Two-loop electroweak corrections to Higgs-gluon couplings to higher orders in the dimensional regularization parameter

We compute the two-loop electroweak correction to the production of the Higgs boson in gluon fusion to higher orders in the dimensional-regularization parameter $\epsilon = (d-4)/2$. We employ the method of differential equations to compute the relevant integrals and express them in terms of Goncharov polylogarithms. Our result provides one of the necessary inputs for the computation of mixed three-loop QCD-electroweak corrections to $gg \to H$.

==> anc/ANCILLARYFILE.m <==
(* ::Package:: *)

(* ::Section::Closed:: *)
(*Function A(y)*)


(* ::Subsection:: *)
(*Order \[Epsilon]^0*)


A0=-((12-24 y-\[Pi]^2 y+12 y^2)/(6 (-1+y)^2))+(\[Pi]^2 (1+y) (1+y^2) G[{-1},y])/(6 (-1+y)^3)-(y (6+2 \[Pi]^2-18 y+\[Pi]^2 y+12 y^2+3 \[Pi]^2 y^2) G[{0},y])/(6 (-1+y)^3)+(\[Pi]^2 (1+y+y^2) G[{1},y])/(3 (-1+y)^2)+((1-y+y^2) G[{r},y])/(-1+y)^2+(y G[{0,0},y])/(-1+y)^2-(y G[{0,r},y])/(-1+y)^2-(2 y G[{1,0},y])/(-1+y)^2+(2 y G[{1,r},y])/(-1+y)^2-(3 (1+y) (1+y^2) G[{-1,0,0},y])/(-1+y)^3+(3 (1+y) (1+y^2) G[{-1,0,r},y])/(-1+y)^3-(y^2 (1+y) G[{0,0,0},y])/(-1+y)^3-(y (2-y+y^2) G[{0,0,r},y])/(-1+y)^3+(2 y (1+y+2 y^2) G[{0,1,0},y])/(-1+y)^3-(2 y (1+y+2 y^2) G[{0,1,r},y])/(-1+y)^3+(2 (2+y+2 y^2) G[{1,0,0},y])/(-1+y)^2-(2 (1+y+y^2) G[{1,0,r},y])/(-1+y)^2-(4 (1+y+y^2) G[{1,1,0},y])/(-1+y)^2+(4 (1+y+y^2) G[{1,1,r},y])/(-1+y)^2-((3+y) (1+y^2) Zeta[3])/(-1+y)^3;


(* ::Subsection:: *)
(*Order \[Epsilon]^1*)


A1=(1008-24 \[Pi]^2-4 \[Pi]^4-3024 y+6 \[Pi]^4 y+3024 y^2-12 \[Pi]^2 y^2+3 \[Pi]^4 y^2-1008 y^3+36 \[Pi]^2 y^3+13 \[Pi]^4 y^3)/(72 (-1+y)^3)+(10 (1-y+y^2) G[{r},y])/(-1+y)^2-(\[Pi]^2 (1+y) (1+y^2) G[{-1,-1},y])/(-1+y)^3+((1+y) (12+11 \[Pi]^2-24 y+12 y^2+11 \[Pi]^2 y^2) G[{-1,0},y])/(6 (-1+y)^3)+(2 \[Pi]^2 (1+y) (1+y^2) G[{-1,1},y])/(3 (-1+y)^3)+(\[Pi]^2 y (1+y^2) G[{0,-1},y])/(3 (-1+y)^3)+(y (-12+4 \[Pi]^2-42 y+5 \[Pi]^2 y+54 y^2+9 \[Pi]^2 y^2) G[{0,0},y])/(6 (-1+y)^3)-(y (12+7 \[Pi]^2-36 y+5 \[Pi]^2 y+24 y^2+12 \[Pi]^2 y^2) G[{0,1},y])/(3 (-1+y)^3)-((-1+4 y+2 y^2) G[{0,r},y])/(-1+y)^2+(2 \[Pi]^2 (1+y) (1+y^2) G[{1,-1},y])/(3 (-1+y)^3)-((-15-4 \[Pi]^2+15 y+5 \[Pi]^2 y-39 y^2+\[Pi]^2 y^2+39 y^3+10 \[Pi]^2 y^3) G[{1,0},y])/(3 (-1+y)^3)+(10 \[Pi]^2 (1+y+y^2) G[{1,1},y])/(3 (-1+y)^2)+(9 (1+y^2) G[{1,r},y])/(-1+y)^2+(2 (1-y+y^2) G[{r,0},y])/(-1+y)^2+(4 (1-y+y^2) G[{r,1},y])/(-1+y)^2-(4 (1-y+y^2) G[{r,r},y])/(-1+y)^2-(12 (1+y) (1+y^2) G[{-1,0,0},y])/(-1+y)^3+(12 (1+y) (1+y^2) G[{-1,0,r},y])/(-1+y)^3-(y (-1+5 y+4 y^2) G[{0,0,0},y])/(-1+y)^3+(4 y G[{0,0,1},y])/(-1+y)^2-(y (5-y+4 y^2) G[{0,0,r},y])/(-1+y)^3+(16 y^2 (1+y) G[{0,1,0},y])/(-1+y)^3-(16 y^2 (1+y) G[{0,1,r},y])/(-1+y)^3-(2 y G[{0,r,0},y])/(-1+y)^2-(4 y G[{0,r,1},y])/(-1+y)^2+(4 y G[{0,r,r},y])/(-1+y)^2+(16 (1+y+y^2) G[{1,0,0},y])/(-1+y)^2-(8 y G[{1,0,1},y])/(-1+y)^2-(8 (1+y+y^2) G[{1,0,r},y])/(-1+y)^2-(16 (1+y)^2 G[{1,1,0},y])/(-1+y)^2+(16 (1+y)^2 G[{1,1,r},y])/(-1+y)^2+(4 y G[{1,r,0},y])/(-1+y)^2+(8 y G[{1,r,1},y])/(-1+y)^2-(8 y G[{1,r,r},y])/(-1+y)^2+(18 (1+y) (1+y^2) G[{-1,-1,0,0},y])/(-1+y)^3-(18 (1+y) (1+y^2) G[{-1,-1,0,r},y])/(-1+y)^3+(17 (1+y) (1+y^2) G[{-1,0,0,0},y])/(-1+y)^3-(12 (1+y) (1+y^2) G[{-1,0,0,1},y])/(-1+y)^3-((1+y) (1+y^2) G[{-1,0,0,r},y])/(-1+y)^3-(32 (1+y) (1+y^2) G[{-1,0,1,0},y])/(-1+y)^3+(32 (1+y) (1+y^2) G[{-1,0,1,r},y])/(-1+y)^3+(6 (1+y) (1+y^2) G[{-1,0,r,0},y])/(-1+y)^3+(12 (1+y) (1+y^2) G[{-1,0,r,1},y])/(-1+y)^3-(12 (1+y) (1+y^2) G[{-1,0,r,r},y])/(-1+y)^3-(12 (1+y) (1+y^2) G[{-1,1,0,0},y])/(-1+y)^3+(12 (1+y) (1+y^2) G[{-1,1,0,r},y])/(-1+y)^3-(6 y (1+y^2) G[{0,-1,0,0},y])/(-1+y)^3+(6 y (1+y^2) G[{0,-1,0,r},y])/(-1+y)^3+(4 y (1+y^2) G[{0,0,-1,0},y])/(-1+y)^3+(5 y^2 (1+y) G[{0,0,0,0},y])/(-1+y)^3-(4 y^2 (1+y) G[{0,0,0,1},y])/(-1+y)^3+(3 y (2-y+y^2) G[{0,0,0,r},y])/(-1+y)^3-(2 y (-1+7 y+6 y^2) G[{0,0,1,0},y])/(-1+y)^3+(2 y (-5+7 y+2 y^2) G[{0,0,1,r},y])/(-1+y)^3-(2 y (2-y+y^2) G[{0,0,r,0},y])/(-1+y)^3-(4 y (2-y+y^2) G[{0,0,r,1},y])/(-1+y)^3+(4 y (2-y+y^2) G[{0,0,r,r},y])/(-1+y)^3-(2 y (9+5 y+14 y^2) G[{0,1,0,0},y])/(-1+y)^3+(8 y (1+y+2 y^2) G[{0,1,0,1},y])/(-1+y)^3+(6 y G[{0,1,0,r},y])/(-1+y)^2+(28 y (1+y+2 y^2) G[{0,1,1,0},y])/(-1+y)^3-(28 y (1+y+2 y^2) G[{0,1,1,r},y])/(-1+y)^3-(4 y (1+y+2 y^2) G[{0,1,r,0},y])/(-1+y)^3-(8 y (1+y+2 y^2) G[{0,1,r,1},y])/(-1+y)^3+(8 y (1+y+2 y^2) G[{0,1,r,r},y])/(-1+y)^3-(12 (1+y) (1+y^2) G[{1,-1,0,0},y])/(-1+y)^3+(12 (1+y) (1+y^2) G[{1,-1,0,r},y])/(-1+y)^3-(4 (1+y^2) G[{1,0,-1,0},y])/(-1+y)^2-(2 (-9+6 y-4 y^2+11 y^3) G[{1,0,0,0},y])/(-1+y)^3+(8 (2+y+2 y^2) G[{1,0,0,1},y])/(-1+y)^2-(2 (1+4 y-2 y^2+y^3) G[{1,0,0,r},y])/(-1+y)^3+(4 (-7+4 y+11 y^3) G[{1,0,1,0},y])/(-1+y)^3-(4 (-5+2 y+2 y^2+9 y^3) G[{1,0,1,r},y])/(-1+y)^3-(4 (1+y+y^2) G[{1,0,r,0},y])/(-1+y)^2-(8 (1+y+y^2) G[{1,0,r,1},y])/(-1+y)^2+(8 (1+y+y^2) G[{1,0,r,r},y])/(-1+y)^2+(20 (2+y+2 y^2) G[{1,1,0,0},y])/(-1+y)^2-(16 (1+y+y^2) G[{1,1,0,1},y])/(-1+y)^2-(12 (1+y+y^2) G[{1,1,0,r},y])/(-1+y)^2-(56 (1+y+y^2) G[{1,1,1,0},y])/(-1+y)^2+(56 (1+y+y^2) G[{1,1,1,r},y])/(-1+y)^2+(8 (1+y+y^2) G[{1,1,r,0},y])/(-1+y)^2+(16 (1+y+y^2) G[{1,1,r,1},y])/(-1+y)^2-(16 (1+y+y^2) G[{1,1,r,r},y])/(-1+y)^2-(2 (6+y+7 y^2+2 y^3) Zeta[3])/(-1+y)^3+G[{-1},y] ((2 \[Pi]^2 (1+y) (1+y^2))/(3 (-1+y)^3)+(16 (1+y) (1+y^2) Zeta[3])/(-1+y)^3)+G[{0},y] (-((y (12+5 \[Pi]^2-84 y+7 \[Pi]^2 y+72 y^2+12 \[Pi]^2 y^2))/(6 (-1+y)^3))-(2 y (3-2 y+y^2) Zeta[3])/(-1+y)^3)+G[{1},y] ((2 (-12+2 \[Pi]^2+24 y+3 \[Pi]^2 y-12 y^2+2 \[Pi]^2 y^2))/(3 (-1+y)^2)-(2 (1+3 y+5 y^2+7 y^3) Zeta[3])/(-1+y)^3);


(* ::Subsection:: *)
(*Order \[Epsilon]^2*)


A2=1/(360 (-1+y)^3) (23760-900 \[Pi]^2-80 \[Pi]^4-71280 y+1320 \[Pi]^2 y+135 \[Pi]^4 y+71280 y^2-1740 \[Pi]^2 y^2+45 \[Pi]^4 y^2-23760 y^3+1320 \[Pi]^2 y^3+260 \[Pi]^4 y^3+840 \[Pi]^2 G[{-1},y]-97 \[Pi]^4 G[{-1},y]+1080 \[Pi]^2 y G[{-1},y]-97 \[Pi]^4 y G[{-1},y]+1080 \[Pi]^2 y^2 G[{-1},y]-97 \[Pi]^4 y^2 G[{-1},y]+840 \[Pi]^2 y^3 G[{-1},y]-97 \[Pi]^4 y^3 G[{-1},y]+360 y G[{0},y]-1620 \[Pi]^2 y G[{0},y]-96 \[Pi]^4 y G[{0},y]+19080 y^2 G[{0},y]-780 \[Pi]^2 y^2 G[{0},y]-75 \[Pi]^4 y^2 G[{0},y]-19440 y^3 G[{0},y]-3360 \[Pi]^2 y^3 G[{0},y]-171 \[Pi]^4 y^3 G[{0},y]+20160 G[{1},y]-2580 \[Pi]^2 G[{1},y]-88 \[Pi]^4 G[{1},y]-60480 y G[{1},y]+900 \[Pi]^2 y G[{1},y]+118 \[Pi]^4 y G[{1},y]+60480 y^2 G[{1},y]-1140 \[Pi]^2 y^2 G[{1},y]+62 \[Pi]^4 y^2 G[{1},y]-20160 y^3 G[{1},y]+2820 \[Pi]^2 y^3 G[{1},y]+268 \[Pi]^4 y^3 G[{1},y]-19800 G[{r},y]+240 \[Pi]^2 G[{r},y]+39600 y G[{r},y]-480 \[Pi]^2 y G[{r},y]-39600 y^2 G[{r},y]+480 \[Pi]^2 y^2 G[{r},y]+19800 y^3 G[{r},y]-240 \[Pi]^2 y^3 G[{r},y]-1440 \[Pi]^2 G[{-1,-1},y]-1440 \[Pi]^2 y G[{-1,-1},y]-1440 \[Pi]^2 y^2 G[{-1,-1},y]-1440 \[Pi]^2 y^3 G[{-1,-1},y]+4320 G[{-1,0},y]+2640 \[Pi]^2 G[{-1,0},y]-4320 y G[{-1,0},y]+2640 \[Pi]^2 y G[{-1,0},y]-4320 y^2 G[{-1,0},y]+2640 \[Pi]^2 y^2 G[{-1,0},y]+4320 y^3 G[{-1,0},y]+2640 \[Pi]^2 y^3 G[{-1,0},y]+960 \[Pi]^2 G[{-1,1},y]+960 \[Pi]^2 y G[{-1,1},y]+960 \[Pi]^2 y^2 G[{-1,1},y]+960 \[Pi]^2 y^3 G[{-1,1},y]+360 \[Pi]^2 y G[{0,-1},y]+120 \[Pi]^2 y^2 G[{0,-1},y]+480 \[Pi]^2 y^3 G[{0,-1},y]-360 y G[{0,0},y]+1020 \[Pi]^2 y G[{0,0},y]-18000 y^2 G[{0,0},y]+1140 \[Pi]^2 y^2 G[{0,0},y]+18360 y^3 G[{0,0},y]+2160 \[Pi]^2 y^3 G[{0,0},y]-2880 y G[{0,1},y]-2640 \[Pi]^2 y G[{0,1},y]+20160 y^2 G[{0,1},y]-3120 \[Pi]^2 y^2 G[{0,1},y]-17280 y^3 G[{0,1},y]-5760 \[Pi]^2 y^3 G[{0,1},y]-1800 G[{0,r},y]+3600 y G[{0,r},y]-240 \[Pi]^2 y G[{0,r},y]+1800 y^2 G[{0,r},y]+240 \[Pi]^2 y^2 G[{0,r},y]-3600 y^3 G[{0,r},y]+960 \[Pi]^2 G[{1,-1},y]+960 \[Pi]^2 y G[{1,-1},y]+960 \[Pi]^2 y^2 G[{1,-1},y]+960 \[Pi]^2 y^3 G[{1,-1},y]+16200 G[{1,0},y]+1920 \[Pi]^2 G[{1,0},y]-29880 y G[{1,0},y]-1920 \[Pi]^2 y G[{1,0},y]+47160 y^2 G[{1,0},y]-960 \[Pi]^2 y^2 G[{1,0},y]-33480 y^3 G[{1,0},y]-4800 \[Pi]^2 y^3 G[{1,0},y]+11520 G[{1,1},y]-4800 \[Pi]^2 G[{1,1},y]-34560 y G[{1,1},y]-960 \[Pi]^2 y G[{1,1},y]+34560 y^2 G[{1,1},y]+960 \[Pi]^2 y^2 G[{1,1},y]-11520 y^3 G[{1,1},y]+4800 \[Pi]^2 y^3 G[{1,1},y]-30600 G[{1,r},y]+55800 y G[{1,r},y]+480 \[Pi]^2 y G[{1,r},y]-55800 y^2 G[{1,r},y]-480 \[Pi]^2 y^2 G[{1,r},y]+30600 y^3 G[{1,r},y]-7200 G[{r,0},y]+14400 y G[{r,0},y]-14400 y^2 G[{r,0},y]+7200 y^3 G[{r,0},y]-14400 G[{r,1},y]+28800 y G[{r,1},y]-28800 y^2 G[{r,1},y]+14400 y^3 G[{r,1},y]+14400 G[{r,r},y]-28800 y G[{r,r},y]+28800 y^2 G[{r,r},y]-14400 y^3 G[{r,r},y]+1680 \[Pi]^2 G[{-1,-1,-1},y]+1680 \[Pi]^2 y G[{-1,-1,-1},y]+1680 \[Pi]^2 y^2 G[{-1,-1,-1},y]+1680 \[Pi]^2 y^3 G[{-1,-1,-1},y]-1440 G[{-1,-1,0},y]-3240 \[Pi]^2 G[{-1,-1,0},y]+1440 y G[{-1,-1,0},y]-3240 \[Pi]^2 y G[{-1,-1,0},y]+1440 y^2 G[{-1,-1,0},y]-3240 \[Pi]^2 y^2 G[{-1,-1,0},y]-1440 y^3 G[{-1,-1,0},y]-3240 \[Pi]^2 y^3 G[{-1,-1,0},y]-1440 \[Pi]^2 G[{-1,-1,1},y]-1440 \[Pi]^2 y G[{-1,-1,1},y]-1440 \[Pi]^2 y^2 G[{-1,-1,1},y]-1440 \[Pi]^2 y^3 G[{-1,-1,1},y]-120 \[Pi]^2 G[{-1,0,-1},y]-120 \[Pi]^2 y G[{-1,0,-1},y]-120 \[Pi]^2 y^2 G[{-1,0,-1},y]-120 \[Pi]^2 y^3 G[{-1,0,-1},y]-19440 G[{-1,0,0},y]-2100 \[Pi]^2 G[{-1,0,0},y]-15120 y G[{-1,0,0},y]-2100 \[Pi]^2 y G[{-1,0,0},y]-15120 y^2 G[{-1,0,0},y]-2100 \[Pi]^2 y^2 G[{-1,0,0},y]-19440 y^3 G[{-1,0,0},y]-2100 \[Pi]^2 y^3 G[{-1,0,0},y]+2880 G[{-1,0,1},y]+4800 \[Pi]^2 G[{-1,0,1},y]-2880 y G[{-1,0,1},y]+4800 \[Pi]^2 y G[{-1,0,1},y]-2880 y^2 G[{-1,0,1},y]+4800 \[Pi]^2 y^2 G[{-1,0,1},y]+2880 y^3 G[{-1,0,1},y]+4800 \[Pi]^2 y^3 G[{-1,0,1},y]+17280 G[{-1,0,r},y]-720 \[Pi]^2 G[{-1,0,r},y]+17280 y G[{-1,0,r},y]-720 \[Pi]^2 y G[{-1,0,r},y]+17280 y^2 G[{-1,0,r},y]-720 \[Pi]^2 y^2 G[{-1,0,r},y]+17280 y^3 G[{-1,0,r},y]-720 \[Pi]^2 y^3 G[{-1,0,r},y]-1440 \[Pi]^2 G[{-1,1,-1},y]-1440 \[Pi]^2 y G[{-1,1,-1},y]-1440 \[Pi]^2 y^2 G[{-1,1,-1},y]-1440 \[Pi]^2 y^3 G[{-1,1,-1},y]+2880 G[{-1,1,0},y]+2640 \[Pi]^2 G[{-1,1,0},y]-2880 y G[{-1,1,0},y]+2640 \[Pi]^2 y G[{-1,1,0},y]-2880 y^2 G[{-1,1,0},y]+2640 \[Pi]^2 y^2 G[{-1,1,0},y]+2880 y^3 G[{-1,1,0},y]+2640 \[Pi]^2 y^3 G[{-1,1,0},y]+960 \[Pi]^2 G[{-1,1,1},y]+960 \[Pi]^2 y G[{-1,1,1},y]+960 \[Pi]^2 y^2 G[{-1,1,1},y]+960 \[Pi]^2 y^3 G[{-1,1,1},y]-240 \[Pi]^2 y G[{0,-1,-1},y]-240 \[Pi]^2 y^3 G[{0,-1,-1},y]+720 G[{0,-1,0},y]-720 y G[{0,-1,0},y]+600 \[Pi]^2 y G[{0,-1,0},y]+2160 y^2 G[{0,-1,0},y]-2160 y^3 G[{0,-1,0},y]+600 \[Pi]^2 y^3 G[{0,-1,0},y]+480 \[Pi]^2 y G[{0,-1,1},y]+480 \[Pi]^2 y^3 G[{0,-1,1},y]-600 \[Pi]^2 y G[{0,0,-1},y]-600 \[Pi]^2 y^3 G[{0,0,-1},y]-1080 y G[{0,0,0},y]-480 \[Pi]^2 y G[{0,0,0},y]+7560 y^2 G[{0,0,0},y]-900 \[Pi]^2 y^2 G[{0,0,0},y]-18000 y^3 G[{0,0,0},y]-1380 \[Pi]^2 y^3 G[{0,0,0},y]-2880 y G[{0,0,1},y]+1320 \[Pi]^2 y G[{0,0,1},y]-10080 y^2 G[{0,0,1},y]+2280 \[Pi]^2 y^2 G[{0,0,1},y]+12960 y^3 G[{0,0,1},y]+3600 \[Pi]^2 y^3 G[{0,0,1},y]+360 G[{0,0,r},y]-7200 y G[{0,0,r},y]+480 \[Pi]^2 y G[{0,0,r},y]-240 \[Pi]^2 y^2 G[{0,0,r},y]-4680 y^3 G[{0,0,r},y]+240 \[Pi]^2 y^3 G[{0,0,r},y]+480 \[Pi]^2 y G[{0,1,-1},y]+480 \[Pi]^2 y^3 G[{0,1,-1},y]+1080 G[{0,1,0},y]+4680 y G[{0,1,0},y]+2280 \[Pi]^2 y G[{0,1,0},y]+2520 y^2 G[{0,1,0},y]+1800 \[Pi]^2 y^2 G[{0,1,0},y]+37800 y^3 G[{0,1,0},y]+4080 \[Pi]^2 y^3 G[{0,1,0},y]-5760 y G[{0,1,1},y]-5520 \[Pi]^2 y G[{0,1,1},y]+17280 y^2 G[{0,1,1},y]-4560 \[Pi]^2 y^2 G[{0,1,1},y]-11520 y^3 G[{0,1,1},y]-10080 \[Pi]^2 y^3 G[{0,1,1},y]-2520 G[{0,1,r},y]-360 y G[{0,1,r},y]+480 \[Pi]^2 y G[{0,1,r},y]-15480 y^2 G[{0,1,r},y]+480 \[Pi]^2 y^2 G[{0,1,r},y]-27720 y^3 G[{0,1,r},y]+960 \[Pi]^2 y^3 G[{0,1,r},y]-720 G[{0,r,0},y]+3600 y G[{0,r,0},y]-1440 y^2 G[{0,r,0},y]-1440 y^3 G[{0,r,0},y]-1440 G[{0,r,1},y]+7200 y G[{0,r,1},y]-2880 y^2 G[{0,r,1},y]-2880 y^3 G[{0,r,1},y]+1440 G[{0,r,r},y]-7200 y G[{0,r,r},y]+2880 y^2 G[{0,r,r},y]+2880 y^3 G[{0,r,r},y]-1440 \[Pi]^2 G[{1,-1,-1},y]-1440 \[Pi]^2 y G[{1,-1,-1},y]-1440 \[Pi]^2 y^2 G[{1,-1,-1},y]-1440 \[Pi]^2 y^3 G[{1,-1,-1},y]+2880 G[{1,-1,0},y]+2640 \[Pi]^2 G[{1,-1,0},y]-2880 y G[{1,-1,0},y]+2640 \[Pi]^2 y G[{1,-1,0},y]-2880 y^2 G[{1,-1,0},y]+2640 \[Pi]^2 y^2 G[{1,-1,0},y]+2880 y^3 G[{1,-1,0},y]+2640 \[Pi]^2 y^3 G[{1,-1,0},y]+960 \[Pi]^2 G[{1,-1,1},y]+960 \[Pi]^2 y G[{1,-1,1},y]+960 \[Pi]^2 y^2 G[{1,-1,1},y]+960 \[Pi]^2 y^3 G[{1,-1,1},y]-240 \[Pi]^2 G[{1,0,-1},y]+720 \[Pi]^2 y G[{1,0,-1},y]-240 \[Pi]^2 y^2 G[{1,0,-1},y]+720 \[Pi]^2 y^3 G[{1,0,-1},y]-24840 G[{1,0,0},y]-1320 \[Pi]^2 G[{1,0,0},y]+10440 y G[{1,0,0},y]+1680 \[Pi]^2 y G[{1,0,0},y]-23400 y^2 G[{1,0,0},y]+480 \[Pi]^2 y^2 G[{1,0,0},y]+37800 y^3 G[{1,0,0},y]+3480 \[Pi]^2 y^3 G[{1,0,0},y]+7200 G[{1,0,1},y]+2640 \[Pi]^2 G[{1,0,1},y]-7200 y G[{1,0,1},y]-3840 \[Pi]^2 y G[{1,0,1},y]+18720 y^2 G[{1,0,1},y]-1920 \[Pi]^2 y^2 G[{1,0,1},y]-18720 y^3 G[{1,0,1},y]-8400 \[Pi]^2 y^3 G[{1,0,1},y]+7560 G[{1,0,r},y]-480 \[Pi]^2 G[{1,0,r},y]+2520 y G[{1,0,r},y]+1800 y^2 G[{1,0,r},y]-11880 y^3 G[{1,0,r},y]+480 \[Pi]^2 y^3 G[{1,0,r},y]+960 \[Pi]^2 G[{1,1,-1},y]+960 \[Pi]^2 y G[{1,1,-1},y]+960 \[Pi]^2 y^2 G[{1,1,-1},y]+960 \[Pi]^2 y^3 G[{1,1,-1},y]+39600 G[{1,1,0},y]+3840 \[Pi]^2 G[{1,1,0},y]-19440 y G[{1,1,0},y]-3120 \[Pi]^2 y G[{1,1,0},y]+30960 y^2 G[{1,1,0},y]+240 \[Pi]^2 y^2 G[{1,1,0},y]-51120 y^3 G[{1,1,0},y]-6720 \[Pi]^2 y^3 G[{1,1,0},y]-9120 \[Pi]^2 G[{1,1,1},y]+9120 \[Pi]^2 y^3 G[{1,1,1},y]-45360 G[{1,1,r},y]+960 \[Pi]^2 G[{1,1,r},y]+25200 y G[{1,1,r},y]-25200 y^2 G[{1,1,r},y]+45360 y^3 G[{1,1,r},y]-960 \[Pi]^2 y^3 G[{1,1,r},y]-6480 G[{1,r,0},y]+6480 y G[{1,r,0},y]-6480 y^2 G[{1,r,0},y]+6480 y^3 G[{1,r,0},y]-12960 G[{1,r,1},y]+12960 y G[{1,r,1},y]-12960 y^2 G[{1,r,1},y]+12960 y^3 G[{1,r,1},y]+12960 G[{1,r,r},y]-12960 y G[{1,r,r},y]+12960 y^2 G[{1,r,r},y]-12960 y^3 G[{1,r,r},y]+720 G[{r,0,0},y]-1440 y G[{r,0,0},y]+1440 y^2 G[{r,0,0},y]-720 y^3 G[{r,0,0},y]-2880 G[{r,0,1},y]+5760 y G[{r,0,1},y]-5760 y^2 G[{r,0,1},y]+2880 y^3 G[{r,0,1},y]+720 G[{r,0,r},y]-1440 y G[{r,0,r},y]+1440 y^2 G[{r,0,r},y]-720 y^3 G[{r,0,r},y]-7200 G[{r,1,0},y]+14400 y G[{r,1,0},y]-14400 y^2 G[{r,1,0},y]+7200 y^3 G[{r,1,0},y]-5760 G[{r,1,1},y]+11520 y G[{r,1,1},y]-11520 y^2 G[{r,1,1},y]+5760 y^3 G[{r,1,1},y]+10080 G[{r,1,r},y]-20160 y G[{r,1,r},y]+20160 y^2 G[{r,1,r},y]-10080 y^3 G[{r,1,r},y]+2880 G[{r,r,0},y]-5760 y G[{r,r,0},y]+5760 y^2 G[{r,r,0},y]-2880 y^3 G[{r,r,0},y]+5760 G[{r,r,1},y]-11520 y G[{r,r,1},y]+11520 y^2 G[{r,r,1},y]-5760 y^3 G[{r,r,1},y]-5760 G[{r,r,r},y]+11520 y G[{r,r,r},y]-11520 y^2 G[{r,r,r},y]+5760 y^3 G[{r,r,r},y]+25920 G[{-1,-1,0,0},y]+25920 y G[{-1,-1,0,0},y]+25920 y^2 G[{-1,-1,0,0},y]+25920 y^3 G[{-1,-1,0,0},y]-25920 G[{-1,-1,0,r},y]-25920 y G[{-1,-1,0,r},y]-25920 y^2 G[{-1,-1,0,r},y]-25920 y^3 G[{-1,-1,0,r},y]+24480 G[{-1,0,0,0},y]+24480 y G[{-1,0,0,0},y]+24480 y^2 G[{-1,0,0,0},y]+24480 y^3 G[{-1,0,0,0},y]-17280 G[{-1,0,0,1},y]-17280 y G[{-1,0,0,1},y]-17280 y^2 G[{-1,0,0,1},y]-17280 y^3 G[{-1,0,0,1},y]-1440 G[{-1,0,0,r},y]-1440 y G[{-1,0,0,r},y]-1440 y^2 G[{-1,0,0,r},y]-1440 y^3 G[{-1,0,0,r},y]-46080 G[{-1,0,1,0},y]-46080 y G[{-1,0,1,0},y]-46080 y^2 G[{-1,0,1,0},y]-46080 y^3 G[{-1,0,1,0},y]+46080 G[{-1,0,1,r},y]+46080 y G[{-1,0,1,r},y]+46080 y^2 G[{-1,0,1,r},y]+46080 y^3 G[{-1,0,1,r},y]+8640 G[{-1,0,r,0},y]+8640 y G[{-1,0,r,0},y]+8640 y^2 G[{-1,0,r,0},y]+8640 y^3 G[{-1,0,r,0},y]+17280 G[{-1,0,r,1},y]+17280 y G[{-1,0,r,1},y]+17280 y^2 G[{-1,0,r,1},y]+17280 y^3 G[{-1,0,r,1},y]-17280 G[{-1,0,r,r},y]-17280 y G[{-1,0,r,r},y]-17280 y^2 G[{-1,0,r,r},y]-17280 y^3 G[{-1,0,r,r},y]-17280 G[{-1,1,0,0},y]-17280 y G[{-1,1,0,0},y]-17280 y^2 G[{-1,1,0,0},y]-17280 y^3 G[{-1,1,0,0},y]+17280 G[{-1,1,0,r},y]+17280 y G[{-1,1,0,r},y]+17280 y^2 G[{-1,1,0,r},y]+17280 y^3 G[{-1,1,0,r},y]-6480 y G[{0,-1,0,0},y]-2160 y^2 G[{0,-1,0,0},y]-8640 y^3 G[{0,-1,0,0},y]+6480 y G[{0,-1,0,r},y]+2160 y^2 G[{0,-1,0,r},y]+8640 y^3 G[{0,-1,0,r},y]+4320 y G[{0,0,-1,0},y]+1440 y^2 G[{0,0,-1,0},y]+5760 y^3 G[{0,0,-1,0},y]+1080 y G[{0,0,0,0},y]+6120 y^2 G[{0,0,0,0},y]+7200 y^3 G[{0,0,0,0},y]+1440 y G[{0,0,0,1},y]-7200 y^2 G[{0,0,0,1},y]-5760 y^3 G[{0,0,0,1},y]+4680 y G[{0,0,0,r},y]-360 y^2 G[{0,0,0,r},y]+4320 y^3 G[{0,0,0,r},y]-1440 y G[{0,0,1,0},y]-15840 y^2 G[{0,0,1,0},y]-17280 y^3 G[{0,0,1,0},y]-5760 y G[{0,0,1,1},y]+5760 y^2 G[{0,0,1,1},y]-4320 y G[{0,0,1,r},y]+10080 y^2 G[{0,0,1,r},y]+5760 y^3 G[{0,0,1,r},y]-3600 y G[{0,0,r,0},y]+720 y^2 G[{0,0,r,0},y]-2880 y^3 G[{0,0,r,0},y]-7200 y G[{0,0,r,1},y]+1440 y^2 G[{0,0,r,1},y]-5760 y^3 G[{0,0,r,1},y]+7200 y G[{0,0,r,r},y]-1440 y^2 G[{0,0,r,r},y]+5760 y^3 G[{0,0,r,r},y]-20160 y G[{0,1,0,0},y]-20160 y^2 G[{0,1,0,0},y]-40320 y^3 G[{0,1,0,0},y]+23040 y^2 G[{0,1,0,1},y]+23040 y^3 G[{0,1,0,1},y]-1440 y G[{0,1,0,r},y]+1440 y^2 G[{0,1,0,r},y]+23040 y G[{0,1,1,0},y]+57600 y^2 G[{0,1,1,0},y]+80640 y^3 G[{0,1,1,0},y]-23040 y G[{0,1,1,r},y]-57600 y^2 G[{0,1,1,r},y]-80640 y^3 G[{0,1,1,r},y]-11520 y^2 G[{0,1,r,0},y]-11520 y^3 G[{0,1,r,0},y]-23040 y^2 G[{0,1,r,1},y]-23040 y^3 G[{0,1,r,1},y]+23040 y^2 G[{0,1,r,r},y]+23040 y^3 G[{0,1,r,r},y]-720 y G[{0,r,0,0},y]+720 y^2 G[{0,r,0,0},y]+2880 y G[{0,r,0,1},y]-2880 y^2 G[{0,r,0,1},y]-720 y G[{0,r,0,r},y]+720 y^2 G[{0,r,0,r},y]+7200 y G[{0,r,1,0},y]-7200 y^2 G[{0,r,1,0},y]+5760 y G[{0,r,1,1},y]-5760 y^2 G[{0,r,1,1},y]-10080 y G[{0,r,1,r},y]+10080 y^2 G[{0,r,1,r},y]-2880 y G[{0,r,r,0},y]+2880 y^2 G[{0,r,r,0},y]-5760 y G[{0,r,r,1},y]+5760 y^2 G[{0,r,r,1},y]+5760 y G[{0,r,r,r},y]-5760 y^2 G[{0,r,r,r},y]-17280 G[{1,-1,0,0},y]-17280 y G[{1,-1,0,0},y]-17280 y^2 G[{1,-1,0,0},y]-17280 y^3 G[{1,-1,0,0},y]+17280 G[{1,-1,0,r},y]+17280 y G[{1,-1,0,r},y]+17280 y^2 G[{1,-1,0,r},y]+17280 y^3 G[{1,-1,0,r},y]+5760 G[{1,0,-1,0},y]-2880 y G[{1,0,-1,0},y]+2880 y^2 G[{1,0,-1,0},y]-5760 y^3 G[{1,0,-1,0},y]+25920 G[{1,0,0,0},y]-8640 y G[{1,0,0,0},y]+2880 y^2 G[{1,0,0,0},y]-31680 y^3 G[{1,0,0,0},y]-23040 G[{1,0,0,1},y]+23040 y^3 G[{1,0,0,1},y]-2880 G[{1,0,0,r},y]-5760 y G[{1,0,0,r},y]-2880 y^3 G[{1,0,0,r},y]-40320 G[{1,0,1,0},y]+14400 y G[{1,0,1,0},y]+8640 y^2 G[{1,0,1,0},y]+63360 y^3 G[{1,0,1,0},y]+11520 y G[{1,0,1,1},y]-11520 y^2 G[{1,0,1,1},y]+28800 G[{1,0,1,r},y]-14400 y G[{1,0,1,r},y]-8640 y^2 G[{1,0,1,r},y]-51840 y^3 G[{1,0,1,r},y]+5760 G[{1,0,r,0},y]-5760 y^3 G[{1,0,r,0},y]+11520 G[{1,0,r,1},y]-11520 y^3 G[{1,0,r,1},y]-11520 G[{1,0,r,r},y]+11520 y^3 G[{1,0,r,r},y]-57600 G[{1,1,0,0},y]+8640 y G[{1,1,0,0},y]-8640 y^2 G[{1,1,0,0},y]+57600 y^3 G[{1,1,0,0},y]+23040 G[{1,1,0,1},y]+23040 y G[{1,1,0,1},y]-23040 y^2 G[{1,1,0,1},y]-23040 y^3 G[{1,1,0,1},y]+17280 G[{1,1,0,r},y]-5760 y G[{1,1,0,r},y]+5760 y^2 G[{1,1,0,r},y]-17280 y^3 G[{1,1,0,r},y]+80640 G[{1,1,1,0},y]+34560 y G[{1,1,1,0},y]-34560 y^2 G[{1,1,1,0},y]-80640 y^3 G[{1,1,1,0},y]-80640 G[{1,1,1,r},y]-34560 y G[{1,1,1,r},y]+34560 y^2 G[{1,1,1,r},y]+80640 y^3 G[{1,1,1,r},y]-11520 G[{1,1,r,0},y]-11520 y G[{1,1,r,0},y]+11520 y^2 G[{1,1,r,0},y]+11520 y^3 G[{1,1,r,0},y]-23040 G[{1,1,r,1},y]-23040 y G[{1,1,r,1},y]+23040 y^2 G[{1,1,r,1},y]+23040 y^3 G[{1,1,r,1},y]+23040 G[{1,1,r,r},y]+23040 y G[{1,1,r,r},y]-23040 y^2 G[{1,1,r,r},y]-23040 y^3 G[{1,1,r,r},y]+1440 y G[{1,r,0,0},y]-1440 y^2 G[{1,r,0,0},y]-5760 y G[{1,r,0,1},y]+5760 y^2 G[{1,r,0,1},y]+1440 y G[{1,r,0,r},y]-1440 y^2 G[{1,r,0,r},y]-14400 y G[{1,r,1,0},y]+14400 y^2 G[{1,r,1,0},y]-11520 y G[{1,r,1,1},y]+11520 y^2 G[{1,r,1,1},y]+20160 y G[{1,r,1,r},y]-20160 y^2 G[{1,r,1,r},y]+5760 y G[{1,r,r,0},y]-5760 y^2 G[{1,r,r,0},y]+11520 y G[{1,r,r,1},y]-11520 y^2 G[{1,r,r,1},y]-11520 y G[{1,r,r,r},y]+11520 y^2 G[{1,r,r,r},y]-30240 G[{-1,-1,-1,0,0},y]-30240 y G[{-1,-1,-1,0,0},y]-30240 y^2 G[{-1,-1,-1,0,0},y]-30240 y^3 G[{-1,-1,-1,0,0},y]+30240 G[{-1,-1,-1,0,r},y]+30240 y G[{-1,-1,-1,0,r},y]+30240 y^2 G[{-1,-1,-1,0,r},y]+30240 y^3 G[{-1,-1,-1,0,r},y]-35280 G[{-1,-1,0,0,0},y]-35280 y G[{-1,-1,0,0,0},y]-35280 y^2 G[{-1,-1,0,0,0},y]-35280 y^3 G[{-1,-1,0,0,0},y]+25920 G[{-1,-1,0,0,1},y]+25920 y G[{-1,-1,0,0,1},y]+25920 y^2 G[{-1,-1,0,0,1},y]+25920 y^3 G[{-1,-1,0,0,1},y]+3600 G[{-1,-1,0,0,r},y]+3600 y G[{-1,-1,0,0,r},y]+3600 y^2 G[{-1,-1,0,0,r},y]+3600 y^3 G[{-1,-1,0,0,r},y]+63360 G[{-1,-1,0,1,0},y]+63360 y G[{-1,-1,0,1,0},y]+63360 y^2 G[{-1,-1,0,1,0},y]+63360 y^3 G[{-1,-1,0,1,0},y]-63360 G[{-1,-1,0,1,r},y]-63360 y G[{-1,-1,0,1,r},y]-63360 y^2 G[{-1,-1,0,1,r},y]-63360 y^3 G[{-1,-1,0,1,r},y]-12960 G[{-1,-1,0,r,0},y]-12960 y G[{-1,-1,0,r,0},y]-12960 y^2 G[{-1,-1,0,r,0},y]-12960 y^3 G[{-1,-1,0,r,0},y]-25920 G[{-1,-1,0,r,1},y]-25920 y G[{-1,-1,0,r,1},y]-25920 y^2 G[{-1,-1,0,r,1},y]-25920 y^3 G[{-1,-1,0,r,1},y]+25920 G[{-1,-1,0,r,r},y]+25920 y G[{-1,-1,0,r,r},y]+25920 y^2 G[{-1,-1,0,r,r},y]+25920 y^3 G[{-1,-1,0,r,r},y]+25920 G[{-1,-1,1,0,0},y]+25920 y G[{-1,-1,1,0,0},y]+25920 y^2 G[{-1,-1,1,0,0},y]+25920 y^3 G[{-1,-1,1,0,0},y]-25920 G[{-1,-1,1,0,r},y]-25920 y G[{-1,-1,1,0,r},y]-25920 y^2 G[{-1,-1,1,0,r},y]-25920 y^3 G[{-1,-1,1,0,r},y]+2160 G[{-1,0,-1,0,0},y]+2160 y G[{-1,0,-1,0,0},y]+2160 y^2 G[{-1,0,-1,0,0},y]+2160 y^3 G[{-1,0,-1,0,0},y]-2160 G[{-1,0,-1,0,r},y]-2160 y G[{-1,0,-1,0,r},y]-2160 y^2 G[{-1,0,-1,0,r},y]-2160 y^3 G[{-1,0,-1,0,r},y]-7200 G[{-1,0,0,-1,0},y]-7200 y G[{-1,0,0,-1,0},y]-7200 y^2 G[{-1,0,0,-1,0},y]-7200 y^3 G[{-1,0,0,-1,0},y]-26280 G[{-1,0,0,0,0},y]-26280 y G[{-1,0,0,0,0},y]-26280 y^2 G[{-1,0,0,0,0},y]-26280 y^3 G[{-1,0,0,0,0},y]+24480 G[{-1,0,0,0,1},y]+24480 y G[{-1,0,0,0,1},y]+24480 y^2 G[{-1,0,0,0,1},y]+24480 y^3 G[{-1,0,0,0,1},y]-1080 G[{-1,0,0,0,r},y]-1080 y G[{-1,0,0,0,r},y]-1080 y^2 G[{-1,0,0,0,r},y]-1080 y^3 G[{-1,0,0,0,r},y]+34560 G[{-1,0,0,1,0},y]+34560 y G[{-1,0,0,1,0},y]+34560 y^2 G[{-1,0,0,1,0},y]+34560 y^3 G[{-1,0,0,1,0},y]-17280 G[{-1,0,0,1,1},y]-17280 y G[{-1,0,0,1,1},y]-17280 y^2 G[{-1,0,0,1,1},y]-17280 y^3 G[{-1,0,0,1,1},y]-11520 G[{-1,0,0,1,r},y]-11520 y G[{-1,0,0,1,r},y]-11520 y^2 G[{-1,0,0,1,r},y]-11520 y^3 G[{-1,0,0,1,r},y]-720 G[{-1,0,0,r,0},y]-720 y G[{-1,0,0,r,0},y]-720 y^2 G[{-1,0,0,r,0},y]-720 y^3 G[{-1,0,0,r,0},y]-1440 G[{-1,0,0,r,1},y]-1440 y G[{-1,0,0,r,1},y]-1440 y^2 G[{-1,0,0,r,1},y]-1440 y^3 G[{-1,0,0,r,1},y]+1440 G[{-1,0,0,r,r},y]+1440 y G[{-1,0,0,r,r},y]+1440 y^2 G[{-1,0,0,r,r},y]+1440 y^3 G[{-1,0,0,r,r},y]+50400 G[{-1,0,1,0,0},y]+50400 y G[{-1,0,1,0,0},y]+50400 y^2 G[{-1,0,1,0,0},y]+50400 y^3 G[{-1,0,1,0,0},y]-46080 G[{-1,0,1,0,1},y]-46080 y G[{-1,0,1,0,1},y]-46080 y^2 G[{-1,0,1,0,1},y]-46080 y^3 G[{-1,0,1,0,1},y]-100800 G[{-1,0,1,1,0},y]-100800 y G[{-1,0,1,1,0},y]-100800 y^2 G[{-1,0,1,1,0},y]-100800 y^3 G[{-1,0,1,1,0},y]+100800 G[{-1,0,1,1,r},y]+100800 y G[{-1,0,1,1,r},y]+100800 y^2 G[{-1,0,1,1,r},y]+100800 y^3 G[{-1,0,1,1,r},y]+23040 G[{-1,0,1,r,0},y]+23040 y G[{-1,0,1,r,0},y]+23040 y^2 G[{-1,0,1,r,0},y]+23040 y^3 G[{-1,0,1,r,0},y]+46080 G[{-1,0,1,r,1},y]+46080 y G[{-1,0,1,r,1},y]+46080 y^2 G[{-1,0,1,r,1},y]+46080 y^3 G[{-1,0,1,r,1},y]-46080 G[{-1,0,1,r,r},y]-46080 y G[{-1,0,1,r,r},y]-46080 y^2 G[{-1,0,1,r,r},y]-46080 y^3 G[{-1,0,1,r,r},y]-2160 G[{-1,0,r,0,0},y]-2160 y G[{-1,0,r,0,0},y]-2160 y^2 G[{-1,0,r,0,0},y]-2160 y^3 G[{-1,0,r,0,0},y]+8640 G[{-1,0,r,0,1},y]+8640 y G[{-1,0,r,0,1},y]+8640 y^2 G[{-1,0,r,0,1},y]+8640 y^3 G[{-1,0,r,0,1},y]-2160 G[{-1,0,r,0,r},y]-2160 y G[{-1,0,r,0,r},y]-2160 y^2 G[{-1,0,r,0,r},y]-2160 y^3 G[{-1,0,r,0,r},y]+21600 G[{-1,0,r,1,0},y]+21600 y G[{-1,0,r,1,0},y]+21600 y^2 G[{-1,0,r,1,0},y]+21600 y^3 G[{-1,0,r,1,0},y]+17280 G[{-1,0,r,1,1},y]+17280 y G[{-1,0,r,1,1},y]+17280 y^2 G[{-1,0,r,1,1},y]+17280 y^3 G[{-1,0,r,1,1},y]-30240 G[{-1,0,r,1,r},y]-30240 y G[{-1,0,r,1,r},y]-30240 y^2 G[{-1,0,r,1,r},y]-30240 y^3 G[{-1,0,r,1,r},y]-8640 G[{-1,0,r,r,0},y]-8640 y G[{-1,0,r,r,0},y]-8640 y^2 G[{-1,0,r,r,0},y]-8640 y^3 G[{-1,0,r,r,0},y]-17280 G[{-1,0,r,r,1},y]-17280 y G[{-1,0,r,r,1},y]-17280 y^2 G[{-1,0,r,r,1},y]-17280 y^3 G[{-1,0,r,r,1},y]+17280 G[{-1,0,r,r,r},y]+17280 y G[{-1,0,r,r,r},y]+17280 y^2 G[{-1,0,r,r,r},y]+17280 y^3 G[{-1,0,r,r,r},y]+25920 G[{-1,1,-1,0,0},y]+25920 y G[{-1,1,-1,0,0},y]+25920 y^2 G[{-1,1,-1,0,0},y]+25920 y^3 G[{-1,1,-1,0,0},y]-25920 G[{-1,1,-1,0,r},y]-25920 y G[{-1,1,-1,0,r},y]-25920 y^2 G[{-1,1,-1,0,r},y]-25920 y^3 G[{-1,1,-1,0,r},y]+24480 G[{-1,1,0,0,0},y]+24480 y G[{-1,1,0,0,0},y]+24480 y^2 G[{-1,1,0,0,0},y]+24480 y^3 G[{-1,1,0,0,0},y]-17280 G[{-1,1,0,0,1},y]-17280 y G[{-1,1,0,0,1},y]-17280 y^2 G[{-1,1,0,0,1},y]-17280 y^3 G[{-1,1,0,0,1},y]-1440 G[{-1,1,0,0,r},y]-1440 y G[{-1,1,0,0,r},y]-1440 y^2 G[{-1,1,0,0,r},y]-1440 y^3 G[{-1,1,0,0,r},y]-46080 G[{-1,1,0,1,0},y]-46080 y G[{-1,1,0,1,0},y]-46080 y^2 G[{-1,1,0,1,0},y]-46080 y^3 G[{-1,1,0,1,0},y]+46080 G[{-1,1,0,1,r},y]+46080 y G[{-1,1,0,1,r},y]+46080 y^2 G[{-1,1,0,1,r},y]+46080 y^3 G[{-1,1,0,1,r},y]+8640 G[{-1,1,0,r,0},y]+8640 y G[{-1,1,0,r,0},y]+8640 y^2 G[{-1,1,0,r,0},y]+8640 y^3 G[{-1,1,0,r,0},y]+17280 G[{-1,1,0,r,1},y]+17280 y G[{-1,1,0,r,1},y]+17280 y^2 G[{-1,1,0,r,1},y]+17280 y^3 G[{-1,1,0,r,1},y]-17280 G[{-1,1,0,r,r},y]-17280 y G[{-1,1,0,r,r},y]-17280 y^2 G[{-1,1,0,r,r},y]-17280 y^3 G[{-1,1,0,r,r},y]-17280 G[{-1,1,1,0,0},y]-17280 y G[{-1,1,1,0,0},y]-17280 y^2 G[{-1,1,1,0,0},y]-17280 y^3 G[{-1,1,1,0,0},y]+17280 G[{-1,1,1,0,r},y]+17280 y G[{-1,1,1,0,r},y]+17280 y^2 G[{-1,1,1,0,r},y]+17280 y^3 G[{-1,1,1,0,r},y]+4320 y G[{0,-1,-1,0,0},y]+4320 y^3 G[{0,-1,-1,0,0},y]-4320 y G[{0,-1,-1,0,r},y]-4320 y^3 G[{0,-1,-1,0,r},y]+10800 y G[{0,-1,0,0,0},y]+10800 y^3 G[{0,-1,0,0,0},y]-8640 y G[{0,-1,0,0,1},y]-8640 y^3 G[{0,-1,0,0,1},y]-2160 y G[{0,-1,0,0,r},y]-2160 y^3 G[{0,-1,0,0,r},y]-17280 y G[{0,-1,0,1,0},y]-17280 y^3 G[{0,-1,0,1,0},y]+17280 y G[{0,-1,0,1,r},y]+17280 y^3 G[{0,-1,0,1,r},y]+4320 y G[{0,-1,0,r,0},y]+4320 y^3 G[{0,-1,0,r,0},y]+8640 y G[{0,-1,0,r,1},y]+8640 y^3 G[{0,-1,0,r,1},y]-8640 y G[{0,-1,0,r,r},y]-8640 y^3 G[{0,-1,0,r,r},y]-8640 y G[{0,-1,1,0,0},y]-8640 y^3 G[{0,-1,1,0,0},y]+8640 y G[{0,-1,1,0,r},y]+8640 y^3 G[{0,-1,1,0,r},y]-2880 y G[{0,0,-1,-1,0},y]-2880 y^3 G[{0,0,-1,-1,0},y]+2160 y G[{0,0,-1,0,0},y]+2160 y^3 G[{0,0,-1,0,0},y]+5760 y G[{0,0,-1,0,1},y]+5760 y^3 G[{0,0,-1,0,1},y]-6480 y G[{0,0,-1,0,r},y]-6480 y^3 G[{0,0,-1,0,r},y]+5760 y G[{0,0,-1,1,0},y]+5760 y^3 G[{0,0,-1,1,0},y]-4320 y G[{0,0,0,-1,0},y]-4320 y^3 G[{0,0,0,-1,0},y]-6120 y^2 G[{0,0,0,0,0},y]-6120 y^3 G[{0,0,0,0,0},y]+7200 y^2 G[{0,0,0,0,1},y]+7200 y^3 G[{0,0,0,0,1},y]-5040 y G[{0,0,0,0,r},y]+2520 y^2 G[{0,0,0,0,r},y]-2520 y^3 G[{0,0,0,0,r},y]-3600 y G[{0,0,0,1,0},y]+16560 y^2 G[{0,0,0,1,0},y]+12960 y^3 G[{0,0,0,1,0},y]-5760 y^2 G[{0,0,0,1,1},y]-5760 y^3 G[{0,0,0,1,1},y]+12240 y G[{0,0,0,1,r},y]-13680 y^2 G[{0,0,0,1,r},y]-1440 y^3 G[{0,0,0,1,r},y]+4320 y G[{0,0,0,r,0},y]-2160 y^2 G[{0,0,0,r,0},y]+2160 y^3 G[{0,0,0,r,0},y]+8640 y G[{0,0,0,r,1},y]-4320 y^2 G[{0,0,0,r,1},y]+4320 y^3 G[{0,0,0,r,1},y]-8640 y G[{0,0,0,r,r},y]+4320 y^2 G[{0,0,0,r,r},y]-4320 y^3 G[{0,0,0,r,r},y]+5760 y G[{0,0,1,-1,0},y]+5760 y^3 G[{0,0,1,-1,0},y]+10800 y G[{0,0,1,0,0},y]+13680 y^2 G[{0,0,1,0,0},y]+24480 y^3 G[{0,0,1,0,0},y]+2880 y G[{0,0,1,0,1},y]-20160 y^2 G[{0,0,1,0,1},y]-17280 y^3 G[{0,0,1,0,1},y]+5040 y G[{0,0,1,0,r},y]-3600 y^2 G[{0,0,1,0,r},y]+1440 y^3 G[{0,0,1,0,r},y]+1440 y G[{0,0,1,1,0},y]-47520 y^2 G[{0,0,1,1,0},y]-46080 y^3 G[{0,0,1,1,0},y]-12960 y G[{0,0,1,1,r},y]+47520 y^2 G[{0,0,1,1,r},y]+34560 y^3 G[{0,0,1,1,r},y]-7200 y G[{0,0,1,r,0},y]+10080 y^2 G[{0,0,1,r,0},y]+2880 y^3 G[{0,0,1,r,0},y]-14400 y G[{0,0,1,r,1},y]+20160 y^2 G[{0,0,1,r,1},y]+5760 y^3 G[{0,0,1,r,1},y]+14400 y G[{0,0,1,r,r},y]-20160 y^2 G[{0,0,1,r,r},y]-5760 y^3 G[{0,0,1,r,r},y]+1440 y G[{0,0,r,0,0},y]-720 y^2 G[{0,0,r,0,0},y]+720 y^3 G[{0,0,r,0,0},y]-5760 y G[{0,0,r,0,1},y]+2880 y^2 G[{0,0,r,0,1},y]-2880 y^3 G[{0,0,r,0,1},y]+1440 y G[{0,0,r,0,r},y]-720 y^2 G[{0,0,r,0,r},y]+720 y^3 G[{0,0,r,0,r},y]-14400 y G[{0,0,r,1,0},y]+7200 y^2 G[{0,0,r,1,0},y]-7200 y^3 G[{0,0,r,1,0},y]-11520 y G[{0,0,r,1,1},y]+5760 y^2 G[{0,0,r,1,1},y]-5760 y^3 G[{0,0,r,1,1},y]+20160 y G[{0,0,r,1,r},y]-10080 y^2 G[{0,0,r,1,r},y]+10080 y^3 G[{0,0,r,1,r},y]+5760 y G[{0,0,r,r,0},y]-2880 y^2 G[{0,0,r,r,0},y]+2880 y^3 G[{0,0,r,r,0},y]+11520 y G[{0,0,r,r,1},y]-5760 y^2 G[{0,0,r,r,1},y]+5760 y^3 G[{0,0,r,r,1},y]-11520 y G[{0,0,r,r,r},y]+5760 y^2 G[{0,0,r,r,r},y]-5760 y^3 G[{0,0,r,r,r},y]-8640 y G[{0,1,-1,0,0},y]-8640 y^3 G[{0,1,-1,0,0},y]+8640 y G[{0,1,-1,0,r},y]+8640 y^3 G[{0,1,-1,0,r},y]+14400 y G[{0,1,0,-1,0},y]+14400 y^3 G[{0,1,0,-1,0},y]+30960 y G[{0,1,0,0,0},y]+12240 y^2 G[{0,1,0,0,0},y]+43200 y^3 G[{0,1,0,0,0},y]-25920 y G[{0,1,0,0,1},y]-14400 y^2 G[{0,1,0,0,1},y]-40320 y^3 G[{0,1,0,0,1},y]+7920 y G[{0,1,0,0,r},y]-5040 y^2 G[{0,1,0,0,r},y]+2880 y^3 G[{0,1,0,0,r},y]-27360 y G[{0,1,0,1,0},y]-33120 y^2 G[{0,1,0,1,0},y]-60480 y^3 G[{0,1,0,1,0},y]+11520 y G[{0,1,0,1,1},y]+11520 y^2 G[{0,1,0,1,1},y]+23040 y^3 G[{0,1,0,1,1},y]-7200 y G[{0,1,0,1,r},y]+27360 y^2 G[{0,1,0,1,r},y]+20160 y^3 G[{0,1,0,1,r},y]-4320 y G[{0,1,0,r,0},y]+4320 y^2 G[{0,1,0,r,0},y]-8640 y G[{0,1,0,r,1},y]+8640 y^2 G[{0,1,0,r,1},y]+8640 y G[{0,1,0,r,r},y]-8640 y^2 G[{0,1,0,r,r},y]-64800 y G[{0,1,1,0,0},y]-27360 y^2 G[{0,1,1,0,0},y]-92160 y^3 G[{0,1,1,0,0},y]+40320 y G[{0,1,1,0,1},y]+40320 y^2 G[{0,1,1,0,1},y]+80640 y^3 G[{0,1,1,0,1},y]-10080 y G[{0,1,1,0,r},y]+7200 y^2 G[{0,1,1,0,r},y]-2880 y^3 G[{0,1,1,0,r},y]+95040 y G[{0,1,1,1,0},y]+95040 y^2 G[{0,1,1,1,0},y]+190080 y^3 G[{0,1,1,1,0},y]-95040 y G[{0,1,1,1,r},y]-95040 y^2 G[{0,1,1,1,r},y]-190080 y^3 G[{0,1,1,1,r},y]-20160 y G[{0,1,1,r,0},y]-20160 y^2 G[{0,1,1,r,0},y]-40320 y^3 G[{0,1,1,r,0},y]-40320 y G[{0,1,1,r,1},y]-40320 y^2 G[{0,1,1,r,1},y]-80640 y^3 G[{0,1,1,r,1},y]+40320 y G[{0,1,1,r,r},y]+40320 y^2 G[{0,1,1,r,r},y]+80640 y^3 G[{0,1,1,r,r},y]+1440 y G[{0,1,r,0,0},y]+1440 y^2 G[{0,1,r,0,0},y]+2880 y^3 G[{0,1,r,0,0},y]-5760 y G[{0,1,r,0,1},y]-5760 y^2 G[{0,1,r,0,1},y]-11520 y^3 G[{0,1,r,0,1},y]+1440 y G[{0,1,r,0,r},y]+1440 y^2 G[{0,1,r,0,r},y]+2880 y^3 G[{0,1,r,0,r},y]-14400 y G[{0,1,r,1,0},y]-14400 y^2 G[{0,1,r,1,0},y]-28800 y^3 G[{0,1,r,1,0},y]-11520 y G[{0,1,r,1,1},y]-11520 y^2 G[{0,1,r,1,1},y]-23040 y^3 G[{0,1,r,1,1},y]+20160 y G[{0,1,r,1,r},y]+20160 y^2 G[{0,1,r,1,r},y]+40320 y^3 G[{0,1,r,1,r},y]+5760 y G[{0,1,r,r,0},y]+5760 y^2 G[{0,1,r,r,0},y]+11520 y^3 G[{0,1,r,r,0},y]+11520 y G[{0,1,r,r,1},y]+11520 y^2 G[{0,1,r,r,1},y]+23040 y^3 G[{0,1,r,r,1},y]-11520 y G[{0,1,r,r,r},y]-11520 y^2 G[{0,1,r,r,r},y]-23040 y^3 G[{0,1,r,r,r},y]+25920 G[{1,-1,-1,0,0},y]+25920 y G[{1,-1,-1,0,0},y]+25920 y^2 G[{1,-1,-1,0,0},y]+25920 y^3 G[{1,-1,-1,0,0},y]-25920 G[{1,-1,-1,0,r},y]-25920 y G[{1,-1,-1,0,r},y]-25920 y^2 G[{1,-1,-1,0,r},y]-25920 y^3 G[{1,-1,-1,0,r},y]+24480 G[{1,-1,0,0,0},y]+24480 y G[{1,-1,0,0,0},y]+24480 y^2 G[{1,-1,0,0,0},y]+24480 y^3 G[{1,-1,0,0,0},y]-17280 G[{1,-1,0,0,1},y]-17280 y G[{1,-1,0,0,1},y]-17280 y^2 G[{1,-1,0,0,1},y]-17280 y^3 G[{1,-1,0,0,1},y]-1440 G[{1,-1,0,0,r},y]-1440 y G[{1,-1,0,0,r},y]-1440 y^2 G[{1,-1,0,0,r},y]-1440 y^3 G[{1,-1,0,0,r},y]-46080 G[{1,-1,0,1,0},y]-46080 y G[{1,-1,0,1,0},y]-46080 y^2 G[{1,-1,0,1,0},y]-46080 y^3 G[{1,-1,0,1,0},y]+46080 G[{1,-1,0,1,r},y]+46080 y G[{1,-1,0,1,r},y]+46080 y^2 G[{1,-1,0,1,r},y]+46080 y^3 G[{1,-1,0,1,r},y]+8640 G[{1,-1,0,r,0},y]+8640 y G[{1,-1,0,r,0},y]+8640 y^2 G[{1,-1,0,r,0},y]+8640 y^3 G[{1,-1,0,r,0},y]+17280 G[{1,-1,0,r,1},y]+17280 y G[{1,-1,0,r,1},y]+17280 y^2 G[{1,-1,0,r,1},y]+17280 y^3 G[{1,-1,0,r,1},y]-17280 G[{1,-1,0,r,r},y]-17280 y G[{1,-1,0,r,r},y]-17280 y^2 G[{1,-1,0,r,r},y]-17280 y^3 G[{1,-1,0,r,r},y]-17280 G[{1,-1,1,0,0},y]-17280 y G[{1,-1,1,0,0},y]-17280 y^2 G[{1,-1,1,0,0},y]-17280 y^3 G[{1,-1,1,0,0},y]+17280 G[{1,-1,1,0,r},y]+17280 y G[{1,-1,1,0,r},y]+17280 y^2 G[{1,-1,1,0,r},y]+17280 y^3 G[{1,-1,1,0,r},y]-2880 G[{1,0,-1,-1,0},y]+2880 y G[{1,0,-1,-1,0},y]-2880 y^2 G[{1,0,-1,-1,0},y]+2880 y^3 G[{1,0,-1,-1,0},y]-4320 G[{1,0,-1,0,0},y]-4320 y G[{1,0,-1,0,0},y]-4320 y^2 G[{1,0,-1,0,0},y]-4320 y^3 G[{1,0,-1,0,0},y]+5760 G[{1,0,-1,0,1},y]-5760 y G[{1,0,-1,0,1},y]+5760 y^2 G[{1,0,-1,0,1},y]-5760 y^3 G[{1,0,-1,0,1},y]+8640 y G[{1,0,-1,0,r},y]+8640 y^3 G[{1,0,-1,0,r},y]+5760 G[{1,0,-1,1,0},y]-5760 y G[{1,0,-1,1,0},y]+5760 y^2 G[{1,0,-1,1,0},y]-5760 y^3 G[{1,0,-1,1,0},y]-5760 G[{1,0,0,-1,0},y]+11520 y G[{1,0,0,-1,0},y]-5760 y^2 G[{1,0,0,-1,0},y]+11520 y^3 G[{1,0,0,-1,0},y]-25200 G[{1,0,0,0,0},y]+20160 y G[{1,0,0,0,0},y]-12960 y^2 G[{1,0,0,0,0},y]+32400 y^3 G[{1,0,0,0,0},y]+25920 G[{1,0,0,0,1},y]-17280 y G[{1,0,0,0,1},y]+11520 y^2 G[{1,0,0,0,1},y]-31680 y^3 G[{1,0,0,0,1},y]+720 G[{1,0,0,0,r},y]+8640 y G[{1,0,0,0,r},y]-4320 y^2 G[{1,0,0,0,r},y]+3600 y^3 G[{1,0,0,0,r},y]+30240 G[{1,0,0,1,0},y]-14400 y G[{1,0,0,1,0},y]-2880 y^2 G[{1,0,0,1,0},y]-47520 y^3 G[{1,0,0,1,0},y]-23040 G[{1,0,0,1,1},y]+11520 y G[{1,0,0,1,1},y]-11520 y^2 G[{1,0,0,1,1},y]+23040 y^3 G[{1,0,0,1,1},y]-7200 G[{1,0,0,1,r},y]-14400 y G[{1,0,0,1,r},y]+20160 y^2 G[{1,0,0,1,r},y]+12960 y^3 G[{1,0,0,1,r},y]-1440 G[{1,0,0,r,0},y]-5760 y G[{1,0,0,r,0},y]+2880 y^2 G[{1,0,0,r,0},y]-1440 y^3 G[{1,0,0,r,0},y]-2880 G[{1,0,0,r,1},y]-11520 y G[{1,0,0,r,1},y]+5760 y^2 G[{1,0,0,r,1},y]-2880 y^3 G[{1,0,0,r,1},y]+2880 G[{1,0,0,r,r},y]+11520 y G[{1,0,0,r,r},y]-5760 y^2 G[{1,0,0,r,r},y]+2880 y^3 G[{1,0,0,r,r},y]+5760 G[{1,0,1,-1,0},y]-5760 y G[{1,0,1,-1,0},y]+5760 y^2 G[{1,0,1,-1,0},y]-5760 y^3 G[{1,0,1,-1,0},y]+34560 G[{1,0,1,0,0},y]-47520 y G[{1,0,1,0,0},y]+7200 y^2 G[{1,0,1,0,0},y]-74880 y^3 G[{1,0,1,0,0},y]-40320 G[{1,0,1,0,1},y]+23040 y G[{1,0,1,0,1},y]+63360 y^3 G[{1,0,1,0,1},y]+1440 G[{1,0,1,0,r},y]-8640 y G[{1,0,1,0,r},y]+8640 y^2 G[{1,0,1,0,r},y]-1440 y^3 G[{1,0,1,0,r},y]-66240 G[{1,0,1,1,0},y]+51840 y G[{1,0,1,1,0},y]+28800 y^2 G[{1,0,1,1,0},y]+146880 y^3 G[{1,0,1,1,0},y]+54720 G[{1,0,1,1,r},y]-40320 y G[{1,0,1,1,r},y]-40320 y^2 G[{1,0,1,1,r},y]-135360 y^3 G[{1,0,1,1,r},y]+14400 G[{1,0,1,r,0},y]-5760 y G[{1,0,1,r,0},y]-5760 y^2 G[{1,0,1,r,0},y]-25920 y^3 G[{1,0,1,r,0},y]+28800 G[{1,0,1,r,1},y]-11520 y G[{1,0,1,r,1},y]-11520 y^2 G[{1,0,1,r,1},y]-51840 y^3 G[{1,0,1,r,1},y]-28800 G[{1,0,1,r,r},y]+11520 y G[{1,0,1,r,r},y]+11520 y^2 G[{1,0,1,r,r},y]+51840 y^3 G[{1,0,1,r,r},y]-1440 G[{1,0,r,0,0},y]+1440 y^3 G[{1,0,r,0,0},y]+5760 G[{1,0,r,0,1},y]-5760 y^3 G[{1,0,r,0,1},y]-1440 G[{1,0,r,0,r},y]+1440 y^3 G[{1,0,r,0,r},y]+14400 G[{1,0,r,1,0},y]-14400 y^3 G[{1,0,r,1,0},y]+11520 G[{1,0,r,1,1},y]-11520 y^3 G[{1,0,r,1,1},y]-20160 G[{1,0,r,1,r},y]+20160 y^3 G[{1,0,r,1,r},y]-5760 G[{1,0,r,r,0},y]+5760 y^3 G[{1,0,r,r,0},y]-11520 G[{1,0,r,r,1},y]+11520 y^3 G[{1,0,r,r,1},y]+11520 G[{1,0,r,r,r},y]-11520 y^3 G[{1,0,r,r,r},y]-17280 G[{1,1,-1,0,0},y]-17280 y G[{1,1,-1,0,0},y]-17280 y^2 G[{1,1,-1,0,0},y]-17280 y^3 G[{1,1,-1,0,0},y]+17280 G[{1,1,-1,0,r},y]+17280 y G[{1,1,-1,0,r},y]+17280 y^2 G[{1,1,-1,0,r},y]+17280 y^3 G[{1,1,-1,0,r},y]+14400 G[{1,1,0,-1,0},y]-14400 y G[{1,1,0,-1,0},y]+14400 y^2 G[{1,1,0,-1,0},y]-14400 y^3 G[{1,1,0,-1,0},y]+61920 G[{1,1,0,0,0},y]-43200 y G[{1,1,0,0,0},y]+37440 y^2 G[{1,1,0,0,0},y]-67680 y^3 G[{1,1,0,0,0},y]-57600 G[{1,1,0,0,1},y]+28800 y G[{1,1,0,0,1},y]-28800 y^2 G[{1,1,0,0,1},y]+57600 y^3 G[{1,1,0,0,1},y]-4320 G[{1,1,0,0,r},y]-11520 y G[{1,1,0,0,r},y]+5760 y^2 G[{1,1,0,0,r},y]-1440 y^3 G[{1,1,0,0,r},y]-83520 G[{1,1,0,1,0},y]+40320 y G[{1,1,0,1,0},y]-17280 y^2 G[{1,1,0,1,0},y]+106560 y^3 G[{1,1,0,1,0},y]+23040 G[{1,1,0,1,1},y]-23040 y^3 G[{1,1,0,1,1},y]+43200 G[{1,1,0,1,r},y]-11520 y G[{1,1,0,1,r},y]-11520 y^2 G[{1,1,0,1,r},y]-66240 y^3 G[{1,1,0,1,r},y]+8640 G[{1,1,0,r,0},y]-8640 y^3 G[{1,1,0,r,0},y]+17280 G[{1,1,0,r,1},y]-17280 y^3 G[{1,1,0,r,1},y]-17280 G[{1,1,0,r,r},y]+17280 y^3 G[{1,1,0,r,r},y]-109440 G[{1,1,1,0,0},y]+54720 y G[{1,1,1,0,0},y]-54720 y^2 G[{1,1,1,0,0},y]+109440 y^3 G[{1,1,1,0,0},y]+80640 G[{1,1,1,0,1},y]-80640 y^3 G[{1,1,1,0,1},y]+14400 G[{1,1,1,0,r},y]-14400 y^3 G[{1,1,1,0,r},y]+190080 G[{1,1,1,1,0},y]-190080 y^3 G[{1,1,1,1,0},y]-190080 G[{1,1,1,1,r},y]+190080 y^3 G[{1,1,1,1,r},y]-40320 G[{1,1,1,r,0},y]+40320 y^3 G[{1,1,1,r,0},y]-80640 G[{1,1,1,r,1},y]+80640 y^3 G[{1,1,1,r,1},y]+80640 G[{1,1,1,r,r},y]-80640 y^3 G[{1,1,1,r,r},y]+2880 G[{1,1,r,0,0},y]-2880 y^3 G[{1,1,r,0,0},y]-11520 G[{1,1,r,0,1},y]+11520 y^3 G[{1,1,r,0,1},y]+2880 G[{1,1,r,0,r},y]-2880 y^3 G[{1,1,r,0,r},y]-28800 G[{1,1,r,1,0},y]+28800 y^3 G[{1,1,r,1,0},y]-23040 G[{1,1,r,1,1},y]+23040 y^3 G[{1,1,r,1,1},y]+40320 G[{1,1,r,1,r},y]-40320 y^3 G[{1,1,r,1,r},y]+11520 G[{1,1,r,r,0},y]-11520 y^3 G[{1,1,r,r,0},y]+23040 G[{1,1,r,r,1},y]-23040 y^3 G[{1,1,r,r,1},y]-23040 G[{1,1,r,r,r},y]+23040 y^3 G[{1,1,r,r,r},y]-16920 Zeta[3]+480 \[Pi]^2 Zeta[3]-1080 y Zeta[3]+1320 \[Pi]^2 y Zeta[3]-21960 y^2 Zeta[3]-6120 y^3 Zeta[3]+840 \[Pi]^2 y^3 Zeta[3]+23040 G[{-1},y] Zeta[3]+23040 y G[{-1},y] Zeta[3]+23040 y^2 G[{-1},y] Zeta[3]+23040 y^3 G[{-1},y] Zeta[3]-3600 y G[{0},y] Zeta[3]+720 y^2 G[{0},y] Zeta[3]-2880 y^3 G[{0},y] Zeta[3]-2880 G[{1},y] Zeta[3]-12960 y G[{1},y] Zeta[3]-10080 y^2 G[{1},y] Zeta[3]-20160 y^3 G[{1},y] Zeta[3]-28800 G[{-1,-1},y] Zeta[3]-28800 y G[{-1,-1},y] Zeta[3]-28800 y^2 G[{-1,-1},y] Zeta[3]-28800 y^3 G[{-1,-1},y] Zeta[3]+720 G[{-1,0},y] Zeta[3]+720 y G[{-1,0},y] Zeta[3]+720 y^2 G[{-1,0},y] Zeta[3]+720 y^3 G[{-1,0},y] Zeta[3]+23040 G[{-1,1},y] Zeta[3]+23040 y G[{-1,1},y] Zeta[3]+23040 y^2 G[{-1,1},y] Zeta[3]+23040 y^3 G[{-1,1},y] Zeta[3]+5760 y G[{0,-1},y] Zeta[3]+5760 y^3 G[{0,-1},y] Zeta[3]+4320 y G[{0,0},y] Zeta[3]-2880 y^2 G[{0,0},y] Zeta[3]+1440 y^3 G[{0,0},y] Zeta[3]-4320 y G[{0,1},y] Zeta[3]+5760 y^2 G[{0,1},y] Zeta[3]+1440 y^3 G[{0,1},y] Zeta[3]+23040 G[{1,-1},y] Zeta[3]+23040 y G[{1,-1},y] Zeta[3]+23040 y^2 G[{1,-1},y] Zeta[3]+23040 y^3 G[{1,-1},y] Zeta[3]-720 G[{1,0},y] Zeta[3]-7920 y G[{1,0},y] Zeta[3]+5040 y^2 G[{1,0},y] Zeta[3]-2160 y^3 G[{1,0},y] Zeta[3]+1440 G[{1,1},y] Zeta[3]-12960 y G[{1,1},y] Zeta[3]-10080 y^2 G[{1,1},y] Zeta[3]-24480 y^3 G[{1,1},y] Zeta[3]-4320 Zeta[5]-2880 y^2 Zeta[5]+1440 y^3 Zeta[5]);


(* ::Section::Closed:: *)
(*Full expressions of the Master Integrals*)


(* ::Subsection:: *)
(*F1*)


F1=SeriesData[\[Epsilon], 0, {Rational[-1, 2], G[{0}, y] - 2 G[{1}, y], Rational[-1, 6] Pi^2 - 2 G[{0, 0}, y] + 4 G[{0, 1}, y] + 4 G[{1, 0}, y] - 8 G[{1, 1}, y], Rational[1, 3] Pi^2 G[{0}, y] + Rational[-2, 3] Pi^2 G[{1}, y] + 4 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) + Zeta[3], Rational[-1, 20] Pi^4 + Rational[-2, 3] Pi^2 G[{0, 0}, y] + Rational[4, 3] Pi^2 G[{0, 1}, y] + Rational[4, 3] Pi^2 G[{1, 0}, y] + Rational[-8, 3] Pi^2 G[{1, 1}, y] - 8 (G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y])) - 2 G[{0}, y] Zeta[3] + 4 G[{1}, y] Zeta[3], Rational[1, 10] Pi^4 G[{0}, y] + Rational[-1, 5] Pi^4 G[{1}, y] + Rational[4, 3] Pi^2 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) + 16 (G[{0, 0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 1, 0}, y] - 2 G[{0, 0, 0, 1, 1}, y] + G[{0, 0, 1, 0, 0}, y] - 2 G[{0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 1, 1, 0}, y] + 4 G[{0, 0, 1, 1, 1}, y] + G[{0, 1, 0, 0, 0}, y] - 2 G[{0, 1, 0, 0, 1}, y] - 2 G[{0, 1, 0, 1, 0}, y] + 4 G[{0, 1, 0, 1, 1}, y] - 2 G[{0, 1, 1, 0, 0}, y] + 4 G[{0, 1, 1, 0, 1}, y] + 4 G[{0, 1, 1, 1, 0}, y] - 8 G[{0, 1, 1, 1, 1}, y] + G[{1, 0, 0, 0, 0}, y] - 2 G[{1, 0, 0, 0, 1}, y] - 2 G[{1, 0, 0, 1, 0}, y] + 4 G[{1, 0, 0, 1, 1}, y] - 2 G[{1, 0, 1, 0, 0}, y] + 4 G[{1, 0, 1, 0, 1}, y] + 4 G[{1, 0, 1, 1, 0}, y] - 8 G[{1, 0, 1, 1, 1}, y] - 2 G[{1, 1, 0, 0, 0}, y] + 4 G[{1, 1, 0, 0, 1}, y] + 4 G[{1, 1, 0, 1, 0}, y] - 8 G[{1, 1, 0, 1, 1}, y] + 4 G[{1, 1, 1, 0, 0}, y] - 8 G[{1, 1, 1, 0, 1}, y] - 8 G[{1, 1, 1, 1, 0}, y] + 16 G[{1, 1, 1, 1, 1}, y])) + 4 G[{0, 0}, y] Zeta[3] - 8 G[{0, 1}, y] Zeta[3] - 8 G[{1, 0}, y] Zeta[3] + 16 G[{1, 1}, y] Zeta[3] + Rational[1, 3] (Pi^2 Zeta[3] + 9 Zeta[5]), Rational[-1, 5] Pi^4 G[{0, 0}, y] + Rational[2, 5] Pi^4 G[{0, 1}, y] + Rational[2, 5] Pi^4 G[{1, 0}, y] + Rational[-4, 5] Pi^4 G[{1, 1}, y] + Rational[-8, 3] Pi^2 (G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y])) - 32 (G[{0, 0, 0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 0, 1, 0}, y] - 2 G[{0, 0, 0, 0, 1, 1}, y] + G[{0, 0, 0, 1, 0, 0}, y] - 2 G[{0, 0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 0, 1, 1, 0}, y] + 4 G[{0, 0, 0, 1, 1, 1}, y] + G[{0, 0, 1, 0, 0, 0}, y] - 2 G[{0, 0, 1, 0, 0, 1}, y] - 2 G[{0, 0, 1, 0, 1, 0}, y] + 4 G[{0, 0, 1, 0, 1, 1}, y] - 2 G[{0, 0, 1, 1, 0, 0}, y] + 4 G[{0, 0, 1, 1, 0, 1}, y] + 4 G[{0, 0, 1, 1, 1, 0}, y] - 8 G[{0, 0, 1, 1, 1, 1}, y] + G[{0, 1, 0, 0, 0, 0}, y] - 2 G[{0, 1, 0, 0, 0, 1}, y] - 2 G[{0, 1, 0, 0, 1, 0}, y] + 4 G[{0, 1, 0, 0, 1, 1}, y] - 2 G[{0, 1, 0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1, 0, 1}, y] + 4 G[{0, 1, 0, 1, 1, 0}, y] - 8 G[{0, 1, 0, 1, 1, 1}, y] - 2 G[{0, 1, 1, 0, 0, 0}, y] + 4 G[{0, 1, 1, 0, 0, 1}, y] + 4 G[{0, 1, 1, 0, 1, 0}, y] - 8 G[{0, 1, 1, 0, 1, 1}, y] + 4 G[{0, 1, 1, 1, 0, 0}, y] - 8 G[{0, 1, 1, 1, 0, 1}, y] - 8 G[{0, 1, 1, 1, 1, 0}, y] + 16 G[{0, 1, 1, 1, 1, 1}, y] + G[{1, 0, 0, 0, 0, 0}, y] - 2 G[{1, 0, 0, 0, 0, 1}, y] - 2 G[{1, 0, 0, 0, 1, 0}, y] + 4 G[{1, 0, 0, 0, 1, 1}, y] - 2 G[{1, 0, 0, 1, 0, 0}, y] + 4 G[{1, 0, 0, 1, 0, 1}, y] + 4 G[{1, 0, 0, 1, 1, 0}, y] - 8 G[{1, 0, 0, 1, 1, 1}, y] - 2 G[{1, 0, 1, 0, 0, 0}, y] + 4 G[{1, 0, 1, 0, 0, 1}, y] + 4 G[{1, 0, 1, 0, 1, 0}, y] - 8 G[{1, 0, 1, 0, 1, 1}, y] + 4 G[{1, 0, 1, 1, 0, 0}, y] - 8 G[{1, 0, 1, 1, 0, 1}, y] - 8 G[{1, 0, 1, 1, 1, 0}, y] + 16 G[{1, 0, 1, 1, 1, 1}, y] - 2 G[{1, 1, 0, 0, 0, 0}, y] + 4 G[{1, 1, 0, 0, 0, 1}, y] + 4 G[{1, 1, 0, 0, 1, 0}, y] - 8 G[{1, 1, 0, 0, 1, 1}, y] + 4 G[{1, 1, 0, 1, 0, 0}, y] - 8 G[{1, 1, 0, 1, 0, 1}, y] - 8 G[{1, 1, 0, 1, 1, 0}, y] + 16 G[{1, 1, 0, 1, 1, 1}, y] + 4 G[{1, 1, 1, 0, 0, 0}, y] - 8 G[{1, 1, 1, 0, 0, 1}, y] - 8 G[{1, 1, 1, 0, 1, 0}, y] + 16 G[{1, 1, 1, 0, 1, 1}, y] - 8 G[{1, 1, 1, 1, 0, 0}, y] + 16 G[{1, 1, 1, 1, 0, 1}, y] + 16 G[{1, 1, 1, 1, 1, 0}, y] - 32 G[{1, 1, 1, 1, 1, 1}, y])) - 8 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) Zeta[3] + Rational[1, 3780] ((-61) Pi^6 - 3780 Zeta[3]^2) + Rational[-2, 3] G[{0}, y] (Pi^2 Zeta[3] + 9 Zeta[5]) + Rational[4, 3] G[{1}, y] (Pi^2 Zeta[3] + 9 Zeta[5])}, 0, 7, 1];


(* ::Subsection:: *)
(*F2*)


F2=SeriesData[\[Epsilon], 0, {1, 4 G[{1}, y] - 2 G[{r}, y], Rational[-1, 3] Pi^2 + 8 G[{1, 0}, y] + 16 G[{1, 1}, y] - 16 G[{1, r}, y] - 4 G[{r, 0}, y] - 8 G[{r, 1}, y] + 8 G[{r, r}, y], Rational[-8, 3] Pi^2 G[{1}, y] + Rational[4, 3] Pi^2 G[{r}, y] - 4 (2 G[{1, 0, 0}, y] - 8 G[{1, 0, 1}, y] + 2 G[{1, 0, r}, y] - 20 G[{1, 1, 0}, y] - 16 G[{1, 1, 1}, y] + 28 G[{1, 1, r}, y] + 8 G[{1, r, 0}, y] + 16 G[{1, r, 1}, y] - 16 G[{1, r, r}, y] - G[{r, 0, 0}, y] + 4 G[{r, 0, 1}, y] - G[{r, 0, r}, y] + 10 G[{r, 1, 0}, y] + 8 G[{r, 1, 1}, y] - 14 G[{r, 1, r}, y] - 4 G[{r, r, 0}, y] - 8 G[{r, r, 1}, y] + 8 G[{r, r, r}, y]) - 10 Zeta[3], Rational[-11, 90] Pi^4 + Rational[-4, 3] Pi^2 G[{1, 0}, y] + Rational[-56, 3] Pi^2 G[{1, 1}, y] + Rational[32, 3] Pi^2 G[{1, r}, y] + Rational[2, 3] Pi^2 G[{r, 0}, y] + Rational[28, 3] Pi^2 G[{r, 1}, y] + Rational[-16, 3] Pi^2 G[{r, r}, y] + 4 (2 G[{1, 0, 0, 0}, y] - 8 G[{1, 0, 0, 1}, y] + 2 G[{1, 0, 0, r}, y] + 4 G[{1, 0, 1, 0}, y] + 32 G[{1, 0, 1, 1}, y] - 20 G[{1, 0, 1, r}, y] - 4 G[{1, 0, r, 0}, y] - 8 G[{1, 0, r, 1}, y] + 8 G[{1, 0, r, r}, y] - 20 G[{1, 1, 0, 0}, y] + 80 G[{1, 1, 0, 1}, y] - 20 G[{1, 1, 0, r}, y] + 152 G[{1, 1, 1, 0}, y] + 64 G[{1, 1, 1, 1}, y] - 184 G[{1, 1, 1, r}, y] - 56 G[{1, 1, r, 0}, y] - 112 G[{1, 1, r, 1}, y] + 112 G[{1, 1, r, r}, y] + 8 G[{1, r, 0, 0}, y] - 32 G[{1, r, 0, 1}, y] + 8 G[{1, r, 0, r}, y] - 80 G[{1, r, 1, 0}, y] - 64 G[{1, r, 1, 1}, y] + 112 G[{1, r, 1, r}, y] + 32 G[{1, r, r, 0}, y] + 64 G[{1, r, r, 1}, y] - 64 G[{1, r, r, r}, y] - G[{r, 0, 0, 0}, y] + 4 G[{r, 0, 0, 1}, y] - G[{r, 0, 0, r}, y] - 2 G[{r, 0, 1, 0}, y] - 16 G[{r, 0, 1, 1}, y] + 10 G[{r, 0, 1, r}, y] + 2 G[{r, 0, r, 0}, y] + 4 G[{r, 0, r, 1}, y] - 4 G[{r, 0, r, r}, y] + 10 G[{r, 1, 0, 0}, y] - 40 G[{r, 1, 0, 1}, y] + 10 G[{r, 1, 0, r}, y] - 76 G[{r, 1, 1, 0}, y] - 32 G[{r, 1, 1, 1}, y] + 92 G[{r, 1, 1, r}, y] + 28 G[{r, 1, r, 0}, y] + 56 G[{r, 1, r, 1}, y] - 56 G[{r, 1, r, r}, y] - 4 G[{r, r, 0, 0}, y] + 16 G[{r, r, 0, 1}, y] - 4 G[{r, r, 0, r}, y] + 40 G[{r, r, 1, 0}, y] + 32 G[{r, r, 1, 1}, y] - 56 G[{r, r, 1, r}, y] - 16 G[{r, r, r, 0}, y] - 32 G[{r, r, r, 1}, y] + 32 G[{r, r, r, r}, y]) - 104 G[{1}, y] Zeta[3] + 52 G[{r}, y] Zeta[3], Rational[-19, 15] Pi^4 G[{1}, y] + Rational[19, 30] Pi^4 G[{r}, y] + Rational[-2, 3] Pi^2 (2 G[{1, 0, 0}, y] + 4 G[{1, 0, 1}, y] - 4 G[{1, 0, r}, y] - 20 G[{1, 1, 0}, y] + 152 G[{1, 1, 1}, y] - 56 G[{1, 1, r}, y] + 8 G[{1, r, 0}, y] - 80 G[{1, r, 1}, y] + 32 G[{1, r, r}, y] - G[{r, 0, 0}, y] - 2 G[{r, 0, 1}, y] + 2 G[{r, 0, r}, y] + 10 G[{r, 1, 0}, y] - 76 G[{r, 1, 1}, y] + 28 G[{r, 1, r}, y] - 4 G[{r, r, 0}, y] + 40 G[{r, r, 1}, y] - 16 G[{r, r, r}, y]) + Rational[4, 3] Pi^2 (2 G[{1, 0, 0}, y] - 8 G[{1, 0, 1}, y] + 2 G[{1, 0, r}, y] - 20 G[{1, 1, 0}, y] - 16 G[{1, 1, 1}, y] + 28 G[{1, 1, r}, y] + 8 G[{1, r, 0}, y] + 16 G[{1, r, 1}, y] - 16 G[{1, r, r}, y] - G[{r, 0, 0}, y] + 4 G[{r, 0, 1}, y] - G[{r, 0, r}, y] + 10 G[{r, 1, 0}, y] + 8 G[{r, 1, 1}, y] - 14 G[{r, 1, r}, y] - 4 G[{r, r, 0}, y] - 8 G[{r, r, 1}, y] + 8 G[{r, r, r}, y]) - 4 (2 G[{1, 0, 0, 0, 0}, y] - 8 G[{1, 0, 0, 0, 1}, y] + 2 G[{1, 0, 0, 0, r}, y] + 4 G[{1, 0, 0, 1, 0}, y] + 32 G[{1, 0, 0, 1, 1}, y] - 20 G[{1, 0, 0, 1, r}, y] - 4 G[{1, 0, 0, r, 0}, y] - 8 G[{1, 0, 0, r, 1}, y] + 8 G[{1, 0, 0, r, r}, y] + 4 G[{1, 0, 1, 0, 0}, y] - 16 G[{1, 0, 1, 0, 1}, y] + 4 G[{1, 0, 1, 0, r}, y] - 88 G[{1, 0, 1, 1, 0}, y] - 128 G[{1, 0, 1, 1, 1}, y] + 152 G[{1, 0, 1, 1, r}, y] + 40 G[{1, 0, 1, r, 0}, y] + 80 G[{1, 0, 1, r, 1}, y] - 80 G[{1, 0, 1, r, r}, y] - 4 G[{1, 0, r, 0, 0}, y] + 16 G[{1, 0, r, 0, 1}, y] - 4 G[{1, 0, r, 0, r}, y] + 40 G[{1, 0, r, 1, 0}, y] + 32 G[{1, 0, r, 1, 1}, y] - 56 G[{1, 0, r, 1, r}, y] - 16 G[{1, 0, r, r, 0}, y] - 32 G[{1, 0, r, r, 1}, y] + 32 G[{1, 0, r, r, r}, y] - 20 G[{1, 1, 0, 0, 0}, y] + 80 G[{1, 1, 0, 0, 1}, y] - 20 G[{1, 1, 0, 0, r}, y] - 40 G[{1, 1, 0, 1, 0}, y] - 320 G[{1, 1, 0, 1, 1}, y] + 200 G[{1, 1, 0, 1, r}, y] + 40 G[{1, 1, 0, r, 0}, y] + 80 G[{1, 1, 0, r, 1}, y] - 80 G[{1, 1, 0, r, r}, y] + 152 G[{1, 1, 1, 0, 0}, y] - 608 G[{1, 1, 1, 0, 1}, y] + 152 G[{1, 1, 1, 0, r}, y] - 1040 G[{1, 1, 1, 1, 0}, y] - 256 G[{1, 1, 1, 1, 1}, y] + 1168 G[{1, 1, 1, 1, r}, y] + 368 G[{1, 1, 1, r, 0}, y] + 736 G[{1, 1, 1, r, 1}, y] - 736 G[{1, 1, 1, r, r}, y] - 56 G[{1, 1, r, 0, 0}, y] + 224 G[{1, 1, r, 0, 1}, y] - 56 G[{1, 1, r, 0, r}, y] + 560 G[{1, 1, r, 1, 0}, y] + 448 G[{1, 1, r, 1, 1}, y] - 784 G[{1, 1, r, 1, r}, y] - 224 G[{1, 1, r, r, 0}, y] - 448 G[{1, 1, r, r, 1}, y] + 448 G[{1, 1, r, r, r}, y] + 8 G[{1, r, 0, 0, 0}, y] - 32 G[{1, r, 0, 0, 1}, y] + 8 G[{1, r, 0, 0, r}, y] + 16 G[{1, r, 0, 1, 0}, y] + 128 G[{1, r, 0, 1, 1}, y] - 80 G[{1, r, 0, 1, r}, y] - 16 G[{1, r, 0, r, 0}, y] - 32 G[{1, r, 0, r, 1}, y] + 32 G[{1, r, 0, r, r}, y] - 80 G[{1, r, 1, 0, 0}, y] + 320 G[{1, r, 1, 0, 1}, y] - 80 G[{1, r, 1, 0, r}, y] + 608 G[{1, r, 1, 1, 0}, y] + 256 G[{1, r, 1, 1, 1}, y] - 736 G[{1, r, 1, 1, r}, y] - 224 G[{1, r, 1, r, 0}, y] - 448 G[{1, r, 1, r, 1}, y] + 448 G[{1, r, 1, r, r}, y] + 32 G[{1, r, r, 0, 0}, y] - 128 G[{1, r, r, 0, 1}, y] + 32 G[{1, r, r, 0, r}, y] - 320 G[{1, r, r, 1, 0}, y] - 256 G[{1, r, r, 1, 1}, y] + 448 G[{1, r, r, 1, r}, y] + 128 G[{1, r, r, r, 0}, y] + 256 G[{1, r, r, r, 1}, y] - 256 G[{1, r, r, r, r}, y] - G[{r, 0, 0, 0, 0}, y] + 4 G[{r, 0, 0, 0, 1}, y] - G[{r, 0, 0, 0, r}, y] - 2 G[{r, 0, 0, 1, 0}, y] - 16 G[{r, 0, 0, 1, 1}, y] + 10 G[{r, 0, 0, 1, r}, y] + 2 G[{r, 0, 0, r, 0}, y] + 4 G[{r, 0, 0, r, 1}, y] - 4 G[{r, 0, 0, r, r}, y] - 2 G[{r, 0, 1, 0, 0}, y] + 8 G[{r, 0, 1, 0, 1}, y] - 2 G[{r, 0, 1, 0, r}, y] + 44 G[{r, 0, 1, 1, 0}, y] + 64 G[{r, 0, 1, 1, 1}, y] - 76 G[{r, 0, 1, 1, r}, y] - 20 G[{r, 0, 1, r, 0}, y] - 40 G[{r, 0, 1, r, 1}, y] + 40 G[{r, 0, 1, r, r}, y] + 2 G[{r, 0, r, 0, 0}, y] - 8 G[{r, 0, r, 0, 1}, y] + 2 G[{r, 0, r, 0, r}, y] - 20 G[{r, 0, r, 1, 0}, y] - 16 G[{r, 0, r, 1, 1}, y] + 28 G[{r, 0, r, 1, r}, y] + 8 G[{r, 0, r, r, 0}, y] + 16 G[{r, 0, r, r, 1}, y] - 16 G[{r, 0, r, r, r}, y] + 10 G[{r, 1, 0, 0, 0}, y] - 40 G[{r, 1, 0, 0, 1}, y] + 10 G[{r, 1, 0, 0, r}, y] + 20 G[{r, 1, 0, 1, 0}, y] + 160 G[{r, 1, 0, 1, 1}, y] - 100 G[{r, 1, 0, 1, r}, y] - 20 G[{r, 1, 0, r, 0}, y] - 40 G[{r, 1, 0, r, 1}, y] + 40 G[{r, 1, 0, r, r}, y] - 76 G[{r, 1, 1, 0, 0}, y] + 304 G[{r, 1, 1, 0, 1}, y] - 76 G[{r, 1, 1, 0, r}, y] + 520 G[{r, 1, 1, 1, 0}, y] + 128 G[{r, 1, 1, 1, 1}, y] - 584 G[{r, 1, 1, 1, r}, y] - 184 G[{r, 1, 1, r, 0}, y] - 368 G[{r, 1, 1, r, 1}, y] + 368 G[{r, 1, 1, r, r}, y] + 28 G[{r, 1, r, 0, 0}, y] - 112 G[{r, 1, r, 0, 1}, y] + 28 G[{r, 1, r, 0, r}, y] - 280 G[{r, 1, r, 1, 0}, y] - 224 G[{r, 1, r, 1, 1}, y] + 392 G[{r, 1, r, 1, r}, y] + 112 G[{r, 1, r, r, 0}, y] + 224 G[{r, 1, r, r, 1}, y] - 224 G[{r, 1, r, r, r}, y] - 4 G[{r, r, 0, 0, 0}, y] + 16 G[{r, r, 0, 0, 1}, y] - 4 G[{r, r, 0, 0, r}, y] - 8 G[{r, r, 0, 1, 0}, y] - 64 G[{r, r, 0, 1, 1}, y] + 40 G[{r, r, 0, 1, r}, y] + 8 G[{r, r, 0, r, 0}, y] + 16 G[{r, r, 0, r, 1}, y] - 16 G[{r, r, 0, r, r}, y] + 40 G[{r, r, 1, 0, 0}, y] - 160 G[{r, r, 1, 0, 1}, y] + 40 G[{r, r, 1, 0, r}, y] - 304 G[{r, r, 1, 1, 0}, y] - 128 G[{r, r, 1, 1, 1}, y] + 368 G[{r, r, 1, 1, r}, y] + 112 G[{r, r, 1, r, 0}, y] + 224 G[{r, r, 1, r, 1}, y] - 224 G[{r, r, 1, r, r}, y] - 16 G[{r, r, r, 0, 0}, y] + 64 G[{r, r, r, 0, 1}, y] - 16 G[{r, r, r, 0, r}, y] + 160 G[{r, r, r, 1, 0}, y] + 128 G[{r, r, r, 1, 1}, y] - 224 G[{r, r, r, 1, r}, y] - 64 G[{r, r, r, r, 0}, y] - 128 G[{r, r, r, r, 1}, y] + 128 G[{r, r, r, r, r}, y]) + Rational[10, 3] Pi^2 Zeta[3] - 16 G[{1, 0}, y] Zeta[3] - 800 G[{1, 1}, y] Zeta[3] + 416 G[{1, r}, y] Zeta[3] + 8 G[{r, 0}, y] Zeta[3] + 400 G[{r, 1}, y] Zeta[3] - 208 G[{r, r}, y] Zeta[3] - 54 Zeta[5], Rational[-121, 1890] Pi^6 + Rational[-1, 5] Pi^4 G[{1, 0}, y] + Rational[-146, 15] Pi^4 G[{1, 1}, y] + Rational[76, 15] Pi^4 G[{1, r}, y] + Rational[1, 10] Pi^4 G[{r, 0}, y] + Rational[73, 15] Pi^4 G[{r, 1}, y] + Rational[-38, 15] Pi^4 G[{r, r}, y] + Rational[2, 3] Pi^2 (2 G[{1, 0, 0, 0}, y] + 4 G[{1, 0, 0, 1}, y] - 4 G[{1, 0, 0, r}, y] + 4 G[{1, 0, 1, 0}, y] - 88 G[{1, 0, 1, 1}, y] + 40 G[{1, 0, 1, r}, y] - 4 G[{1, 0, r, 0}, y] + 40 G[{1, 0, r, 1}, y] - 16 G[{1, 0, r, r}, y] - 20 G[{1, 1, 0, 0}, y] - 40 G[{1, 1, 0, 1}, y] + 40 G[{1, 1, 0, r}, y] + 152 G[{1, 1, 1, 0}, y] - 1040 G[{1, 1, 1, 1}, y] + 368 G[{1, 1, 1, r}, y] - 56 G[{1, 1, r, 0}, y] + 560 G[{1, 1, r, 1}, y] - 224 G[{1, 1, r, r}, y] + 8 G[{1, r, 0, 0}, y] + 16 G[{1, r, 0, 1}, y] - 16 G[{1, r, 0, r}, y] - 80 G[{1, r, 1, 0}, y] + 608 G[{1, r, 1, 1}, y] - 224 G[{1, r, 1, r}, y] + 32 G[{1, r, r, 0}, y] - 320 G[{1, r, r, 1}, y] + 128 G[{1, r, r, r}, y] - G[{r, 0, 0, 0}, y] - 2 G[{r, 0, 0, 1}, y] + 2 G[{r, 0, 0, r}, y] - 2 G[{r, 0, 1, 0}, y] + 44 G[{r, 0, 1, 1}, y] - 20 G[{r, 0, 1, r}, y] + 2 G[{r, 0, r, 0}, y] - 20 G[{r, 0, r, 1}, y] + 8 G[{r, 0, r, r}, y] + 10 G[{r, 1, 0, 0}, y] + 20 G[{r, 1, 0, 1}, y] - 20 G[{r, 1, 0, r}, y] - 76 G[{r, 1, 1, 0}, y] + 520 G[{r, 1, 1, 1}, y] - 184 G[{r, 1, 1, r}, y] + 28 G[{r, 1, r, 0}, y] - 280 G[{r, 1, r, 1}, y] + 112 G[{r, 1, r, r}, y] - 4 G[{r, r, 0, 0}, y] - 8 G[{r, r, 0, 1}, y] + 8 G[{r, r, 0, r}, y] + 40 G[{r, r, 1, 0}, y] - 304 G[{r, r, 1, 1}, y] + 112 G[{r, r, 1, r}, y] - 16 G[{r, r, r, 0}, y] + 160 G[{r, r, r, 1}, y] - 64 G[{r, r, r, r}, y]) + Rational[-4, 3] Pi^2 (2 G[{1, 0, 0, 0}, y] - 8 G[{1, 0, 0, 1}, y] + 2 G[{1, 0, 0, r}, y] + 4 G[{1, 0, 1, 0}, y] + 32 G[{1, 0, 1, 1}, y] - 20 G[{1, 0, 1, r}, y] - 4 G[{1, 0, r, 0}, y] - 8 G[{1, 0, r, 1}, y] + 8 G[{1, 0, r, r}, y] - 20 G[{1, 1, 0, 0}, y] + 80 G[{1, 1, 0, 1}, y] - 20 G[{1, 1, 0, r}, y] + 152 G[{1, 1, 1, 0}, y] + 64 G[{1, 1, 1, 1}, y] - 184 G[{1, 1, 1, r}, y] - 56 G[{1, 1, r, 0}, y] - 112 G[{1, 1, r, 1}, y] + 112 G[{1, 1, r, r}, y] + 8 G[{1, r, 0, 0}, y] - 32 G[{1, r, 0, 1}, y] + 8 G[{1, r, 0, r}, y] - 80 G[{1, r, 1, 0}, y] - 64 G[{1, r, 1, 1}, y] + 112 G[{1, r, 1, r}, y] + 32 G[{1, r, r, 0}, y] + 64 G[{1, r, r, 1}, y] - 64 G[{1, r, r, r}, y] - G[{r, 0, 0, 0}, y] + 4 G[{r, 0, 0, 1}, y] - G[{r, 0, 0, r}, y] - 2 G[{r, 0, 1, 0}, y] - 16 G[{r, 0, 1, 1}, y] + 10 G[{r, 0, 1, r}, y] + 2 G[{r, 0, r, 0}, y] + 4 G[{r, 0, r, 1}, y] - 4 G[{r, 0, r, r}, y] + 10 G[{r, 1, 0, 0}, y] - 40 G[{r, 1, 0, 1}, y] + 10 G[{r, 1, 0, r}, y] - 76 G[{r, 1, 1, 0}, y] - 32 G[{r, 1, 1, 1}, y] + 92 G[{r, 1, 1, r}, y] + 28 G[{r, 1, r, 0}, y] + 56 G[{r, 1, r, 1}, y] - 56 G[{r, 1, r, r}, y] - 4 G[{r, r, 0, 0}, y] + 16 G[{r, r, 0, 1}, y] - 4 G[{r, r, 0, r}, y] + 40 G[{r, r, 1, 0}, y] + 32 G[{r, r, 1, 1}, y] - 56 G[{r, r, 1, r}, y] - 16 G[{r, r, r, 0}, y] - 32 G[{r, r, r, 1}, y] + 32 G[{r, r, r, r}, y]) + 4 (2 G[{1, 0, 0, 0, 0, 0}, y] - 8 G[{1, 0, 0, 0, 0, 1}, y] + 2 G[{1, 0, 0, 0, 0, r}, y] + 4 G[{1, 0, 0, 0, 1, 0}, y] + 32 G[{1, 0, 0, 0, 1, 1}, y] - 20 G[{1, 0, 0, 0, 1, r}, y] - 4 G[{1, 0, 0, 0, r, 0}, y] - 8 G[{1, 0, 0, 0, r, 1}, y] + 8 G[{1, 0, 0, 0, r, r}, y] + 4 G[{1, 0, 0, 1, 0, 0}, y] - 16 G[{1, 0, 0, 1, 0, 1}, y] + 4 G[{1, 0, 0, 1, 0, r}, y] - 88 G[{1, 0, 0, 1, 1, 0}, y] - 128 G[{1, 0, 0, 1, 1, 1}, y] + 152 G[{1, 0, 0, 1, 1, r}, y] + 40 G[{1, 0, 0, 1, r, 0}, y] + 80 G[{1, 0, 0, 1, r, 1}, y] - 80 G[{1, 0, 0, 1, r, r}, y] - 4 G[{1, 0, 0, r, 0, 0}, y] + 16 G[{1, 0, 0, r, 0, 1}, y] - 4 G[{1, 0, 0, r, 0, r}, y] + 40 G[{1, 0, 0, r, 1, 0}, y] + 32 G[{1, 0, 0, r, 1, 1}, y] - 56 G[{1, 0, 0, r, 1, r}, y] - 16 G[{1, 0, 0, r, r, 0}, y] - 32 G[{1, 0, 0, r, r, 1}, y] + 32 G[{1, 0, 0, r, r, r}, y] + 4 G[{1, 0, 1, 0, 0, 0}, y] - 16 G[{1, 0, 1, 0, 0, 1}, y] + 4 G[{1, 0, 1, 0, 0, r}, y] + 8 G[{1, 0, 1, 0, 1, 0}, y] + 64 G[{1, 0, 1, 0, 1, 1}, y] - 40 G[{1, 0, 1, 0, 1, r}, y] - 8 G[{1, 0, 1, 0, r, 0}, y] - 16 G[{1, 0, 1, 0, r, 1}, y] + 16 G[{1, 0, 1, 0, r, r}, y] - 88 G[{1, 0, 1, 1, 0, 0}, y] + 352 G[{1, 0, 1, 1, 0, 1}, y] - 88 G[{1, 0, 1, 1, 0, r}, y] + 784 G[{1, 0, 1, 1, 1, 0}, y] + 512 G[{1, 0, 1, 1, 1, 1}, y] - 1040 G[{1, 0, 1, 1, 1, r}, y] - 304 G[{1, 0, 1, 1, r, 0}, y] - 608 G[{1, 0, 1, 1, r, 1}, y] + 608 G[{1, 0, 1, 1, r, r}, y] + 40 G[{1, 0, 1, r, 0, 0}, y] - 160 G[{1, 0, 1, r, 0, 1}, y] + 40 G[{1, 0, 1, r, 0, r}, y] - 400 G[{1, 0, 1, r, 1, 0}, y] - 320 G[{1, 0, 1, r, 1, 1}, y] + 560 G[{1, 0, 1, r, 1, r}, y] + 160 G[{1, 0, 1, r, r, 0}, y] + 320 G[{1, 0, 1, r, r, 1}, y] - 320 G[{1, 0, 1, r, r, r}, y] - 4 G[{1, 0, r, 0, 0, 0}, y] + 16 G[{1, 0, r, 0, 0, 1}, y] - 4 G[{1, 0, r, 0, 0, r}, y] - 8 G[{1, 0, r, 0, 1, 0}, y] - 64 G[{1, 0, r, 0, 1, 1}, y] + 40 G[{1, 0, r, 0, 1, r}, y] + 8 G[{1, 0, r, 0, r, 0}, y] + 16 G[{1, 0, r, 0, r, 1}, y] - 16 G[{1, 0, r, 0, r, r}, y] + 40 G[{1, 0, r, 1, 0, 0}, y] - 160 G[{1, 0, r, 1, 0, 1}, y] + 40 G[{1, 0, r, 1, 0, r}, y] - 304 G[{1, 0, r, 1, 1, 0}, y] - 128 G[{1, 0, r, 1, 1, 1}, y] + 368 G[{1, 0, r, 1, 1, r}, y] + 112 G[{1, 0, r, 1, r, 0}, y] + 224 G[{1, 0, r, 1, r, 1}, y] - 224 G[{1, 0, r, 1, r, r}, y] - 16 G[{1, 0, r, r, 0, 0}, y] + 64 G[{1, 0, r, r, 0, 1}, y] - 16 G[{1, 0, r, r, 0, r}, y] + 160 G[{1, 0, r, r, 1, 0}, y] + 128 G[{1, 0, r, r, 1, 1}, y] - 224 G[{1, 0, r, r, 1, r}, y] - 64 G[{1, 0, r, r, r, 0}, y] - 128 G[{1, 0, r, r, r, 1}, y] + 128 G[{1, 0, r, r, r, r}, y] - 20 G[{1, 1, 0, 0, 0, 0}, y] + 80 G[{1, 1, 0, 0, 0, 1}, y] - 20 G[{1, 1, 0, 0, 0, r}, y] - 40 G[{1, 1, 0, 0, 1, 0}, y] - 320 G[{1, 1, 0, 0, 1, 1}, y] + 200 G[{1, 1, 0, 0, 1, r}, y] + 40 G[{1, 1, 0, 0, r, 0}, y] + 80 G[{1, 1, 0, 0, r, 1}, y] - 80 G[{1, 1, 0, 0, r, r}, y] - 40 G[{1, 1, 0, 1, 0, 0}, y] + 160 G[{1, 1, 0, 1, 0, 1}, y] - 40 G[{1, 1, 0, 1, 0, r}, y] + 880 G[{1, 1, 0, 1, 1, 0}, y] + 1280 G[{1, 1, 0, 1, 1, 1}, y] - 1520 G[{1, 1, 0, 1, 1, r}, y] - 400 G[{1, 1, 0, 1, r, 0}, y] - 800 G[{1, 1, 0, 1, r, 1}, y] + 800 G[{1, 1, 0, 1, r, r}, y] + 40 G[{1, 1, 0, r, 0, 0}, y] - 160 G[{1, 1, 0, r, 0, 1}, y] + 40 G[{1, 1, 0, r, 0, r}, y] - 400 G[{1, 1, 0, r, 1, 0}, y] - 320 G[{1, 1, 0, r, 1, 1}, y] + 560 G[{1, 1, 0, r, 1, r}, y] + 160 G[{1, 1, 0, r, r, 0}, y] + 320 G[{1, 1, 0, r, r, 1}, y] - 320 G[{1, 1, 0, r, r, r}, y] + 152 G[{1, 1, 1, 0, 0, 0}, y] - 608 G[{1, 1, 1, 0, 0, 1}, y] + 152 G[{1, 1, 1, 0, 0, r}, y] + 304 G[{1, 1, 1, 0, 1, 0}, y] + 2432 G[{1, 1, 1, 0, 1, 1}, y] - 1520 G[{1, 1, 1, 0, 1, r}, y] - 304 G[{1, 1, 1, 0, r, 0}, y] - 608 G[{1, 1, 1, 0, r, 1}, y] + 608 G[{1, 1, 1, 0, r, r}, y] - 1040 G[{1, 1, 1, 1, 0, 0}, y] + 4160 G[{1, 1, 1, 1, 0, 1}, y] - 1040 G[{1, 1, 1, 1, 0, r}, y] + 6752 G[{1, 1, 1, 1, 1, 0}, y] + 1024 G[{1, 1, 1, 1, 1, 1}, y] - 7264 G[{1, 1, 1, 1, 1, r}, y] - 2336 G[{1, 1, 1, 1, r, 0}, y] - 4672 G[{1, 1, 1, 1, r, 1}, y] + 4672 G[{1, 1, 1, 1, r, r}, y] + 368 G[{1, 1, 1, r, 0, 0}, y] - 1472 G[{1, 1, 1, r, 0, 1}, y] + 368 G[{1, 1, 1, r, 0, r}, y] - 3680 G[{1, 1, 1, r, 1, 0}, y] - 2944 G[{1, 1, 1, r, 1, 1}, y] + 5152 G[{1, 1, 1, r, 1, r}, y] + 1472 G[{1, 1, 1, r, r, 0}, y] + 2944 G[{1, 1, 1, r, r, 1}, y] - 2944 G[{1, 1, 1, r, r, r}, y] - 56 G[{1, 1, r, 0, 0, 0}, y] + 224 G[{1, 1, r, 0, 0, 1}, y] - 56 G[{1, 1, r, 0, 0, r}, y] - 112 G[{1, 1, r, 0, 1, 0}, y] - 896 G[{1, 1, r, 0, 1, 1}, y] + 560 G[{1, 1, r, 0, 1, r}, y] + 112 G[{1, 1, r, 0, r, 0}, y] + 224 G[{1, 1, r, 0, r, 1}, y] - 224 G[{1, 1, r, 0, r, r}, y] + 560 G[{1, 1, r, 1, 0, 0}, y] - 2240 G[{1, 1, r, 1, 0, 1}, y] + 560 G[{1, 1, r, 1, 0, r}, y] - 4256 G[{1, 1, r, 1, 1, 0}, y] - 1792 G[{1, 1, r, 1, 1, 1}, y] + 5152 G[{1, 1, r, 1, 1, r}, y] + 1568 G[{1, 1, r, 1, r, 0}, y] + 3136 G[{1, 1, r, 1, r, 1}, y] - 3136 G[{1, 1, r, 1, r, r}, y] - 224 G[{1, 1, r, r, 0, 0}, y] + 896 G[{1, 1, r, r, 0, 1}, y] - 224 G[{1, 1, r, r, 0, r}, y] + 2240 G[{1, 1, r, r, 1, 0}, y] + 1792 G[{1, 1, r, r, 1, 1}, y] - 3136 G[{1, 1, r, r, 1, r}, y] - 896 G[{1, 1, r, r, r, 0}, y] - 1792 G[{1, 1, r, r, r, 1}, y] + 1792 G[{1, 1, r, r, r, r}, y] + 8 G[{1, r, 0, 0, 0, 0}, y] - 32 G[{1, r, 0, 0, 0, 1}, y] + 8 G[{1, r, 0, 0, 0, r}, y] + 16 G[{1, r, 0, 0, 1, 0}, y] + 128 G[{1, r, 0, 0, 1, 1}, y] - 80 G[{1, r, 0, 0, 1, r}, y] - 16 G[{1, r, 0, 0, r, 0}, y] - 32 G[{1, r, 0, 0, r, 1}, y] + 32 G[{1, r, 0, 0, r, r}, y] + 16 G[{1, r, 0, 1, 0, 0}, y] - 64 G[{1, r, 0, 1, 0, 1}, y] + 16 G[{1, r, 0, 1, 0, r}, y] - 352 G[{1, r, 0, 1, 1, 0}, y] - 512 G[{1, r, 0, 1, 1, 1}, y] + 608 G[{1, r, 0, 1, 1, r}, y] + 160 G[{1, r, 0, 1, r, 0}, y] + 320 G[{1, r, 0, 1, r, 1}, y] - 320 G[{1, r, 0, 1, r, r}, y] - 16 G[{1, r, 0, r, 0, 0}, y] + 64 G[{1, r, 0, r, 0, 1}, y] - 16 G[{1, r, 0, r, 0, r}, y] + 160 G[{1, r, 0, r, 1, 0}, y] + 128 G[{1, r, 0, r, 1, 1}, y] - 224 G[{1, r, 0, r, 1, r}, y] - 64 G[{1, r, 0, r, r, 0}, y] - 128 G[{1, r, 0, r, r, 1}, y] + 128 G[{1, r, 0, r, r, r}, y] - 80 G[{1, r, 1, 0, 0, 0}, y] + 320 G[{1, r, 1, 0, 0, 1}, y] - 80 G[{1, r, 1, 0, 0, r}, y] - 160 G[{1, r, 1, 0, 1, 0}, y] - 1280 G[{1, r, 1, 0, 1, 1}, y] + 800 G[{1, r, 1, 0, 1, r}, y] + 160 G[{1, r, 1, 0, r, 0}, y] + 320 G[{1, r, 1, 0, r, 1}, y] - 320 G[{1, r, 1, 0, r, r}, y] + 608 G[{1, r, 1, 1, 0, 0}, y] - 2432 G[{1, r, 1, 1, 0, 1}, y] + 608 G[{1, r, 1, 1, 0, r}, y] - 4160 G[{1, r, 1, 1, 1, 0}, y] - 1024 G[{1, r, 1, 1, 1, 1}, y] + 4672 G[{1, r, 1, 1, 1, r}, y] + 1472 G[{1, r, 1, 1, r, 0}, y] + 2944 G[{1, r, 1, 1, r, 1}, y] - 2944 G[{1, r, 1, 1, r, r}, y] - 224 G[{1, r, 1, r, 0, 0}, y] + 896 G[{1, r, 1, r, 0, 1}, y] - 224 G[{1, r, 1, r, 0, r}, y] + 2240 G[{1, r, 1, r, 1, 0}, y] + 1792 G[{1, r, 1, r, 1, 1}, y] - 3136 G[{1, r, 1, r, 1, r}, y] - 896 G[{1, r, 1, r, r, 0}, y] - 1792 G[{1, r, 1, r, r, 1}, y] + 1792 G[{1, r, 1, r, r, r}, y] + 32 G[{1, r, r, 0, 0, 0}, y] - 128 G[{1, r, r, 0, 0, 1}, y] + 32 G[{1, r, r, 0, 0, r}, y] + 64 G[{1, r, r, 0, 1, 0}, y] + 512 G[{1, r, r, 0, 1, 1}, y] - 320 G[{1, r, r, 0, 1, r}, y] - 64 G[{1, r, r, 0, r, 0}, y] - 128 G[{1, r, r, 0, r, 1}, y] + 128 G[{1, r, r, 0, r, r}, y] - 320 G[{1, r, r, 1, 0, 0}, y] + 1280 G[{1, r, r, 1, 0, 1}, y] - 320 G[{1, r, r, 1, 0, r}, y] + 2432 G[{1, r, r, 1, 1, 0}, y] + 1024 G[{1, r, r, 1, 1, 1}, y] - 2944 G[{1, r, r, 1, 1, r}, y] - 896 G[{1, r, r, 1, r, 0}, y] - 1792 G[{1, r, r, 1, r, 1}, y] + 1792 G[{1, r, r, 1, r, r}, y] + 128 G[{1, r, r, r, 0, 0}, y] - 512 G[{1, r, r, r, 0, 1}, y] + 128 G[{1, r, r, r, 0, r}, y] - 1280 G[{1, r, r, r, 1, 0}, y] - 1024 G[{1, r, r, r, 1, 1}, y] + 1792 G[{1, r, r, r, 1, r}, y] + 512 G[{1, r, r, r, r, 0}, y] + 1024 G[{1, r, r, r, r, 1}, y] - 1024 G[{1, r, r, r, r, r}, y] - G[{r, 0, 0, 0, 0, 0}, y] + 4 G[{r, 0, 0, 0, 0, 1}, y] - G[{r, 0, 0, 0, 0, r}, y] - 2 G[{r, 0, 0, 0, 1, 0}, y] - 16 G[{r, 0, 0, 0, 1, 1}, y] + 10 G[{r, 0, 0, 0, 1, r}, y] + 2 G[{r, 0, 0, 0, r, 0}, y] + 4 G[{r, 0, 0, 0, r, 1}, y] - 4 G[{r, 0, 0, 0, r, r}, y] - 2 G[{r, 0, 0, 1, 0, 0}, y] + 8 G[{r, 0, 0, 1, 0, 1}, y] - 2 G[{r, 0, 0, 1, 0, r}, y] + 44 G[{r, 0, 0, 1, 1, 0}, y] + 64 G[{r, 0, 0, 1, 1, 1}, y] - 76 G[{r, 0, 0, 1, 1, r}, y] - 20 G[{r, 0, 0, 1, r, 0}, y] - 40 G[{r, 0, 0, 1, r, 1}, y] + 40 G[{r, 0, 0, 1, r, r}, y] + 2 G[{r, 0, 0, r, 0, 0}, y] - 8 G[{r, 0, 0, r, 0, 1}, y] + 2 G[{r, 0, 0, r, 0, r}, y] - 20 G[{r, 0, 0, r, 1, 0}, y] - 16 G[{r, 0, 0, r, 1, 1}, y] + 28 G[{r, 0, 0, r, 1, r}, y] + 8 G[{r, 0, 0, r, r, 0}, y] + 16 G[{r, 0, 0, r, r, 1}, y] - 16 G[{r, 0, 0, r, r, r}, y] - 2 G[{r, 0, 1, 0, 0, 0}, y] + 8 G[{r, 0, 1, 0, 0, 1}, y] - 2 G[{r, 0, 1, 0, 0, r}, y] - 4 G[{r, 0, 1, 0, 1, 0}, y] - 32 G[{r, 0, 1, 0, 1, 1}, y] + 20 G[{r, 0, 1, 0, 1, r}, y] + 4 G[{r, 0, 1, 0, r, 0}, y] + 8 G[{r, 0, 1, 0, r, 1}, y] - 8 G[{r, 0, 1, 0, r, r}, y] + 44 G[{r, 0, 1, 1, 0, 0}, y] - 176 G[{r, 0, 1, 1, 0, 1}, y] + 44 G[{r, 0, 1, 1, 0, r}, y] - 392 G[{r, 0, 1, 1, 1, 0}, y] - 256 G[{r, 0, 1, 1, 1, 1}, y] + 520 G[{r, 0, 1, 1, 1, r}, y] + 152 G[{r, 0, 1, 1, r, 0}, y] + 304 G[{r, 0, 1, 1, r, 1}, y] - 304 G[{r, 0, 1, 1, r, r}, y] - 20 G[{r, 0, 1, r, 0, 0}, y] + 80 G[{r, 0, 1, r, 0, 1}, y] - 20 G[{r, 0, 1, r, 0, r}, y] + 200 G[{r, 0, 1, r, 1, 0}, y] + 160 G[{r, 0, 1, r, 1, 1}, y] - 280 G[{r, 0, 1, r, 1, r}, y] - 80 G[{r, 0, 1, r, r, 0}, y] - 160 G[{r, 0, 1, r, r, 1}, y] + 160 G[{r, 0, 1, r, r, r}, y] + 2 G[{r, 0, r, 0, 0, 0}, y] - 8 G[{r, 0, r, 0, 0, 1}, y] + 2 G[{r, 0, r, 0, 0, r}, y] + 4 G[{r, 0, r, 0, 1, 0}, y] + 32 G[{r, 0, r, 0, 1, 1}, y] - 20 G[{r, 0, r, 0, 1, r}, y] - 4 G[{r, 0, r, 0, r, 0}, y] - 8 G[{r, 0, r, 0, r, 1}, y] + 8 G[{r, 0, r, 0, r, r}, y] - 20 G[{r, 0, r, 1, 0, 0}, y] + 80 G[{r, 0, r, 1, 0, 1}, y] - 20 G[{r, 0, r, 1, 0, r}, y] + 152 G[{r, 0, r, 1, 1, 0}, y] + 64 G[{r, 0, r, 1, 1, 1}, y] - 184 G[{r, 0, r, 1, 1, r}, y] - 56 G[{r, 0, r, 1, r, 0}, y] - 112 G[{r, 0, r, 1, r, 1}, y] + 112 G[{r, 0, r, 1, r, r}, y] + 8 G[{r, 0, r, r, 0, 0}, y] - 32 G[{r, 0, r, r, 0, 1}, y] + 8 G[{r, 0, r, r, 0, r}, y] - 80 G[{r, 0, r, r, 1, 0}, y] - 64 G[{r, 0, r, r, 1, 1}, y] + 112 G[{r, 0, r, r, 1, r}, y] + 32 G[{r, 0, r, r, r, 0}, y] + 64 G[{r, 0, r, r, r, 1}, y] - 64 G[{r, 0, r, r, r, r}, y] + 10 G[{r, 1, 0, 0, 0, 0}, y] - 40 G[{r, 1, 0, 0, 0, 1}, y] + 10 G[{r, 1, 0, 0, 0, r}, y] + 20 G[{r, 1, 0, 0, 1, 0}, y] + 160 G[{r, 1, 0, 0, 1, 1}, y] - 100 G[{r, 1, 0, 0, 1, r}, y] - 20 G[{r, 1, 0, 0, r, 0}, y] - 40 G[{r, 1, 0, 0, r, 1}, y] + 40 G[{r, 1, 0, 0, r, r}, y] + 20 G[{r, 1, 0, 1, 0, 0}, y] - 80 G[{r, 1, 0, 1, 0, 1}, y] + 20 G[{r, 1, 0, 1, 0, r}, y] - 440 G[{r, 1, 0, 1, 1, 0}, y] - 640 G[{r, 1, 0, 1, 1, 1}, y] + 760 G[{r, 1, 0, 1, 1, r}, y] + 200 G[{r, 1, 0, 1, r, 0}, y] + 400 G[{r, 1, 0, 1, r, 1}, y] - 400 G[{r, 1, 0, 1, r, r}, y] - 20 G[{r, 1, 0, r, 0, 0}, y] + 80 G[{r, 1, 0, r, 0, 1}, y] - 20 G[{r, 1, 0, r, 0, r}, y] + 200 G[{r, 1, 0, r, 1, 0}, y] + 160 G[{r, 1, 0, r, 1, 1}, y] - 280 G[{r, 1, 0, r, 1, r}, y] - 80 G[{r, 1, 0, r, r, 0}, y] - 160 G[{r, 1, 0, r, r, 1}, y] + 160 G[{r, 1, 0, r, r, r}, y] - 76 G[{r, 1, 1, 0, 0, 0}, y] + 304 G[{r, 1, 1, 0, 0, 1}, y] - 76 G[{r, 1, 1, 0, 0, r}, y] - 152 G[{r, 1, 1, 0, 1, 0}, y] - 1216 G[{r, 1, 1, 0, 1, 1}, y] + 760 G[{r, 1, 1, 0, 1, r}, y] + 152 G[{r, 1, 1, 0, r, 0}, y] + 304 G[{r, 1, 1, 0, r, 1}, y] - 304 G[{r, 1, 1, 0, r, r}, y] + 520 G[{r, 1, 1, 1, 0, 0}, y] - 2080 G[{r, 1, 1, 1, 0, 1}, y] + 520 G[{r, 1, 1, 1, 0, r}, y] - 3376 G[{r, 1, 1, 1, 1, 0}, y] - 512 G[{r, 1, 1, 1, 1, 1}, y] + 3632 G[{r, 1, 1, 1, 1, r}, y] + 1168 G[{r, 1, 1, 1, r, 0}, y] + 2336 G[{r, 1, 1, 1, r, 1}, y] - 2336 G[{r, 1, 1, 1, r, r}, y] - 184 G[{r, 1, 1, r, 0, 0}, y] + 736 G[{r, 1, 1, r, 0, 1}, y] - 184 G[{r, 1, 1, r, 0, r}, y] + 1840 G[{r, 1, 1, r, 1, 0}, y] + 1472 G[{r, 1, 1, r, 1, 1}, y] - 2576 G[{r, 1, 1, r, 1, r}, y] - 736 G[{r, 1, 1, r, r, 0}, y] - 1472 G[{r, 1, 1, r, r, 1}, y] + 1472 G[{r, 1, 1, r, r, r}, y] + 28 G[{r, 1, r, 0, 0, 0}, y] - 112 G[{r, 1, r, 0, 0, 1}, y] + 28 G[{r, 1, r, 0, 0, r}, y] + 56 G[{r, 1, r, 0, 1, 0}, y] + 448 G[{r, 1, r, 0, 1, 1}, y] - 280 G[{r, 1, r, 0, 1, r}, y] - 56 G[{r, 1, r, 0, r, 0}, y] - 112 G[{r, 1, r, 0, r, 1}, y] + 112 G[{r, 1, r, 0, r, r}, y] - 280 G[{r, 1, r, 1, 0, 0}, y] + 1120 G[{r, 1, r, 1, 0, 1}, y] - 280 G[{r, 1, r, 1, 0, r}, y] + 2128 G[{r, 1, r, 1, 1, 0}, y] + 896 G[{r, 1, r, 1, 1, 1}, y] - 2576 G[{r, 1, r, 1, 1, r}, y] - 784 G[{r, 1, r, 1, r, 0}, y] - 1568 G[{r, 1, r, 1, r, 1}, y] + 1568 G[{r, 1, r, 1, r, r}, y] + 112 G[{r, 1, r, r, 0, 0}, y] - 448 G[{r, 1, r, r, 0, 1}, y] + 112 G[{r, 1, r, r, 0, r}, y] - 1120 G[{r, 1, r, r, 1, 0}, y] - 896 G[{r, 1, r, r, 1, 1}, y] + 1568 G[{r, 1, r, r, 1, r}, y] + 448 G[{r, 1, r, r, r, 0}, y] + 896 G[{r, 1, r, r, r, 1}, y] - 896 G[{r, 1, r, r, r, r}, y] - 4 G[{r, r, 0, 0, 0, 0}, y] + 16 G[{r, r, 0, 0, 0, 1}, y] - 4 G[{r, r, 0, 0, 0, r}, y] - 8 G[{r, r, 0, 0, 1, 0}, y] - 64 G[{r, r, 0, 0, 1, 1}, y] + 40 G[{r, r, 0, 0, 1, r}, y] + 8 G[{r, r, 0, 0, r, 0}, y] + 16 G[{r, r, 0, 0, r, 1}, y] - 16 G[{r, r, 0, 0, r, r}, y] - 8 G[{r, r, 0, 1, 0, 0}, y] + 32 G[{r, r, 0, 1, 0, 1}, y] - 8 G[{r, r, 0, 1, 0, r}, y] + 176 G[{r, r, 0, 1, 1, 0}, y] + 256 G[{r, r, 0, 1, 1, 1}, y] - 304 G[{r, r, 0, 1, 1, r}, y] - 80 G[{r, r, 0, 1, r, 0}, y] - 160 G[{r, r, 0, 1, r, 1}, y] + 160 G[{r, r, 0, 1, r, r}, y] + 8 G[{r, r, 0, r, 0, 0}, y] - 32 G[{r, r, 0, r, 0, 1}, y] + 8 G[{r, r, 0, r, 0, r}, y] - 80 G[{r, r, 0, r, 1, 0}, y] - 64 G[{r, r, 0, r, 1, 1}, y] + 112 G[{r, r, 0, r, 1, r}, y] + 32 G[{r, r, 0, r, r, 0}, y] + 64 G[{r, r, 0, r, r, 1}, y] - 64 G[{r, r, 0, r, r, r}, y] + 40 G[{r, r, 1, 0, 0, 0}, y] - 160 G[{r, r, 1, 0, 0, 1}, y] + 40 G[{r, r, 1, 0, 0, r}, y] + 80 G[{r, r, 1, 0, 1, 0}, y] + 640 G[{r, r, 1, 0, 1, 1}, y] - 400 G[{r, r, 1, 0, 1, r}, y] - 80 G[{r, r, 1, 0, r, 0}, y] - 160 G[{r, r, 1, 0, r, 1}, y] + 160 G[{r, r, 1, 0, r, r}, y] - 304 G[{r, r, 1, 1, 0, 0}, y] + 1216 G[{r, r, 1, 1, 0, 1}, y] - 304 G[{r, r, 1, 1, 0, r}, y] + 2080 G[{r, r, 1, 1, 1, 0}, y] + 512 G[{r, r, 1, 1, 1, 1}, y] - 2336 G[{r, r, 1, 1, 1, r}, y] - 736 G[{r, r, 1, 1, r, 0}, y] - 1472 G[{r, r, 1, 1, r, 1}, y] + 1472 G[{r, r, 1, 1, r, r}, y] + 112 G[{r, r, 1, r, 0, 0}, y] - 448 G[{r, r, 1, r, 0, 1}, y] + 112 G[{r, r, 1, r, 0, r}, y] - 1120 G[{r, r, 1, r, 1, 0}, y] - 896 G[{r, r, 1, r, 1, 1}, y] + 1568 G[{r, r, 1, r, 1, r}, y] + 448 G[{r, r, 1, r, r, 0}, y] + 896 G[{r, r, 1, r, r, 1}, y] - 896 G[{r, r, 1, r, r, r}, y] - 16 G[{r, r, r, 0, 0, 0}, y] + 64 G[{r, r, r, 0, 0, 1}, y] - 16 G[{r, r, r, 0, 0, r}, y] - 32 G[{r, r, r, 0, 1, 0}, y] - 256 G[{r, r, r, 0, 1, 1}, y] + 160 G[{r, r, r, 0, 1, r}, y] + 32 G[{r, r, r, 0, r, 0}, y] + 64 G[{r, r, r, 0, r, 1}, y] - 64 G[{r, r, r, 0, r, r}, y] + 160 G[{r, r, r, 1, 0, 0}, y] - 640 G[{r, r, r, 1, 0, 1}, y] + 160 G[{r, r, r, 1, 0, r}, y] - 1216 G[{r, r, r, 1, 1, 0}, y] - 512 G[{r, r, r, 1, 1, 1}, y] + 1472 G[{r, r, r, 1, 1, r}, y] + 448 G[{r, r, r, 1, r, 0}, y] + 896 G[{r, r, r, 1, r, 1}, y] - 896 G[{r, r, r, 1, r, r}, y] - 64 G[{r, r, r, r, 0, 0}, y] + 256 G[{r, r, r, r, 0, 1}, y] - 64 G[{r, r, r, r, 0, r}, y] + 640 G[{r, r, r, r, 1, 0}, y] + 512 G[{r, r, r, r, 1, 1}, y] - 896 G[{r, r, r, r, 1, r}, y] - 256 G[{r, r, r, r, r, 0}, y] - 512 G[{r, r, r, r, r, 1}, y] + 512 G[{r, r, r, r, r, r}, y]) - 32 (2 G[{1, 0, 0}, y] + 4 G[{1, 0, 1}, y] - 4 G[{1, 0, r}, y] - 20 G[{1, 1, 0}, y] + 152 G[{1, 1, 1}, y] - 56 G[{1, 1, r}, y] + 8 G[{1, r, 0}, y] - 80 G[{1, r, 1}, y] + 32 G[{1, r, r}, y] - G[{r, 0, 0}, y] - 2 G[{r, 0, 1}, y] + 2 G[{r, 0, r}, y] + 10 G[{r, 1, 0}, y] - 76 G[{r, 1, 1}, y] + 28 G[{r, 1, r}, y] - 4 G[{r, r, 0}, y] + 40 G[{r, r, 1}, y] - 16 G[{r, r, r}, y]) Zeta[3] + 40 (2 G[{1, 0, 0}, y] - 8 G[{1, 0, 1}, y] + 2 G[{1, 0, r}, y] - 20 G[{1, 1, 0}, y] - 16 G[{1, 1, 1}, y] + 28 G[{1, 1, r}, y] + 8 G[{1, r, 0}, y] + 16 G[{1, r, 1}, y] - 16 G[{1, r, r}, y] - G[{r, 0, 0}, y] + 4 G[{r, 0, 1}, y] - G[{r, 0, r}, y] + 10 G[{r, 1, 0}, y] + 8 G[{r, 1, 1}, y] - 14 G[{r, 1, r}, y] - 4 G[{r, r, 0}, y] - 8 G[{r, r, 1}, y] + 8 G[{r, r, r}, y]) Zeta[3] + 50 Zeta[3]^2 + 4 G[{1}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) - 2 G[{r}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) - 8 G[{1}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5]) + 4 G[{r}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5])}, 0, 7, 1];


(* ::Subsection:: *)
(*F3*)


F3=SeriesData[\[Epsilon], 0, {-G[{0}, y] + G[{r}, y], Rational[1, 6] Pi^2 + G[{0, 0}, y] - 4 G[{0, 1}, y] + G[{0, r}, y] - 6 G[{1, 0}, y] + 6 G[{1, r}, y] + 2 G[{r, 0}, y] + 4 G[{r, 1}, y] - 4 G[{r, r}, y], Rational[1, 6] Pi^2 G[{0}, y] + Pi^2 G[{1}, y] + Rational[-2, 3] Pi^2 G[{r}, y] - G[{0, 0, 0}, y] + 4 G[{0, 0, 1}, y] - G[{0, 0, r}, y] - 2 (G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 5 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 G[{0, r, 1}, y] + 2 G[{0, r, r}, y] - 3 G[{1, 0, 0}, y] + 12 G[{1, 0, 1}, y] - 3 G[{1, 0, r}, y] + 18 G[{1, 1, 0}, y] - 18 G[{1, 1, r}, y] - 6 G[{1, r, 0}, y] - 12 G[{1, r, 1}, y] + 12 G[{1, r, r}, y] + G[{r, 0, 0}, y] - 4 G[{r, 0, 1}, y] + G[{r, 0, r}, y] - 10 G[{r, 1, 0}, y] - 8 G[{r, 1, 1}, y] + 14 G[{r, 1, r}, y] + 4 G[{r, r, 0}, y] + 8 G[{r, r, 1}, y] - 8 G[{r, r, r}, y]) + 8 Zeta[3], Rational[7, 72] Pi^4 + Rational[-1, 3] Pi^2 (G[{0, 0}, y] - 4 G[{0, 1}, y] + G[{0, r}, y] - 6 G[{1, 0}, y] + 6 G[{1, r}, y] + 2 G[{r, 0}, y] + 4 G[{r, 1}, y] - 4 G[{r, r}, y]) + Rational[1, 6] Pi^2 (G[{0, 0}, y] + 2 (G[{0, 1}, y] - G[{0, r}, y] - 3 G[{1, 0}, y] + 18 G[{1, 1}, y] - 6 G[{1, r}, y] + G[{r, 0}, y] - 10 G[{r, 1}, y] + 4 G[{r, r}, y])) + G[{0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 1}, y] + G[{0, 0, 0, r}, y] + 2 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 10 G[{0, 0, 1, r}, y] - 2 G[{0, 0, r, 0}, y] - 4 G[{0, 0, r, 1}, y] + 4 G[{0, 0, r, r}, y] + 2 G[{0, 1, 0, 0}, y] - 8 G[{0, 1, 0, 1}, y] + 2 G[{0, 1, 0, r}, y] - 44 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] + 76 G[{0, 1, 1, r}, y] + 20 G[{0, 1, r, 0}, y] + 40 G[{0, 1, r, 1}, y] - 40 G[{0, 1, r, r}, y] - 2 G[{0, r, 0, 0}, y] + 8 G[{0, r, 0, 1}, y] - 2 G[{0, r, 0, r}, y] + 20 G[{0, r, 1, 0}, y] + 16 G[{0, r, 1, 1}, y] - 28 G[{0, r, 1, r}, y] - 8 G[{0, r, r, 0}, y] - 16 G[{0, r, r, 1}, y] + 16 G[{0, r, r, r}, y] - 6 G[{1, 0, 0, 0}, y] + 24 G[{1, 0, 0, 1}, y] - 6 G[{1, 0, 0, r}, y] - 12 G[{1, 0, 1, 0}, y] - 96 G[{1, 0, 1, 1}, y] + 60 G[{1, 0, 1, r}, y] + 12 G[{1, 0, r, 0}, y] + 24 G[{1, 0, r, 1}, y] - 24 G[{1, 0, r, r}, y] + 36 G[{1, 1, 0, 0}, y] - 144 G[{1, 1, 0, 1}, y] + 36 G[{1, 1, 0, r}, y] - 216 G[{1, 1, 1, 0}, y] + 216 G[{1, 1, 1, r}, y] + 72 G[{1, 1, r, 0}, y] + 144 G[{1, 1, r, 1}, y] - 144 G[{1, 1, r, r}, y] - 12 G[{1, r, 0, 0}, y] + 48 G[{1, r, 0, 1}, y] - 12 G[{1, r, 0, r}, y] + 120 G[{1, r, 1, 0}, y] + 96 G[{1, r, 1, 1}, y] - 168 G[{1, r, 1, r}, y] - 48 G[{1, r, r, 0}, y] - 96 G[{1, r, r, 1}, y] + 96 G[{1, r, r, r}, y] + 2 G[{r, 0, 0, 0}, y] - 8 G[{r, 0, 0, 1}, y] + 2 G[{r, 0, 0, r}, y] + 4 G[{r, 0, 1, 0}, y] + 32 G[{r, 0, 1, 1}, y] - 20 G[{r, 0, 1, r}, y] - 4 G[{r, 0, r, 0}, y] - 8 G[{r, 0, r, 1}, y] + 8 G[{r, 0, r, r}, y] - 20 G[{r, 1, 0, 0}, y] + 80 G[{r, 1, 0, 1}, y] - 20 G[{r, 1, 0, r}, y] + 152 G[{r, 1, 1, 0}, y] + 64 G[{r, 1, 1, 1}, y] - 184 G[{r, 1, 1, r}, y] - 56 G[{r, 1, r, 0}, y] - 112 G[{r, 1, r, 1}, y] + 112 G[{r, 1, r, r}, y] + 8 G[{r, r, 0, 0}, y] - 32 G[{r, r, 0, 1}, y] + 8 G[{r, r, 0, r}, y] - 80 G[{r, r, 1, 0}, y] - 64 G[{r, r, 1, 1}, y] + 112 G[{r, r, 1, r}, y] + 32 G[{r, r, r, 0}, y] + 64 G[{r, r, r, 1}, y] - 64 G[{r, r, r, r}, y] + 2 G[{0}, y] Zeta[3] + 48 G[{1}, y] Zeta[3] - 26 G[{r}, y] Zeta[3], Rational[1, 40] Pi^4 G[{0}, y] + Rational[7, 12] Pi^4 G[{1}, y] + Rational[-19, 60] Pi^4 G[{r}, y] + Rational[-1, 3] Pi^2 (-G[{0, 0, 0}, y] + 4 G[{0, 0, 1}, y] - G[{0, 0, r}, y] - 2 (G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 5 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 G[{0, r, 1}, y] + 2 G[{0, r, r}, y] - 3 G[{1, 0, 0}, y] + 12 G[{1, 0, 1}, y] - 3 G[{1, 0, r}, y] + 18 G[{1, 1, 0}, y] - 18 G[{1, 1, r}, y] - 6 G[{1, r, 0}, y] - 12 G[{1, r, 1}, y] + 12 G[{1, r, r}, y] + G[{r, 0, 0}, y] - 4 G[{r, 0, 1}, y] + G[{r, 0, r}, y] - 10 G[{r, 1, 0}, y] - 8 G[{r, 1, 1}, y] + 14 G[{r, 1, r}, y] + 4 G[{r, r, 0}, y] + 8 G[{r, r, 1}, y] - 8 G[{r, r, r}, y])) + Rational[1, 6] Pi^2 (-G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] - G[{0, 0, r}, y] + G[{0, 1, 0}, y] - 22 G[{0, 1, 1}, y] + 10 G[{0, 1, r}, y] - G[{0, r, 0}, y] + 10 G[{0, r, 1}, y] - 4 G[{0, r, r}, y] - 3 G[{1, 0, 0}, y] - 6 G[{1, 0, 1}, y] + 6 G[{1, 0, r}, y] + 18 G[{1, 1, 0}, y] - 108 G[{1, 1, 1}, y] + 36 G[{1, 1, r}, y] - 6 G[{1, r, 0}, y] + 60 G[{1, r, 1}, y] - 24 G[{1, r, r}, y] + G[{r, 0, 0}, y] + 2 (G[{r, 0, 1}, y] - G[{r, 0, r}, y] - 5 G[{r, 1, 0}, y] + 38 G[{r, 1, 1}, y] - 14 G[{r, 1, r}, y] + 2 G[{r, r, 0}, y] - 20 G[{r, r, 1}, y] + 8 G[{r, r, r}, y]))) - G[{0, 0, 0, 0, 0}, y] + 4 G[{0, 0, 0, 0, 1}, y] - G[{0, 0, 0, 0, r}, y] - 2 G[{0, 0, 0, 1, 0}, y] - 16 G[{0, 0, 0, 1, 1}, y] + 10 G[{0, 0, 0, 1, r}, y] + 2 G[{0, 0, 0, r, 0}, y] + 4 G[{0, 0, 0, r, 1}, y] - 4 G[{0, 0, 0, r, r}, y] - 2 G[{0, 0, 1, 0, 0}, y] + 8 G[{0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 1, 0, r}, y] + 44 G[{0, 0, 1, 1, 0}, y] + 64 G[{0, 0, 1, 1, 1}, y] - 76 G[{0, 0, 1, 1, r}, y] - 20 G[{0, 0, 1, r, 0}, y] - 40 G[{0, 0, 1, r, 1}, y] + 40 G[{0, 0, 1, r, r}, y] + 2 G[{0, 0, r, 0, 0}, y] - 8 G[{0, 0, r, 0, 1}, y] + 2 G[{0, 0, r, 0, r}, y] - 20 G[{0, 0, r, 1, 0}, y] - 16 G[{0, 0, r, 1, 1}, y] + 28 G[{0, 0, r, 1, r}, y] + 8 G[{0, 0, r, r, 0}, y] + 16 G[{0, 0, r, r, 1}, y] - 16 G[{0, 0, r, r, r}, y] - 2 G[{0, 1, 0, 0, 0}, y] + 8 G[{0, 1, 0, 0, 1}, y] - 2 G[{0, 1, 0, 0, r}, y] - 4 G[{0, 1, 0, 1, 0}, y] - 32 G[{0, 1, 0, 1, 1}, y] + 20 G[{0, 1, 0, 1, r}, y] + 4 G[{0, 1, 0, r, 0}, y] + 8 G[{0, 1, 0, r, 1}, y] - 8 G[{0, 1, 0, r, r}, y] + 44 G[{0, 1, 1, 0, 0}, y] - 176 G[{0, 1, 1, 0, 1}, y] + 44 G[{0, 1, 1, 0, r}, y] - 392 G[{0, 1, 1, 1, 0}, y] - 256 G[{0, 1, 1, 1, 1}, y] + 520 G[{0, 1, 1, 1, r}, y] + 152 G[{0, 1, 1, r, 0}, y] + 304 G[{0, 1, 1, r, 1}, y] - 304 G[{0, 1, 1, r, r}, y] - 20 G[{0, 1, r, 0, 0}, y] + 80 G[{0, 1, r, 0, 1}, y] - 20 G[{0, 1, r, 0, r}, y] + 200 G[{0, 1, r, 1, 0}, y] + 160 G[{0, 1, r, 1, 1}, y] - 280 G[{0, 1, r, 1, r}, y] - 80 G[{0, 1, r, r, 0}, y] - 160 G[{0, 1, r, r, 1}, y] + 160 G[{0, 1, r, r, r}, y] + 2 G[{0, r, 0, 0, 0}, y] - 8 G[{0, r, 0, 0, 1}, y] + 2 G[{0, r, 0, 0, r}, y] + 4 G[{0, r, 0, 1, 0}, y] + 32 G[{0, r, 0, 1, 1}, y] - 20 G[{0, r, 0, 1, r}, y] - 4 G[{0, r, 0, r, 0}, y] - 8 G[{0, r, 0, r, 1}, y] + 8 G[{0, r, 0, r, r}, y] - 20 G[{0, r, 1, 0, 0}, y] + 80 G[{0, r, 1, 0, 1}, y] - 20 G[{0, r, 1, 0, r}, y] + 152 G[{0, r, 1, 1, 0}, y] + 64 G[{0, r, 1, 1, 1}, y] - 184 G[{0, r, 1, 1, r}, y] - 56 G[{0, r, 1, r, 0}, y] - 112 G[{0, r, 1, r, 1}, y] + 112 G[{0, r, 1, r, r}, y] + 8 G[{0, r, r, 0, 0}, y] - 32 G[{0, r, r, 0, 1}, y] + 8 G[{0, r, r, 0, r}, y] - 80 G[{0, r, r, 1, 0}, y] - 64 G[{0, r, r, 1, 1}, y] + 112 G[{0, r, r, 1, r}, y] + 32 G[{0, r, r, r, 0}, y] + 64 G[{0, r, r, r, 1}, y] - 64 G[{0, r, r, r, r}, y] + 6 G[{1, 0, 0, 0, 0}, y] - 24 G[{1, 0, 0, 0, 1}, y] + 6 G[{1, 0, 0, 0, r}, y] + 12 G[{1, 0, 0, 1, 0}, y] + 96 G[{1, 0, 0, 1, 1}, y] - 60 G[{1, 0, 0, 1, r}, y] - 12 G[{1, 0, 0, r, 0}, y] - 24 G[{1, 0, 0, r, 1}, y] + 24 G[{1, 0, 0, r, r}, y] + 12 G[{1, 0, 1, 0, 0}, y] - 48 G[{1, 0, 1, 0, 1}, y] + 12 G[{1, 0, 1, 0, r}, y] - 264 G[{1, 0, 1, 1, 0}, y] - 384 G[{1, 0, 1, 1, 1}, y] + 456 G[{1, 0, 1, 1, r}, y] + 120 G[{1, 0, 1, r, 0}, y] + 240 G[{1, 0, 1, r, 1}, y] - 240 G[{1, 0, 1, r, r}, y] - 12 G[{1, 0, r, 0, 0}, y] + 48 G[{1, 0, r, 0, 1}, y] - 12 G[{1, 0, r, 0, r}, y] + 120 G[{1, 0, r, 1, 0}, y] + 96 G[{1, 0, r, 1, 1}, y] - 168 G[{1, 0, r, 1, r}, y] - 48 G[{1, 0, r, r, 0}, y] - 96 G[{1, 0, r, r, 1}, y] + 96 G[{1, 0, r, r, r}, y] - 36 G[{1, 1, 0, 0, 0}, y] + 144 G[{1, 1, 0, 0, 1}, y] - 36 G[{1, 1, 0, 0, r}, y] - 72 G[{1, 1, 0, 1, 0}, y] - 576 G[{1, 1, 0, 1, 1}, y] + 360 G[{1, 1, 0, 1, r}, y] + 72 G[{1, 1, 0, r, 0}, y] + 144 G[{1, 1, 0, r, 1}, y] - 144 G[{1, 1, 0, r, r}, y] + 216 G[{1, 1, 1, 0, 0}, y] - 864 G[{1, 1, 1, 0, 1}, y] + 216 G[{1, 1, 1, 0, r}, y] - 1296 G[{1, 1, 1, 1, 0}, y] + 1296 G[{1, 1, 1, 1, r}, y] + 432 G[{1, 1, 1, r, 0}, y] + 864 G[{1, 1, 1, r, 1}, y] - 864 G[{1, 1, 1, r, r}, y] - 72 G[{1, 1, r, 0, 0}, y] + 288 G[{1, 1, r, 0, 1}, y] - 72 G[{1, 1, r, 0, r}, y] + 720 G[{1, 1, r, 1, 0}, y] + 576 G[{1, 1, r, 1, 1}, y] - 1008 G[{1, 1, r, 1, r}, y] - 288 G[{1, 1, r, r, 0}, y] - 576 G[{1, 1, r, r, 1}, y] + 576 G[{1, 1, r, r, r}, y] + 12 G[{1, r, 0, 0, 0}, y] - 48 G[{1, r, 0, 0, 1}, y] + 12 G[{1, r, 0, 0, r}, y] + 24 G[{1, r, 0, 1, 0}, y] + 192 G[{1, r, 0, 1, 1}, y] - 120 G[{1, r, 0, 1, r}, y] - 24 G[{1, r, 0, r, 0}, y] - 48 G[{1, r, 0, r, 1}, y] + 48 G[{1, r, 0, r, r}, y] - 120 G[{1, r, 1, 0, 0}, y] + 480 G[{1, r, 1, 0, 1}, y] - 120 G[{1, r, 1, 0, r}, y] + 912 G[{1, r, 1, 1, 0}, y] + 384 G[{1, r, 1, 1, 1}, y] - 1104 G[{1, r, 1, 1, r}, y] - 336 G[{1, r, 1, r, 0}, y] - 672 G[{1, r, 1, r, 1}, y] + 672 G[{1, r, 1, r, r}, y] + 48 G[{1, r, r, 0, 0}, y] - 192 G[{1, r, r, 0, 1}, y] + 48 G[{1, r, r, 0, r}, y] - 480 G[{1, r, r, 1, 0}, y] - 384 G[{1, r, r, 1, 1}, y] + 672 G[{1, r, r, 1, r}, y] + 192 G[{1, r, r, r, 0}, y] + 384 G[{1, r, r, r, 1}, y] - 384 G[{1, r, r, r, r}, y] - 2 G[{r, 0, 0, 0, 0}, y] + 8 G[{r, 0, 0, 0, 1}, y] - 2 G[{r, 0, 0, 0, r}, y] - 4 G[{r, 0, 0, 1, 0}, y] - 32 G[{r, 0, 0, 1, 1}, y] + 20 G[{r, 0, 0, 1, r}, y] + 4 G[{r, 0, 0, r, 0}, y] + 8 G[{r, 0, 0, r, 1}, y] - 8 G[{r, 0, 0, r, r}, y] - 4 G[{r, 0, 1, 0, 0}, y] + 16 G[{r, 0, 1, 0, 1}, y] - 4 G[{r, 0, 1, 0, r}, y] + 88 G[{r, 0, 1, 1, 0}, y] + 128 G[{r, 0, 1, 1, 1}, y] - 152 G[{r, 0, 1, 1, r}, y] - 40 G[{r, 0, 1, r, 0}, y] - 80 G[{r, 0, 1, r, 1}, y] + 80 G[{r, 0, 1, r, r}, y] + 4 G[{r, 0, r, 0, 0}, y] - 16 G[{r, 0, r, 0, 1}, y] + 4 G[{r, 0, r, 0, r}, y] - 40 G[{r, 0, r, 1, 0}, y] - 32 G[{r, 0, r, 1, 1}, y] + 56 G[{r, 0, r, 1, r}, y] + 16 G[{r, 0, r, r, 0}, y] + 32 G[{r, 0, r, r, 1}, y] - 32 G[{r, 0, r, r, r}, y] + 20 G[{r, 1, 0, 0, 0}, y] - 80 G[{r, 1, 0, 0, 1}, y] + 20 G[{r, 1, 0, 0, r}, y] + 40 G[{r, 1, 0, 1, 0}, y] + 320 G[{r, 1, 0, 1, 1}, y] - 200 G[{r, 1, 0, 1, r}, y] - 40 G[{r, 1, 0, r, 0}, y] - 80 G[{r, 1, 0, r, 1}, y] + 80 G[{r, 1, 0, r, r}, y] - 152 G[{r, 1, 1, 0, 0}, y] + 608 G[{r, 1, 1, 0, 1}, y] - 152 G[{r, 1, 1, 0, r}, y] + 1040 G[{r, 1, 1, 1, 0}, y] + 256 G[{r, 1, 1, 1, 1}, y] - 1168 G[{r, 1, 1, 1, r}, y] - 368 G[{r, 1, 1, r, 0}, y] - 736 G[{r, 1, 1, r, 1}, y] + 736 G[{r, 1, 1, r, r}, y] + 56 G[{r, 1, r, 0, 0}, y] - 224 G[{r, 1, r, 0, 1}, y] + 56 G[{r, 1, r, 0, r}, y] - 560 G[{r, 1, r, 1, 0}, y] - 448 G[{r, 1, r, 1, 1}, y] + 784 G[{r, 1, r, 1, r}, y] + 224 G[{r, 1, r, r, 0}, y] + 448 G[{r, 1, r, r, 1}, y] - 448 G[{r, 1, r, r, r}, y] - 8 G[{r, r, 0, 0, 0}, y] + 32 G[{r, r, 0, 0, 1}, y] - 8 G[{r, r, 0, 0, r}, y] - 16 G[{r, r, 0, 1, 0}, y] - 128 G[{r, r, 0, 1, 1}, y] + 80 G[{r, r, 0, 1, r}, y] + 16 G[{r, r, 0, r, 0}, y] + 32 G[{r, r, 0, r, 1}, y] - 32 G[{r, r, 0, r, r}, y] + 80 G[{r, r, 1, 0, 0}, y] - 320 G[{r, r, 1, 0, 1}, y] + 80 G[{r, r, 1, 0, r}, y] - 608 G[{r, r, 1, 1, 0}, y] - 256 G[{r, r, 1, 1, 1}, y] + 736 G[{r, r, 1, 1, r}, y] + 224 G[{r, r, 1, r, 0}, y] + 448 G[{r, r, 1, r, 1}, y] - 448 G[{r, r, 1, r, r}, y] - 32 G[{r, r, r, 0, 0}, y] + 128 G[{r, r, r, 0, 1}, y] - 32 G[{r, r, r, 0, r}, y] + 320 G[{r, r, r, 1, 0}, y] + 256 G[{r, r, r, 1, 1}, y] - 448 G[{r, r, r, 1, r}, y] - 128 G[{r, r, r, r, 0}, y] - 256 G[{r, r, r, r, 1}, y] + 256 G[{r, r, r, r, r}, y] - 3 Pi^2 Zeta[3] - 10 (G[{0, 0}, y] - 4 G[{0, 1}, y] + G[{0, r}, y] - 6 G[{1, 0}, y] + 6 G[{1, r}, y] + 2 G[{r, 0}, y] + 4 G[{r, 1}, y] - 4 G[{r, r}, y]) Zeta[3] + 8 (G[{0, 0}, y] + 2 (G[{0, 1}, y] - G[{0, r}, y] - 3 G[{1, 0}, y] + 18 G[{1, 1}, y] - 6 G[{1, r}, y] + G[{r, 0}, y] - 10 G[{r, 1}, y] + 4 G[{r, r}, y])) Zeta[3] + 48 Zeta[5], Rational[127, 2160] Pi^6 + Rational[-11, 90] Pi^4 (G[{0, 0}, y] - 4 G[{0, 1}, y] + G[{0, r}, y] - 6 G[{1, 0}, y] + 6 G[{1, r}, y] + 2 G[{r, 0}, y] + 4 G[{r, 1}, y] - 4 G[{r, r}, y]) + Rational[7, 72] Pi^4 (G[{0, 0}, y] + 2 (G[{0, 1}, y] - G[{0, r}, y] - 3 G[{1, 0}, y] + 18 G[{1, 1}, y] - 6 G[{1, r}, y] + G[{r, 0}, y] - 10 G[{r, 1}, y] + 4 G[{r, r}, y])) + Rational[-1, 3] Pi^2 (G[{0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 1}, y] + G[{0, 0, 0, r}, y] + 2 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 10 G[{0, 0, 1, r}, y] - 2 G[{0, 0, r, 0}, y] - 4 G[{0, 0, r, 1}, y] + 4 G[{0, 0, r, r}, y] + 2 G[{0, 1, 0, 0}, y] - 8 G[{0, 1, 0, 1}, y] + 2 G[{0, 1, 0, r}, y] - 44 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] + 76 G[{0, 1, 1, r}, y] + 20 G[{0, 1, r, 0}, y] + 40 G[{0, 1, r, 1}, y] - 40 G[{0, 1, r, r}, y] - 2 G[{0, r, 0, 0}, y] + 8 G[{0, r, 0, 1}, y] - 2 G[{0, r, 0, r}, y] + 20 G[{0, r, 1, 0}, y] + 16 G[{0, r, 1, 1}, y] - 28 G[{0, r, 1, r}, y] - 8 G[{0, r, r, 0}, y] - 16 G[{0, r, r, 1}, y] + 16 G[{0, r, r, r}, y] - 6 G[{1, 0, 0, 0}, y] + 24 G[{1, 0, 0, 1}, y] - 6 G[{1, 0, 0, r}, y] - 12 G[{1, 0, 1, 0}, y] - 96 G[{1, 0, 1, 1}, y] + 60 G[{1, 0, 1, r}, y] + 12 G[{1, 0, r, 0}, y] + 24 G[{1, 0, r, 1}, y] - 24 G[{1, 0, r, r}, y] + 36 G[{1, 1, 0, 0}, y] - 144 G[{1, 1, 0, 1}, y] + 36 G[{1, 1, 0, r}, y] - 216 G[{1, 1, 1, 0}, y] + 216 G[{1, 1, 1, r}, y] + 72 G[{1, 1, r, 0}, y] + 144 G[{1, 1, r, 1}, y] - 144 G[{1, 1, r, r}, y] - 12 G[{1, r, 0, 0}, y] + 48 G[{1, r, 0, 1}, y] - 12 G[{1, r, 0, r}, y] + 120 G[{1, r, 1, 0}, y] + 96 G[{1, r, 1, 1}, y] - 168 G[{1, r, 1, r}, y] - 48 G[{1, r, r, 0}, y] - 96 G[{1, r, r, 1}, y] + 96 G[{1, r, r, r}, y] + 2 G[{r, 0, 0, 0}, y] - 8 G[{r, 0, 0, 1}, y] + 2 G[{r, 0, 0, r}, y] + 4 G[{r, 0, 1, 0}, y] + 32 G[{r, 0, 1, 1}, y] - 20 G[{r, 0, 1, r}, y] - 4 G[{r, 0, r, 0}, y] - 8 G[{r, 0, r, 1}, y] + 8 G[{r, 0, r, r}, y] - 20 G[{r, 1, 0, 0}, y] + 80 G[{r, 1, 0, 1}, y] - 20 G[{r, 1, 0, r}, y] + 152 G[{r, 1, 1, 0}, y] + 64 G[{r, 1, 1, 1}, y] - 184 G[{r, 1, 1, r}, y] - 56 G[{r, 1, r, 0}, y] - 112 G[{r, 1, r, 1}, y] + 112 G[{r, 1, r, r}, y] + 8 G[{r, r, 0, 0}, y] - 32 G[{r, r, 0, 1}, y] + 8 G[{r, r, 0, r}, y] - 80 G[{r, r, 1, 0}, y] - 64 G[{r, r, 1, 1}, y] + 112 G[{r, r, 1, r}, y] + 32 G[{r, r, r, 0}, y] + 64 G[{r, r, r, 1}, y] - 64 G[{r, r, r, r}, y]) + Rational[1, 6] Pi^2 (G[{0, 0, 0, 0}, y] + 2 (G[{0, 0, 0, 1}, y] - G[{0, 0, 0, r}, y] + G[{0, 0, 1, 0}, y] - 22 G[{0, 0, 1, 1}, y] + 10 G[{0, 0, 1, r}, y] - G[{0, 0, r, 0}, y] + 10 G[{0, 0, r, 1}, y] - 4 G[{0, 0, r, r}, y] + G[{0, 1, 0, 0}, y] + 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 0, r}, y] - 22 G[{0, 1, 1, 0}, y] + 196 G[{0, 1, 1, 1}, y] - 76 G[{0, 1, 1, r}, y] + 10 G[{0, 1, r, 0}, y] - 100 G[{0, 1, r, 1}, y] + 40 G[{0, 1, r, r}, y] - G[{0, r, 0, 0}, y] - 2 G[{0, r, 0, 1}, y] + 2 G[{0, r, 0, r}, y] + 10 G[{0, r, 1, 0}, y] - 76 G[{0, r, 1, 1}, y] + 28 G[{0, r, 1, r}, y] - 4 G[{0, r, r, 0}, y] + 40 G[{0, r, r, 1}, y] - 16 G[{0, r, r, r}, y] - 3 G[{1, 0, 0, 0}, y] - 6 G[{1, 0, 0, 1}, y] + 6 G[{1, 0, 0, r}, y] - 6 G[{1, 0, 1, 0}, y] + 132 G[{1, 0, 1, 1}, y] - 60 G[{1, 0, 1, r}, y] + 6 G[{1, 0, r, 0}, y] - 60 G[{1, 0, r, 1}, y] + 24 G[{1, 0, r, r}, y] + 18 G[{1, 1, 0, 0}, y] + 36 G[{1, 1, 0, 1}, y] - 36 G[{1, 1, 0, r}, y] - 108 G[{1, 1, 1, 0}, y] + 648 G[{1, 1, 1, 1}, y] - 216 G[{1, 1, 1, r}, y] + 36 G[{1, 1, r, 0}, y] - 360 G[{1, 1, r, 1}, y] + 144 G[{1, 1, r, r}, y] - 6 G[{1, r, 0, 0}, y] - 12 G[{1, r, 0, 1}, y] + 12 G[{1, r, 0, r}, y] + 60 G[{1, r, 1, 0}, y] - 456 G[{1, r, 1, 1}, y] + 168 G[{1, r, 1, r}, y] - 24 G[{1, r, r, 0}, y] + 240 G[{1, r, r, 1}, y] - 96 G[{1, r, r, r}, y] + G[{r, 0, 0, 0}, y] + 2 G[{r, 0, 0, 1}, y] - 2 G[{r, 0, 0, r}, y] + 2 G[{r, 0, 1, 0}, y] - 44 G[{r, 0, 1, 1}, y] + 20 G[{r, 0, 1, r}, y] - 2 G[{r, 0, r, 0}, y] + 20 G[{r, 0, r, 1}, y] - 8 G[{r, 0, r, r}, y] - 10 G[{r, 1, 0, 0}, y] - 20 G[{r, 1, 0, 1}, y] + 20 G[{r, 1, 0, r}, y] + 76 G[{r, 1, 1, 0}, y] - 520 G[{r, 1, 1, 1}, y] + 184 G[{r, 1, 1, r}, y] - 28 G[{r, 1, r, 0}, y] + 280 G[{r, 1, r, 1}, y] - 112 G[{r, 1, r, r}, y] + 4 G[{r, r, 0, 0}, y] + 8 G[{r, r, 0, 1}, y] - 8 G[{r, r, 0, r}, y] - 40 G[{r, r, 1, 0}, y] + 304 G[{r, r, 1, 1}, y] - 112 G[{r, r, 1, r}, y] + 16 G[{r, r, r, 0}, y] - 160 G[{r, r, r, 1}, y] + 64 G[{r, r, r, r}, y])) + G[{0, 0, 0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 0, 0, r}, y] + 2 G[{0, 0, 0, 0, 1, 0}, y] + 16 G[{0, 0, 0, 0, 1, 1}, y] - 10 G[{0, 0, 0, 0, 1, r}, y] - 2 G[{0, 0, 0, 0, r, 0}, y] - 4 G[{0, 0, 0, 0, r, 1}, y] + 4 G[{0, 0, 0, 0, r, r}, y] + 2 G[{0, 0, 0, 1, 0, 0}, y] - 8 G[{0, 0, 0, 1, 0, 1}, y] + 2 G[{0, 0, 0, 1, 0, r}, y] - 44 G[{0, 0, 0, 1, 1, 0}, y] - 64 G[{0, 0, 0, 1, 1, 1}, y] + 76 G[{0, 0, 0, 1, 1, r}, y] + 20 G[{0, 0, 0, 1, r, 0}, y] + 40 G[{0, 0, 0, 1, r, 1}, y] - 40 G[{0, 0, 0, 1, r, r}, y] - 2 G[{0, 0, 0, r, 0, 0}, y] + 8 G[{0, 0, 0, r, 0, 1}, y] - 2 G[{0, 0, 0, r, 0, r}, y] + 20 G[{0, 0, 0, r, 1, 0}, y] + 16 G[{0, 0, 0, r, 1, 1}, y] - 28 G[{0, 0, 0, r, 1, r}, y] - 8 G[{0, 0, 0, r, r, 0}, y] - 16 G[{0, 0, 0, r, r, 1}, y] + 16 G[{0, 0, 0, r, r, r}, y] + 2 G[{0, 0, 1, 0, 0, 0}, y] - 8 G[{0, 0, 1, 0, 0, 1}, y] + 2 G[{0, 0, 1, 0, 0, r}, y] + 4 G[{0, 0, 1, 0, 1, 0}, y] + 32 G[{0, 0, 1, 0, 1, 1}, y] - 20 G[{0, 0, 1, 0, 1, r}, y] - 4 G[{0, 0, 1, 0, r, 0}, y] - 8 G[{0, 0, 1, 0, r, 1}, y] + 8 G[{0, 0, 1, 0, r, r}, y] - 44 G[{0, 0, 1, 1, 0, 0}, y] + 176 G[{0, 0, 1, 1, 0, 1}, y] - 44 G[{0, 0, 1, 1, 0, r}, y] + 392 G[{0, 0, 1, 1, 1, 0}, y] + 256 G[{0, 0, 1, 1, 1, 1}, y] - 520 G[{0, 0, 1, 1, 1, r}, y] - 152 G[{0, 0, 1, 1, r, 0}, y] - 304 G[{0, 0, 1, 1, r, 1}, y] + 304 G[{0, 0, 1, 1, r, r}, y] + 20 G[{0, 0, 1, r, 0, 0}, y] - 80 G[{0, 0, 1, r, 0, 1}, y] + 20 G[{0, 0, 1, r, 0, r}, y] - 200 G[{0, 0, 1, r, 1, 0}, y] - 160 G[{0, 0, 1, r, 1, 1}, y] + 280 G[{0, 0, 1, r, 1, r}, y] + 80 G[{0, 0, 1, r, r, 0}, y] + 160 G[{0, 0, 1, r, r, 1}, y] - 160 G[{0, 0, 1, r, r, r}, y] - 2 G[{0, 0, r, 0, 0, 0}, y] + 8 G[{0, 0, r, 0, 0, 1}, y] - 2 G[{0, 0, r, 0, 0, r}, y] - 4 G[{0, 0, r, 0, 1, 0}, y] - 32 G[{0, 0, r, 0, 1, 1}, y] + 20 G[{0, 0, r, 0, 1, r}, y] + 4 G[{0, 0, r, 0, r, 0}, y] + 8 G[{0, 0, r, 0, r, 1}, y] - 8 G[{0, 0, r, 0, r, r}, y] + 20 G[{0, 0, r, 1, 0, 0}, y] - 80 G[{0, 0, r, 1, 0, 1}, y] + 20 G[{0, 0, r, 1, 0, r}, y] - 152 G[{0, 0, r, 1, 1, 0}, y] - 64 G[{0, 0, r, 1, 1, 1}, y] + 184 G[{0, 0, r, 1, 1, r}, y] + 56 G[{0, 0, r, 1, r, 0}, y] + 112 G[{0, 0, r, 1, r, 1}, y] - 112 G[{0, 0, r, 1, r, r}, y] - 8 G[{0, 0, r, r, 0, 0}, y] + 32 G[{0, 0, r, r, 0, 1}, y] - 8 G[{0, 0, r, r, 0, r}, y] + 80 G[{0, 0, r, r, 1, 0}, y] + 64 G[{0, 0, r, r, 1, 1}, y] - 112 G[{0, 0, r, r, 1, r}, y] - 32 G[{0, 0, r, r, r, 0}, y] - 64 G[{0, 0, r, r, r, 1}, y] + 64 G[{0, 0, r, r, r, r}, y] + 2 G[{0, 1, 0, 0, 0, 0}, y] - 8 G[{0, 1, 0, 0, 0, 1}, y] + 2 G[{0, 1, 0, 0, 0, r}, y] + 4 G[{0, 1, 0, 0, 1, 0}, y] + 32 G[{0, 1, 0, 0, 1, 1}, y] - 20 G[{0, 1, 0, 0, 1, r}, y] - 4 G[{0, 1, 0, 0, r, 0}, y] - 8 G[{0, 1, 0, 0, r, 1}, y] + 8 G[{0, 1, 0, 0, r, r}, y] + 4 G[{0, 1, 0, 1, 0, 0}, y] - 16 G[{0, 1, 0, 1, 0, 1}, y] + 4 G[{0, 1, 0, 1, 0, r}, y] - 88 G[{0, 1, 0, 1, 1, 0}, y] - 128 G[{0, 1, 0, 1, 1, 1}, y] + 152 G[{0, 1, 0, 1, 1, r}, y] + 40 G[{0, 1, 0, 1, r, 0}, y] + 80 G[{0, 1, 0, 1, r, 1}, y] - 80 G[{0, 1, 0, 1, r, r}, y] - 4 G[{0, 1, 0, r, 0, 0}, y] + 16 G[{0, 1, 0, r, 0, 1}, y] - 4 G[{0, 1, 0, r, 0, r}, y] + 40 G[{0, 1, 0, r, 1, 0}, y] + 32 G[{0, 1, 0, r, 1, 1}, y] - 56 G[{0, 1, 0, r, 1, r}, y] - 16 G[{0, 1, 0, r, r, 0}, y] - 32 G[{0, 1, 0, r, r, 1}, y] + 32 G[{0, 1, 0, r, r, r}, y] - 44 G[{0, 1, 1, 0, 0, 0}, y] + 176 G[{0, 1, 1, 0, 0, 1}, y] - 44 G[{0, 1, 1, 0, 0, r}, y] - 88 G[{0, 1, 1, 0, 1, 0}, y] - 704 G[{0, 1, 1, 0, 1, 1}, y] + 440 G[{0, 1, 1, 0, 1, r}, y] + 88 G[{0, 1, 1, 0, r, 0}, y] + 176 G[{0, 1, 1, 0, r, 1}, y] - 176 G[{0, 1, 1, 0, r, r}, y] + 392 G[{0, 1, 1, 1, 0, 0}, y] - 1568 G[{0, 1, 1, 1, 0, 1}, y] + 392 G[{0, 1, 1, 1, 0, r}, y] - 2864 G[{0, 1, 1, 1, 1, 0}, y] - 1024 G[{0, 1, 1, 1, 1, 1}, y] + 3376 G[{0, 1, 1, 1, 1, r}, y] + 1040 G[{0, 1, 1, 1, r, 0}, y] + 2080 G[{0, 1, 1, 1, r, 1}, y] - 2080 G[{0, 1, 1, 1, r, r}, y] - 152 G[{0, 1, 1, r, 0, 0}, y] + 608 G[{0, 1, 1, r, 0, 1}, y] - 152 G[{0, 1, 1, r, 0, r}, y] + 1520 G[{0, 1, 1, r, 1, 0}, y] + 1216 G[{0, 1, 1, r, 1, 1}, y] - 2128 G[{0, 1, 1, r, 1, r}, y] - 608 G[{0, 1, 1, r, r, 0}, y] - 1216 G[{0, 1, 1, r, r, 1}, y] + 1216 G[{0, 1, 1, r, r, r}, y] + 20 G[{0, 1, r, 0, 0, 0}, y] - 80 G[{0, 1, r, 0, 0, 1}, y] + 20 G[{0, 1, r, 0, 0, r}, y] + 40 G[{0, 1, r, 0, 1, 0}, y] + 320 G[{0, 1, r, 0, 1, 1}, y] - 200 G[{0, 1, r, 0, 1, r}, y] - 40 G[{0, 1, r, 0, r, 0}, y] - 80 G[{0, 1, r, 0, r, 1}, y] + 80 G[{0, 1, r, 0, r, r}, y] - 200 G[{0, 1, r, 1, 0, 0}, y] + 800 G[{0, 1, r, 1, 0, 1}, y] - 200 G[{0, 1, r, 1, 0, r}, y] + 1520 G[{0, 1, r, 1, 1, 0}, y] + 640 G[{0, 1, r, 1, 1, 1}, y] - 1840 G[{0, 1, r, 1, 1, r}, y] - 560 G[{0, 1, r, 1, r, 0}, y] - 1120 G[{0, 1, r, 1, r, 1}, y] + 1120 G[{0, 1, r, 1, r, r}, y] + 80 G[{0, 1, r, r, 0, 0}, y] - 320 G[{0, 1, r, r, 0, 1}, y] + 80 G[{0, 1, r, r, 0, r}, y] - 800 G[{0, 1, r, r, 1, 0}, y] - 640 G[{0, 1, r, r, 1, 1}, y] + 1120 G[{0, 1, r, r, 1, r}, y] + 320 G[{0, 1, r, r, r, 0}, y] + 640 G[{0, 1, r, r, r, 1}, y] - 640 G[{0, 1, r, r, r, r}, y] - 2 G[{0, r, 0, 0, 0, 0}, y] + 8 G[{0, r, 0, 0, 0, 1}, y] - 2 G[{0, r, 0, 0, 0, r}, y] - 4 G[{0, r, 0, 0, 1, 0}, y] - 32 G[{0, r, 0, 0, 1, 1}, y] + 20 G[{0, r, 0, 0, 1, r}, y] + 4 G[{0, r, 0, 0, r, 0}, y] + 8 G[{0, r, 0, 0, r, 1}, y] - 8 G[{0, r, 0, 0, r, r}, y] - 4 G[{0, r, 0, 1, 0, 0}, y] + 16 G[{0, r, 0, 1, 0, 1}, y] - 4 G[{0, r, 0, 1, 0, r}, y] + 88 G[{0, r, 0, 1, 1, 0}, y] + 128 G[{0, r, 0, 1, 1, 1}, y] - 152 G[{0, r, 0, 1, 1, r}, y] - 40 G[{0, r, 0, 1, r, 0}, y] - 80 G[{0, r, 0, 1, r, 1}, y] + 80 G[{0, r, 0, 1, r, r}, y] + 4 G[{0, r, 0, r, 0, 0}, y] - 16 G[{0, r, 0, r, 0, 1}, y] + 4 G[{0, r, 0, r, 0, r}, y] - 40 G[{0, r, 0, r, 1, 0}, y] - 32 G[{0, r, 0, r, 1, 1}, y] + 56 G[{0, r, 0, r, 1, r}, y] + 16 G[{0, r, 0, r, r, 0}, y] + 32 G[{0, r, 0, r, r, 1}, y] - 32 G[{0, r, 0, r, r, r}, y] + 20 G[{0, r, 1, 0, 0, 0}, y] - 80 G[{0, r, 1, 0, 0, 1}, y] + 20 G[{0, r, 1, 0, 0, r}, y] + 40 G[{0, r, 1, 0, 1, 0}, y] + 320 G[{0, r, 1, 0, 1, 1}, y] - 200 G[{0, r, 1, 0, 1, r}, y] - 40 G[{0, r, 1, 0, r, 0}, y] - 80 G[{0, r, 1, 0, r, 1}, y] + 80 G[{0, r, 1, 0, r, r}, y] - 152 G[{0, r, 1, 1, 0, 0}, y] + 608 G[{0, r, 1, 1, 0, 1}, y] - 152 G[{0, r, 1, 1, 0, r}, y] + 1040 G[{0, r, 1, 1, 1, 0}, y] + 256 G[{0, r, 1, 1, 1, 1}, y] - 1168 G[{0, r, 1, 1, 1, r}, y] - 368 G[{0, r, 1, 1, r, 0}, y] - 736 G[{0, r, 1, 1, r, 1}, y] + 736 G[{0, r, 1, 1, r, r}, y] + 56 G[{0, r, 1, r, 0, 0}, y] - 224 G[{0, r, 1, r, 0, 1}, y] + 56 G[{0, r, 1, r, 0, r}, y] - 560 G[{0, r, 1, r, 1, 0}, y] - 448 G[{0, r, 1, r, 1, 1}, y] + 784 G[{0, r, 1, r, 1, r}, y] + 224 G[{0, r, 1, r, r, 0}, y] + 448 G[{0, r, 1, r, r, 1}, y] - 448 G[{0, r, 1, r, r, r}, y] - 8 G[{0, r, r, 0, 0, 0}, y] + 32 G[{0, r, r, 0, 0, 1}, y] - 8 G[{0, r, r, 0, 0, r}, y] - 16 G[{0, r, r, 0, 1, 0}, y] - 128 G[{0, r, r, 0, 1, 1}, y] + 80 G[{0, r, r, 0, 1, r}, y] + 16 G[{0, r, r, 0, r, 0}, y] + 32 G[{0, r, r, 0, r, 1}, y] - 32 G[{0, r, r, 0, r, r}, y] + 80 G[{0, r, r, 1, 0, 0}, y] - 320 G[{0, r, r, 1, 0, 1}, y] + 80 G[{0, r, r, 1, 0, r}, y] - 608 G[{0, r, r, 1, 1, 0}, y] - 256 G[{0, r, r, 1, 1, 1}, y] + 736 G[{0, r, r, 1, 1, r}, y] + 224 G[{0, r, r, 1, r, 0}, y] + 448 G[{0, r, r, 1, r, 1}, y] - 448 G[{0, r, r, 1, r, r}, y] - 32 G[{0, r, r, r, 0, 0}, y] + 128 G[{0, r, r, r, 0, 1}, y] - 32 G[{0, r, r, r, 0, r}, y] + 320 G[{0, r, r, r, 1, 0}, y] + 256 G[{0, r, r, r, 1, 1}, y] - 448 G[{0, r, r, r, 1, r}, y] - 128 G[{0, r, r, r, r, 0}, y] - 256 G[{0, r, r, r, r, 1}, y] + 256 G[{0, r, r, r, r, r}, y] - 6 G[{1, 0, 0, 0, 0, 0}, y] + 24 G[{1, 0, 0, 0, 0, 1}, y] - 6 G[{1, 0, 0, 0, 0, r}, y] - 12 G[{1, 0, 0, 0, 1, 0}, y] - 96 G[{1, 0, 0, 0, 1, 1}, y] + 60 G[{1, 0, 0, 0, 1, r}, y] + 12 G[{1, 0, 0, 0, r, 0}, y] + 24 G[{1, 0, 0, 0, r, 1}, y] - 24 G[{1, 0, 0, 0, r, r}, y] - 12 G[{1, 0, 0, 1, 0, 0}, y] + 48 G[{1, 0, 0, 1, 0, 1}, y] - 12 G[{1, 0, 0, 1, 0, r}, y] + 264 G[{1, 0, 0, 1, 1, 0}, y] + 384 G[{1, 0, 0, 1, 1, 1}, y] - 456 G[{1, 0, 0, 1, 1, r}, y] - 120 G[{1, 0, 0, 1, r, 0}, y] - 240 G[{1, 0, 0, 1, r, 1}, y] + 240 G[{1, 0, 0, 1, r, r}, y] + 12 G[{1, 0, 0, r, 0, 0}, y] - 48 G[{1, 0, 0, r, 0, 1}, y] + 12 G[{1, 0, 0, r, 0, r}, y] - 120 G[{1, 0, 0, r, 1, 0}, y] - 96 G[{1, 0, 0, r, 1, 1}, y] + 168 G[{1, 0, 0, r, 1, r}, y] + 48 G[{1, 0, 0, r, r, 0}, y] + 96 G[{1, 0, 0, r, r, 1}, y] - 96 G[{1, 0, 0, r, r, r}, y] - 12 G[{1, 0, 1, 0, 0, 0}, y] + 48 G[{1, 0, 1, 0, 0, 1}, y] - 12 G[{1, 0, 1, 0, 0, r}, y] - 24 G[{1, 0, 1, 0, 1, 0}, y] - 192 G[{1, 0, 1, 0, 1, 1}, y] + 120 G[{1, 0, 1, 0, 1, r}, y] + 24 G[{1, 0, 1, 0, r, 0}, y] + 48 G[{1, 0, 1, 0, r, 1}, y] - 48 G[{1, 0, 1, 0, r, r}, y] + 264 G[{1, 0, 1, 1, 0, 0}, y] - 1056 G[{1, 0, 1, 1, 0, 1}, y] + 264 G[{1, 0, 1, 1, 0, r}, y] - 2352 G[{1, 0, 1, 1, 1, 0}, y] - 1536 G[{1, 0, 1, 1, 1, 1}, y] + 3120 G[{1, 0, 1, 1, 1, r}, y] + 912 G[{1, 0, 1, 1, r, 0}, y] + 1824 G[{1, 0, 1, 1, r, 1}, y] - 1824 G[{1, 0, 1, 1, r, r}, y] - 120 G[{1, 0, 1, r, 0, 0}, y] + 480 G[{1, 0, 1, r, 0, 1}, y] - 120 G[{1, 0, 1, r, 0, r}, y] + 1200 G[{1, 0, 1, r, 1, 0}, y] + 960 G[{1, 0, 1, r, 1, 1}, y] - 1680 G[{1, 0, 1, r, 1, r}, y] - 480 G[{1, 0, 1, r, r, 0}, y] - 960 G[{1, 0, 1, r, r, 1}, y] + 960 G[{1, 0, 1, r, r, r}, y] + 12 G[{1, 0, r, 0, 0, 0}, y] - 48 G[{1, 0, r, 0, 0, 1}, y] + 12 G[{1, 0, r, 0, 0, r}, y] + 24 G[{1, 0, r, 0, 1, 0}, y] + 192 G[{1, 0, r, 0, 1, 1}, y] - 120 G[{1, 0, r, 0, 1, r}, y] - 24 G[{1, 0, r, 0, r, 0}, y] - 48 G[{1, 0, r, 0, r, 1}, y] + 48 G[{1, 0, r, 0, r, r}, y] - 120 G[{1, 0, r, 1, 0, 0}, y] + 480 G[{1, 0, r, 1, 0, 1}, y] - 120 G[{1, 0, r, 1, 0, r}, y] + 912 G[{1, 0, r, 1, 1, 0}, y] + 384 G[{1, 0, r, 1, 1, 1}, y] - 1104 G[{1, 0, r, 1, 1, r}, y] - 336 G[{1, 0, r, 1, r, 0}, y] - 672 G[{1, 0, r, 1, r, 1}, y] + 672 G[{1, 0, r, 1, r, r}, y] + 48 G[{1, 0, r, r, 0, 0}, y] - 192 G[{1, 0, r, r, 0, 1}, y] + 48 G[{1, 0, r, r, 0, r}, y] - 480 G[{1, 0, r, r, 1, 0}, y] - 384 G[{1, 0, r, r, 1, 1}, y] + 672 G[{1, 0, r, r, 1, r}, y] + 192 G[{1, 0, r, r, r, 0}, y] + 384 G[{1, 0, r, r, r, 1}, y] - 384 G[{1, 0, r, r, r, r}, y] + 36 G[{1, 1, 0, 0, 0, 0}, y] - 144 G[{1, 1, 0, 0, 0, 1}, y] + 36 G[{1, 1, 0, 0, 0, r}, y] + 72 G[{1, 1, 0, 0, 1, 0}, y] + 576 G[{1, 1, 0, 0, 1, 1}, y] - 360 G[{1, 1, 0, 0, 1, r}, y] - 72 G[{1, 1, 0, 0, r, 0}, y] - 144 G[{1, 1, 0, 0, r, 1}, y] + 144 G[{1, 1, 0, 0, r, r}, y] + 72 G[{1, 1, 0, 1, 0, 0}, y] - 288 G[{1, 1, 0, 1, 0, 1}, y] + 72 G[{1, 1, 0, 1, 0, r}, y] - 1584 G[{1, 1, 0, 1, 1, 0}, y] - 2304 G[{1, 1, 0, 1, 1, 1}, y] + 2736 G[{1, 1, 0, 1, 1, r}, y] + 720 G[{1, 1, 0, 1, r, 0}, y] + 1440 G[{1, 1, 0, 1, r, 1}, y] - 1440 G[{1, 1, 0, 1, r, r}, y] - 72 G[{1, 1, 0, r, 0, 0}, y] + 288 G[{1, 1, 0, r, 0, 1}, y] - 72 G[{1, 1, 0, r, 0, r}, y] + 720 G[{1, 1, 0, r, 1, 0}, y] + 576 G[{1, 1, 0, r, 1, 1}, y] - 1008 G[{1, 1, 0, r, 1, r}, y] - 288 G[{1, 1, 0, r, r, 0}, y] - 576 G[{1, 1, 0, r, r, 1}, y] + 576 G[{1, 1, 0, r, r, r}, y] - 216 G[{1, 1, 1, 0, 0, 0}, y] + 864 G[{1, 1, 1, 0, 0, 1}, y] - 216 G[{1, 1, 1, 0, 0, r}, y] - 432 G[{1, 1, 1, 0, 1, 0}, y] - 3456 G[{1, 1, 1, 0, 1, 1}, y] + 2160 G[{1, 1, 1, 0, 1, r}, y] + 432 G[{1, 1, 1, 0, r, 0}, y] + 864 G[{1, 1, 1, 0, r, 1}, y] - 864 G[{1, 1, 1, 0, r, r}, y] + 1296 G[{1, 1, 1, 1, 0, 0}, y] - 5184 G[{1, 1, 1, 1, 0, 1}, y] + 1296 G[{1, 1, 1, 1, 0, r}, y] - 7776 G[{1, 1, 1, 1, 1, 0}, y] + 7776 G[{1, 1, 1, 1, 1, r}, y] + 2592 G[{1, 1, 1, 1, r, 0}, y] + 5184 G[{1, 1, 1, 1, r, 1}, y] - 5184 G[{1, 1, 1, 1, r, r}, y] - 432 G[{1, 1, 1, r, 0, 0}, y] + 1728 G[{1, 1, 1, r, 0, 1}, y] - 432 G[{1, 1, 1, r, 0, r}, y] + 4320 G[{1, 1, 1, r, 1, 0}, y] + 3456 G[{1, 1, 1, r, 1, 1}, y] - 6048 G[{1, 1, 1, r, 1, r}, y] - 1728 G[{1, 1, 1, r, r, 0}, y] - 3456 G[{1, 1, 1, r, r, 1}, y] + 3456 G[{1, 1, 1, r, r, r}, y] + 72 G[{1, 1, r, 0, 0, 0}, y] - 288 G[{1, 1, r, 0, 0, 1}, y] + 72 G[{1, 1, r, 0, 0, r}, y] + 144 G[{1, 1, r, 0, 1, 0}, y] + 1152 G[{1, 1, r, 0, 1, 1}, y] - 720 G[{1, 1, r, 0, 1, r}, y] - 144 G[{1, 1, r, 0, r, 0}, y] - 288 G[{1, 1, r, 0, r, 1}, y] + 288 G[{1, 1, r, 0, r, r}, y] - 720 G[{1, 1, r, 1, 0, 0}, y] + 2880 G[{1, 1, r, 1, 0, 1}, y] - 720 G[{1, 1, r, 1, 0, r}, y] + 5472 G[{1, 1, r, 1, 1, 0}, y] + 2304 G[{1, 1, r, 1, 1, 1}, y] - 6624 G[{1, 1, r, 1, 1, r}, y] - 2016 G[{1, 1, r, 1, r, 0}, y] - 4032 G[{1, 1, r, 1, r, 1}, y] + 4032 G[{1, 1, r, 1, r, r}, y] + 288 G[{1, 1, r, r, 0, 0}, y] - 1152 G[{1, 1, r, r, 0, 1}, y] + 288 G[{1, 1, r, r, 0, r}, y] - 2880 G[{1, 1, r, r, 1, 0}, y] - 2304 G[{1, 1, r, r, 1, 1}, y] + 4032 G[{1, 1, r, r, 1, r}, y] + 1152 G[{1, 1, r, r, r, 0}, y] + 2304 G[{1, 1, r, r, r, 1}, y] - 2304 G[{1, 1, r, r, r, r}, y] - 12 G[{1, r, 0, 0, 0, 0}, y] + 48 G[{1, r, 0, 0, 0, 1}, y] - 12 G[{1, r, 0, 0, 0, r}, y] - 24 G[{1, r, 0, 0, 1, 0}, y] - 192 G[{1, r, 0, 0, 1, 1}, y] + 120 G[{1, r, 0, 0, 1, r}, y] + 24 G[{1, r, 0, 0, r, 0}, y] + 48 G[{1, r, 0, 0, r, 1}, y] - 48 G[{1, r, 0, 0, r, r}, y] - 24 G[{1, r, 0, 1, 0, 0}, y] + 96 G[{1, r, 0, 1, 0, 1}, y] - 24 G[{1, r, 0, 1, 0, r}, y] + 528 G[{1, r, 0, 1, 1, 0}, y] + 768 G[{1, r, 0, 1, 1, 1}, y] - 912 G[{1, r, 0, 1, 1, r}, y] - 240 G[{1, r, 0, 1, r, 0}, y] - 480 G[{1, r, 0, 1, r, 1}, y] + 480 G[{1, r, 0, 1, r, r}, y] + 24 G[{1, r, 0, r, 0, 0}, y] - 96 G[{1, r, 0, r, 0, 1}, y] + 24 G[{1, r, 0, r, 0, r}, y] - 240 G[{1, r, 0, r, 1, 0}, y] - 192 G[{1, r, 0, r, 1, 1}, y] + 336 G[{1, r, 0, r, 1, r}, y] + 96 G[{1, r, 0, r, r, 0}, y] + 192 G[{1, r, 0, r, r, 1}, y] - 192 G[{1, r, 0, r, r, r}, y] + 120 G[{1, r, 1, 0, 0, 0}, y] - 480 G[{1, r, 1, 0, 0, 1}, y] + 120 G[{1, r, 1, 0, 0, r}, y] + 240 G[{1, r, 1, 0, 1, 0}, y] + 1920 G[{1, r, 1, 0, 1, 1}, y] - 1200 G[{1, r, 1, 0, 1, r}, y] - 240 G[{1, r, 1, 0, r, 0}, y] - 480 G[{1, r, 1, 0, r, 1}, y] + 480 G[{1, r, 1, 0, r, r}, y] - 912 G[{1, r, 1, 1, 0, 0}, y] + 3648 G[{1, r, 1, 1, 0, 1}, y] - 912 G[{1, r, 1, 1, 0, r}, y] + 6240 G[{1, r, 1, 1, 1, 0}, y] + 1536 G[{1, r, 1, 1, 1, 1}, y] - 7008 G[{1, r, 1, 1, 1, r}, y] - 2208 G[{1, r, 1, 1, r, 0}, y] - 4416 G[{1, r, 1, 1, r, 1}, y] + 4416 G[{1, r, 1, 1, r, r}, y] + 336 G[{1, r, 1, r, 0, 0}, y] - 1344 G[{1, r, 1, r, 0, 1}, y] + 336 G[{1, r, 1, r, 0, r}, y] - 3360 G[{1, r, 1, r, 1, 0}, y] - 2688 G[{1, r, 1, r, 1, 1}, y] + 4704 G[{1, r, 1, r, 1, r}, y] + 1344 G[{1, r, 1, r, r, 0}, y] + 2688 G[{1, r, 1, r, r, 1}, y] - 2688 G[{1, r, 1, r, r, r}, y] - 48 G[{1, r, r, 0, 0, 0}, y] + 192 G[{1, r, r, 0, 0, 1}, y] - 48 G[{1, r, r, 0, 0, r}, y] - 96 G[{1, r, r, 0, 1, 0}, y] - 768 G[{1, r, r, 0, 1, 1}, y] + 480 G[{1, r, r, 0, 1, r}, y] + 96 G[{1, r, r, 0, r, 0}, y] + 192 G[{1, r, r, 0, r, 1}, y] - 192 G[{1, r, r, 0, r, r}, y] + 480 G[{1, r, r, 1, 0, 0}, y] - 1920 G[{1, r, r, 1, 0, 1}, y] + 480 G[{1, r, r, 1, 0, r}, y] - 3648 G[{1, r, r, 1, 1, 0}, y] - 1536 G[{1, r, r, 1, 1, 1}, y] + 4416 G[{1, r, r, 1, 1, r}, y] + 1344 G[{1, r, r, 1, r, 0}, y] + 2688 G[{1, r, r, 1, r, 1}, y] - 2688 G[{1, r, r, 1, r, r}, y] - 192 G[{1, r, r, r, 0, 0}, y] + 768 G[{1, r, r, r, 0, 1}, y] - 192 G[{1, r, r, r, 0, r}, y] + 1920 G[{1, r, r, r, 1, 0}, y] + 1536 G[{1, r, r, r, 1, 1}, y] - 2688 G[{1, r, r, r, 1, r}, y] - 768 G[{1, r, r, r, r, 0}, y] - 1536 G[{1, r, r, r, r, 1}, y] + 1536 G[{1, r, r, r, r, r}, y] + 2 G[{r, 0, 0, 0, 0, 0}, y] - 8 G[{r, 0, 0, 0, 0, 1}, y] + 2 G[{r, 0, 0, 0, 0, r}, y] + 4 G[{r, 0, 0, 0, 1, 0}, y] + 32 G[{r, 0, 0, 0, 1, 1}, y] - 20 G[{r, 0, 0, 0, 1, r}, y] - 4 G[{r, 0, 0, 0, r, 0}, y] - 8 G[{r, 0, 0, 0, r, 1}, y] + 8 G[{r, 0, 0, 0, r, r}, y] + 4 G[{r, 0, 0, 1, 0, 0}, y] - 16 G[{r, 0, 0, 1, 0, 1}, y] + 4 G[{r, 0, 0, 1, 0, r}, y] - 88 G[{r, 0, 0, 1, 1, 0}, y] - 128 G[{r, 0, 0, 1, 1, 1}, y] + 152 G[{r, 0, 0, 1, 1, r}, y] + 40 G[{r, 0, 0, 1, r, 0}, y] + 80 G[{r, 0, 0, 1, r, 1}, y] - 80 G[{r, 0, 0, 1, r, r}, y] - 4 G[{r, 0, 0, r, 0, 0}, y] + 16 G[{r, 0, 0, r, 0, 1}, y] - 4 G[{r, 0, 0, r, 0, r}, y] + 40 G[{r, 0, 0, r, 1, 0}, y] + 32 G[{r, 0, 0, r, 1, 1}, y] - 56 G[{r, 0, 0, r, 1, r}, y] - 16 G[{r, 0, 0, r, r, 0}, y] - 32 G[{r, 0, 0, r, r, 1}, y] + 32 G[{r, 0, 0, r, r, r}, y] + 4 G[{r, 0, 1, 0, 0, 0}, y] - 16 G[{r, 0, 1, 0, 0, 1}, y] + 4 G[{r, 0, 1, 0, 0, r}, y] + 8 G[{r, 0, 1, 0, 1, 0}, y] + 64 G[{r, 0, 1, 0, 1, 1}, y] - 40 G[{r, 0, 1, 0, 1, r}, y] - 8 G[{r, 0, 1, 0, r, 0}, y] - 16 G[{r, 0, 1, 0, r, 1}, y] + 16 G[{r, 0, 1, 0, r, r}, y] - 88 G[{r, 0, 1, 1, 0, 0}, y] + 352 G[{r, 0, 1, 1, 0, 1}, y] - 88 G[{r, 0, 1, 1, 0, r}, y] + 784 G[{r, 0, 1, 1, 1, 0}, y] + 512 G[{r, 0, 1, 1, 1, 1}, y] - 1040 G[{r, 0, 1, 1, 1, r}, y] - 304 G[{r, 0, 1, 1, r, 0}, y] - 608 G[{r, 0, 1, 1, r, 1}, y] + 608 G[{r, 0, 1, 1, r, r}, y] + 40 G[{r, 0, 1, r, 0, 0}, y] - 160 G[{r, 0, 1, r, 0, 1}, y] + 40 G[{r, 0, 1, r, 0, r}, y] - 400 G[{r, 0, 1, r, 1, 0}, y] - 320 G[{r, 0, 1, r, 1, 1}, y] + 560 G[{r, 0, 1, r, 1, r}, y] + 160 G[{r, 0, 1, r, r, 0}, y] + 320 G[{r, 0, 1, r, r, 1}, y] - 320 G[{r, 0, 1, r, r, r}, y] - 4 G[{r, 0, r, 0, 0, 0}, y] + 16 G[{r, 0, r, 0, 0, 1}, y] - 4 G[{r, 0, r, 0, 0, r}, y] - 8 G[{r, 0, r, 0, 1, 0}, y] - 64 G[{r, 0, r, 0, 1, 1}, y] + 40 G[{r, 0, r, 0, 1, r}, y] + 8 G[{r, 0, r, 0, r, 0}, y] + 16 G[{r, 0, r, 0, r, 1}, y] - 16 G[{r, 0, r, 0, r, r}, y] + 40 G[{r, 0, r, 1, 0, 0}, y] - 160 G[{r, 0, r, 1, 0, 1}, y] + 40 G[{r, 0, r, 1, 0, r}, y] - 304 G[{r, 0, r, 1, 1, 0}, y] - 128 G[{r, 0, r, 1, 1, 1}, y] + 368 G[{r, 0, r, 1, 1, r}, y] + 112 G[{r, 0, r, 1, r, 0}, y] + 224 G[{r, 0, r, 1, r, 1}, y] - 224 G[{r, 0, r, 1, r, r}, y] - 16 G[{r, 0, r, r, 0, 0}, y] + 64 G[{r, 0, r, r, 0, 1}, y] - 16 G[{r, 0, r, r, 0, r}, y] + 160 G[{r, 0, r, r, 1, 0}, y] + 128 G[{r, 0, r, r, 1, 1}, y] - 224 G[{r, 0, r, r, 1, r}, y] - 64 G[{r, 0, r, r, r, 0}, y] - 128 G[{r, 0, r, r, r, 1}, y] + 128 G[{r, 0, r, r, r, r}, y] - 20 G[{r, 1, 0, 0, 0, 0}, y] + 80 G[{r, 1, 0, 0, 0, 1}, y] - 20 G[{r, 1, 0, 0, 0, r}, y] - 40 G[{r, 1, 0, 0, 1, 0}, y] - 320 G[{r, 1, 0, 0, 1, 1}, y] + 200 G[{r, 1, 0, 0, 1, r}, y] + 40 G[{r, 1, 0, 0, r, 0}, y] + 80 G[{r, 1, 0, 0, r, 1}, y] - 80 G[{r, 1, 0, 0, r, r}, y] - 40 G[{r, 1, 0, 1, 0, 0}, y] + 160 G[{r, 1, 0, 1, 0, 1}, y] - 40 G[{r, 1, 0, 1, 0, r}, y] + 880 G[{r, 1, 0, 1, 1, 0}, y] + 1280 G[{r, 1, 0, 1, 1, 1}, y] - 1520 G[{r, 1, 0, 1, 1, r}, y] - 400 G[{r, 1, 0, 1, r, 0}, y] - 800 G[{r, 1, 0, 1, r, 1}, y] + 800 G[{r, 1, 0, 1, r, r}, y] + 40 G[{r, 1, 0, r, 0, 0}, y] - 160 G[{r, 1, 0, r, 0, 1}, y] + 40 G[{r, 1, 0, r, 0, r}, y] - 400 G[{r, 1, 0, r, 1, 0}, y] - 320 G[{r, 1, 0, r, 1, 1}, y] + 560 G[{r, 1, 0, r, 1, r}, y] + 160 G[{r, 1, 0, r, r, 0}, y] + 320 G[{r, 1, 0, r, r, 1}, y] - 320 G[{r, 1, 0, r, r, r}, y] + 152 G[{r, 1, 1, 0, 0, 0}, y] - 608 G[{r, 1, 1, 0, 0, 1}, y] + 152 G[{r, 1, 1, 0, 0, r}, y] + 304 G[{r, 1, 1, 0, 1, 0}, y] + 2432 G[{r, 1, 1, 0, 1, 1}, y] - 1520 G[{r, 1, 1, 0, 1, r}, y] - 304 G[{r, 1, 1, 0, r, 0}, y] - 608 G[{r, 1, 1, 0, r, 1}, y] + 608 G[{r, 1, 1, 0, r, r}, y] - 1040 G[{r, 1, 1, 1, 0, 0}, y] + 4160 G[{r, 1, 1, 1, 0, 1}, y] - 1040 G[{r, 1, 1, 1, 0, r}, y] + 6752 G[{r, 1, 1, 1, 1, 0}, y] + 1024 G[{r, 1, 1, 1, 1, 1}, y] - 7264 G[{r, 1, 1, 1, 1, r}, y] - 2336 G[{r, 1, 1, 1, r, 0}, y] - 4672 G[{r, 1, 1, 1, r, 1}, y] + 4672 G[{r, 1, 1, 1, r, r}, y] + 368 G[{r, 1, 1, r, 0, 0}, y] - 1472 G[{r, 1, 1, r, 0, 1}, y] + 368 G[{r, 1, 1, r, 0, r}, y] - 3680 G[{r, 1, 1, r, 1, 0}, y] - 2944 G[{r, 1, 1, r, 1, 1}, y] + 5152 G[{r, 1, 1, r, 1, r}, y] + 1472 G[{r, 1, 1, r, r, 0}, y] + 2944 G[{r, 1, 1, r, r, 1}, y] - 2944 G[{r, 1, 1, r, r, r}, y] - 56 G[{r, 1, r, 0, 0, 0}, y] + 224 G[{r, 1, r, 0, 0, 1}, y] - 56 G[{r, 1, r, 0, 0, r}, y] - 112 G[{r, 1, r, 0, 1, 0}, y] - 896 G[{r, 1, r, 0, 1, 1}, y] + 560 G[{r, 1, r, 0, 1, r}, y] + 112 G[{r, 1, r, 0, r, 0}, y] + 224 G[{r, 1, r, 0, r, 1}, y] - 224 G[{r, 1, r, 0, r, r}, y] + 560 G[{r, 1, r, 1, 0, 0}, y] - 2240 G[{r, 1, r, 1, 0, 1}, y] + 560 G[{r, 1, r, 1, 0, r}, y] - 4256 G[{r, 1, r, 1, 1, 0}, y] - 1792 G[{r, 1, r, 1, 1, 1}, y] + 5152 G[{r, 1, r, 1, 1, r}, y] + 1568 G[{r, 1, r, 1, r, 0}, y] + 3136 G[{r, 1, r, 1, r, 1}, y] - 3136 G[{r, 1, r, 1, r, r}, y] - 224 G[{r, 1, r, r, 0, 0}, y] + 896 G[{r, 1, r, r, 0, 1}, y] - 224 G[{r, 1, r, r, 0, r}, y] + 2240 G[{r, 1, r, r, 1, 0}, y] + 1792 G[{r, 1, r, r, 1, 1}, y] - 3136 G[{r, 1, r, r, 1, r}, y] - 896 G[{r, 1, r, r, r, 0}, y] - 1792 G[{r, 1, r, r, r, 1}, y] + 1792 G[{r, 1, r, r, r, r}, y] + 8 G[{r, r, 0, 0, 0, 0}, y] - 32 G[{r, r, 0, 0, 0, 1}, y] + 8 G[{r, r, 0, 0, 0, r}, y] + 16 G[{r, r, 0, 0, 1, 0}, y] + 128 G[{r, r, 0, 0, 1, 1}, y] - 80 G[{r, r, 0, 0, 1, r}, y] - 16 G[{r, r, 0, 0, r, 0}, y] - 32 G[{r, r, 0, 0, r, 1}, y] + 32 G[{r, r, 0, 0, r, r}, y] + 16 G[{r, r, 0, 1, 0, 0}, y] - 64 G[{r, r, 0, 1, 0, 1}, y] + 16 G[{r, r, 0, 1, 0, r}, y] - 352 G[{r, r, 0, 1, 1, 0}, y] - 512 G[{r, r, 0, 1, 1, 1}, y] + 608 G[{r, r, 0, 1, 1, r}, y] + 160 G[{r, r, 0, 1, r, 0}, y] + 320 G[{r, r, 0, 1, r, 1}, y] - 320 G[{r, r, 0, 1, r, r}, y] - 16 G[{r, r, 0, r, 0, 0}, y] + 64 G[{r, r, 0, r, 0, 1}, y] - 16 G[{r, r, 0, r, 0, r}, y] + 160 G[{r, r, 0, r, 1, 0}, y] + 128 G[{r, r, 0, r, 1, 1}, y] - 224 G[{r, r, 0, r, 1, r}, y] - 64 G[{r, r, 0, r, r, 0}, y] - 128 G[{r, r, 0, r, r, 1}, y] + 128 G[{r, r, 0, r, r, r}, y] - 80 G[{r, r, 1, 0, 0, 0}, y] + 320 G[{r, r, 1, 0, 0, 1}, y] - 80 G[{r, r, 1, 0, 0, r}, y] - 160 G[{r, r, 1, 0, 1, 0}, y] - 1280 G[{r, r, 1, 0, 1, 1}, y] + 800 G[{r, r, 1, 0, 1, r}, y] + 160 G[{r, r, 1, 0, r, 0}, y] + 320 G[{r, r, 1, 0, r, 1}, y] - 320 G[{r, r, 1, 0, r, r}, y] + 608 G[{r, r, 1, 1, 0, 0}, y] - 2432 G[{r, r, 1, 1, 0, 1}, y] + 608 G[{r, r, 1, 1, 0, r}, y] - 4160 G[{r, r, 1, 1, 1, 0}, y] - 1024 G[{r, r, 1, 1, 1, 1}, y] + 4672 G[{r, r, 1, 1, 1, r}, y] + 1472 G[{r, r, 1, 1, r, 0}, y] + 2944 G[{r, r, 1, 1, r, 1}, y] - 2944 G[{r, r, 1, 1, r, r}, y] - 224 G[{r, r, 1, r, 0, 0}, y] + 896 G[{r, r, 1, r, 0, 1}, y] - 224 G[{r, r, 1, r, 0, r}, y] + 2240 G[{r, r, 1, r, 1, 0}, y] + 1792 G[{r, r, 1, r, 1, 1}, y] - 3136 G[{r, r, 1, r, 1, r}, y] - 896 G[{r, r, 1, r, r, 0}, y] - 1792 G[{r, r, 1, r, r, 1}, y] + 1792 G[{r, r, 1, r, r, r}, y] + 32 G[{r, r, r, 0, 0, 0}, y] - 128 G[{r, r, r, 0, 0, 1}, y] + 32 G[{r, r, r, 0, 0, r}, y] + 64 G[{r, r, r, 0, 1, 0}, y] + 512 G[{r, r, r, 0, 1, 1}, y] - 320 G[{r, r, r, 0, 1, r}, y] - 64 G[{r, r, r, 0, r, 0}, y] - 128 G[{r, r, r, 0, r, 1}, y] + 128 G[{r, r, r, 0, r, r}, y] - 320 G[{r, r, r, 1, 0, 0}, y] + 1280 G[{r, r, r, 1, 0, 1}, y] - 320 G[{r, r, r, 1, 0, r}, y] + 2432 G[{r, r, r, 1, 1, 0}, y] + 1024 G[{r, r, r, 1, 1, 1}, y] - 2944 G[{r, r, r, 1, 1, r}, y] - 896 G[{r, r, r, 1, r, 0}, y] - 1792 G[{r, r, r, 1, r, 1}, y] + 1792 G[{r, r, r, 1, r, r}, y] + 128 G[{r, r, r, r, 0, 0}, y] - 512 G[{r, r, r, r, 0, 1}, y] + 128 G[{r, r, r, r, 0, r}, y] - 1280 G[{r, r, r, r, 1, 0}, y] - 1024 G[{r, r, r, r, 1, 1}, y] + 1792 G[{r, r, r, r, 1, r}, y] + 512 G[{r, r, r, r, r, 0}, y] + 1024 G[{r, r, r, r, r, 1}, y] - 1024 G[{r, r, r, r, r, r}, y] - 10 (-G[{0, 0, 0}, y] + 4 G[{0, 0, 1}, y] - G[{0, 0, r}, y] - 2 (G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 5 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 G[{0, r, 1}, y] + 2 G[{0, r, r}, y] - 3 G[{1, 0, 0}, y] + 12 G[{1, 0, 1}, y] - 3 G[{1, 0, r}, y] + 18 G[{1, 1, 0}, y] - 18 G[{1, 1, r}, y] - 6 G[{1, r, 0}, y] - 12 G[{1, r, 1}, y] + 12 G[{1, r, r}, y] + G[{r, 0, 0}, y] - 4 G[{r, 0, 1}, y] + G[{r, 0, r}, y] - 10 G[{r, 1, 0}, y] - 8 G[{r, 1, 1}, y] + 14 G[{r, 1, r}, y] + 4 G[{r, r, 0}, y] + 8 G[{r, r, 1}, y] - 8 G[{r, r, r}, y])) Zeta[3] + 8 (-G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] - G[{0, 0, r}, y] + G[{0, 1, 0}, y] - 22 G[{0, 1, 1}, y] + 10 G[{0, 1, r}, y] - G[{0, r, 0}, y] + 10 G[{0, r, 1}, y] - 4 G[{0, r, r}, y] - 3 G[{1, 0, 0}, y] - 6 G[{1, 0, 1}, y] + 6 G[{1, 0, r}, y] + 18 G[{1, 1, 0}, y] - 108 G[{1, 1, 1}, y] + 36 G[{1, 1, r}, y] - 6 G[{1, r, 0}, y] + 60 G[{1, r, 1}, y] - 24 G[{1, r, r}, y] + G[{r, 0, 0}, y] + 2 (G[{r, 0, 1}, y] - G[{r, 0, r}, y] - 5 G[{r, 1, 0}, y] + 38 G[{r, 1, 1}, y] - 14 G[{r, 1, r}, y] + 2 G[{r, r, 0}, y] - 20 G[{r, r, 1}, y] + 8 G[{r, r, r}, y]))) Zeta[3] - 48 Zeta[3]^2 - G[{0}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) + G[{r}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) - G[{0}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5]) + 6 G[{1}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5]) - 2 G[{r}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5])}, 1, 7, 1];


(* ::Subsection:: *)
(*F4*)


F4=SeriesData[\[Epsilon], 0, {2 G[{0, 0}, y], Rational[-1, 3] Pi^2 G[{0}, y] - 4 G[{0, -1, 0}, y] - 12 G[{0, 0, 0}, y] + 8 G[{0, 0, 1}, y] + 8 G[{0, 1, 0}, y] + 12 G[{1, 0, 0}, y] - 2 Zeta[3], Rational[-1, 180] Pi^4 + Rational[2, 3] Pi^2 G[{0, -1}, y] + 2 Pi^2 G[{0, 0}, y] + Rational[-4, 3] Pi^2 G[{0, 1}, y] - 2 Pi^2 G[{1, 0}, y] + 8 G[{0, -1, -1, 0}, y] + 12 G[{0, -1, 0, 0}, y] - 16 G[{0, -1, 0, 1}, y] - 16 G[{0, -1, 1, 0}, y] + 16 G[{0, 0, -1, 0}, y] + 56 G[{0, 0, 0, 0}, y] - 48 G[{0, 0, 0, 1}, y] - 48 G[{0, 0, 1, 0}, y] + 32 G[{0, 0, 1, 1}, y] - 16 G[{0, 1, -1, 0}, y] - 60 G[{0, 1, 0, 0}, y] + 32 G[{0, 1, 0, 1}, y] + 32 G[{0, 1, 1, 0}, y] - 24 G[{1, 0, -1, 0}, y] - 72 G[{1, 0, 0, 0}, y] + 48 G[{1, 0, 0, 1}, y] + 48 G[{1, 0, 1, 0}, y] + 72 G[{1, 1, 0, 0}, y] + 2 G[{0}, y] Zeta[3] - 12 G[{1}, y] Zeta[3], Rational[-19, 90] Pi^4 G[{0}, y] + Rational[-1, 30] Pi^4 G[{1}, y] + Rational[-4, 3] Pi^2 G[{0, -1, -1}, y] - 2 Pi^2 G[{0, -1, 0}, y] + Rational[8, 3] Pi^2 G[{0, -1, 1}, y] + Rational[-8, 3] Pi^2 G[{0, 0, -1}, y] + Rational[-28, 3] Pi^2 G[{0, 0, 0}, y] + 8 Pi^2 G[{0, 0, 1}, y] + Rational[8, 3] Pi^2 G[{0, 1, -1}, y] + 10 Pi^2 G[{0, 1, 0}, y] + Rational[-16, 3] Pi^2 G[{0, 1, 1}, y] + 4 Pi^2 G[{1, 0, -1}, y] + 12 Pi^2 G[{1, 0, 0}, y] - 8 Pi^2 G[{1, 0, 1}, y] - 12 Pi^2 G[{1, 1, 0}, y] - 8 (2 G[{0, -1, -1, -1, 0}, y] + 3 G[{0, -1, -1, 0, 0}, y] - 4 G[{0, -1, -1, 0, 1}, y] - 4 G[{0, -1, -1, 1, 0}, y] + G[{0, -1, 0, -1, 0}, y] + 5 G[{0, -1, 0, 0, 0}, y] - 6 G[{0, -1, 0, 0, 1}, y] - 6 G[{0, -1, 0, 1, 0}, y] + 8 G[{0, -1, 0, 1, 1}, y] - 4 G[{0, -1, 1, -1, 0}, y] - 6 G[{0, -1, 1, 0, 0}, y] + 8 G[{0, -1, 1, 0, 1}, y] + 8 G[{0, -1, 1, 1, 0}, y] + 4 G[{0, 0, -1, -1, 0}, y] + 6 G[{0, 0, -1, 0, 0}, y] - 8 G[{0, 0, -1, 0, 1}, y] - 8 G[{0, 0, -1, 1, 0}, y] + 8 G[{0, 0, 0, -1, 0}, y] + 30 G[{0, 0, 0, 0, 0}, y] - 28 G[{0, 0, 0, 0, 1}, y] - 28 G[{0, 0, 0, 1, 0}, y] + 24 G[{0, 0, 0, 1, 1}, y] - 8 G[{0, 0, 1, -1, 0}, y] - 34 G[{0, 0, 1, 0, 0}, y] + 24 G[{0, 0, 1, 0, 1}, y] + 24 G[{0, 0, 1, 1, 0}, y] - 16 G[{0, 0, 1, 1, 1}, y] - 4 G[{0, 1, -1, -1, 0}, y] - 6 G[{0, 1, -1, 0, 0}, y] + 8 G[{0, 1, -1, 0, 1}, y] + 8 G[{0, 1, -1, 1, 0}, y] - 11 G[{0, 1, 0, -1, 0}, y] - 37 G[{0, 1, 0, 0, 0}, y] + 30 G[{0, 1, 0, 0, 1}, y] + 30 G[{0, 1, 0, 1, 0}, y] - 16 G[{0, 1, 0, 1, 1}, y] + 8 G[{0, 1, 1, -1, 0}, y] + 39 G[{0, 1, 1, 0, 0}, y] - 16 G[{0, 1, 1, 0, 1}, y] - 16 G[{0, 1, 1, 1, 0}, y] - 6 G[{1, 0, -1, -1, 0}, y] - 9 G[{1, 0, -1, 0, 0}, y] + 12 G[{1, 0, -1, 0, 1}, y] + 12 G[{1, 0, -1, 1, 0}, y] - 12 G[{1, 0, 0, -1, 0}, y] - 42 G[{1, 0, 0, 0, 0}, y] + 36 G[{1, 0, 0, 0, 1}, y] + 36 G[{1, 0, 0, 1, 0}, y] - 24 G[{1, 0, 0, 1, 1}, y] + 12 G[{1, 0, 1, -1, 0}, y] + 45 G[{1, 0, 1, 0, 0}, y] - 24 G[{1, 0, 1, 0, 1}, y] - 24 G[{1, 0, 1, 1, 0}, y] + 18 G[{1, 1, 0, -1, 0}, y] + 54 G[{1, 1, 0, 0, 0}, y] - 36 G[{1, 1, 0, 0, 1}, y] - 36 G[{1, 1, 0, 1, 0}, y] - 54 G[{1, 1, 1, 0, 0}, y]) + Rational[-1, 3] Pi^2 Zeta[3] + 8 G[{0, -1}, y] Zeta[3] - 12 G[{0, 0}, y] Zeta[3] + 20 G[{0, 1}, y] Zeta[3] + 12 G[{1, 0}, y] Zeta[3] - 72 G[{1, 1}, y] Zeta[3] - 12 Zeta[5], Rational[-37, 3780] Pi^6 + Rational[41, 90] Pi^4 G[{0, -1}, y] + Rational[47, 45] Pi^4 G[{0, 0}, y] + Rational[-73, 90] Pi^4 G[{0, 1}, y] + Rational[-19, 15] Pi^4 G[{1, 0}, y] + Rational[-1, 5] Pi^4 G[{1, 1}, y] + Rational[8, 3] Pi^2 G[{0, -1, -1, 0}, y] + 4 Pi^2 G[{0, -1, 0, 0}, y] + Rational[-16, 3] Pi^2 G[{0, -1, 0, 1}, y] + Rational[-16, 3] Pi^2 G[{0, -1, 1, 0}, y] + Rational[16, 3] Pi^2 G[{0, 0, -1, 0}, y] + Rational[56, 3] Pi^2 G[{0, 0, 0, 0}, y] - 16 Pi^2 G[{0, 0, 0, 1}, y] - 16 Pi^2 G[{0, 0, 1, 0}, y] + Rational[32, 3] Pi^2 G[{0, 0, 1, 1}, y] + Rational[-16, 3] Pi^2 G[{0, 1, -1, 0}, y] - 20 Pi^2 G[{0, 1, 0, 0}, y] + Rational[32, 3] Pi^2 G[{0, 1, 0, 1}, y] + Rational[32, 3] Pi^2 G[{0, 1, 1, 0}, y] - 8 Pi^2 G[{1, 0, -1, 0}, y] - 24 Pi^2 G[{1, 0, 0, 0}, y] + 16 Pi^2 G[{1, 0, 0, 1}, y] + 16 Pi^2 G[{1, 0, 1, 0}, y] + 24 Pi^2 G[{1, 1, 0, 0}, y] + Rational[4, 3] Pi^2 (2 G[{0, -1, -1, -1}, y] + G[{0, -1, -1, 0}, y] - 4 G[{0, -1, -1, 1}, y] + G[{0, -1, 0, -1}, y] + 2 G[{0, -1, 0, 0}, y] - 2 G[{0, -1, 0, 1}, y] - 4 G[{0, -1, 1, -1}, y] - 2 G[{0, -1, 1, 0}, y] + 8 G[{0, -1, 1, 1}, y] + 4 G[{0, 0, -1, -1}, y] + 2 G[{0, 0, -1, 0}, y] - 8 G[{0, 0, -1, 1}, y] + 8 G[{0, 0, 0, -1}, y] + 16 G[{0, 0, 0, 0}, y] - 16 G[{0, 0, 0, 1}, y] - 8 G[{0, 0, 1, -1}, y] - 22 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 4 G[{0, 1, -1, -1}, y] - 2 G[{0, 1, -1, 0}, y] + 8 G[{0, 1, -1, 1}, y] - 11 G[{0, 1, 0, -1}, y] - 22 G[{0, 1, 0, 0}, y] + 22 G[{0, 1, 0, 1}, y] + 8 G[{0, 1, 1, -1}, y] + 31 G[{0, 1, 1, 0}, y] - 16 G[{0, 1, 1, 1}, y] - 6 G[{1, 0, -1, -1}, y] - 3 G[{1, 0, -1, 0}, y] + 12 G[{1, 0, -1, 1}, y] - 12 G[{1, 0, 0, -1}, y] - 24 G[{1, 0, 0, 0}, y] + 24 G[{1, 0, 0, 1}, y] + 12 G[{1, 0, 1, -1}, y] + 33 G[{1, 0, 1, 0}, y] - 24 G[{1, 0, 1, 1}, y] + 18 G[{1, 1, 0, -1}, y] + 36 G[{1, 1, 0, 0}, y] - 36 G[{1, 1, 0, 1}, y] - 54 G[{1, 1, 1, 0}, y]) + 8 (4 G[{0, -1, -1, -1, -1, 0}, y] + 6 G[{0, -1, -1, -1, 0, 0}, y] - 8 G[{0, -1, -1, -1, 0, 1}, y] - 8 G[{0, -1, -1, -1, 1, 0}, y] + 2 G[{0, -1, -1, 0, -1, 0}, y] + 10 G[{0, -1, -1, 0, 0, 0}, y] - 12 G[{0, -1, -1, 0, 0, 1}, y] - 12 G[{0, -1, -1, 0, 1, 0}, y] + 16 G[{0, -1, -1, 0, 1, 1}, y] - 8 G[{0, -1, -1, 1, -1, 0}, y] - 12 G[{0, -1, -1, 1, 0, 0}, y] + 16 G[{0, -1, -1, 1, 0, 1}, y] + 16 G[{0, -1, -1, 1, 1, 0}, y] + 2 G[{0, -1, 0, -1, -1, 0}, y] + 3 G[{0, -1, 0, -1, 0, 0}, y] - 4 G[{0, -1, 0, -1, 0, 1}, y] - 4 G[{0, -1, 0, -1, 1, 0}, y] + 4 G[{0, -1, 0, 0, -1, 0}, y] + 18 G[{0, -1, 0, 0, 0, 0}, y] - 20 G[{0, -1, 0, 0, 0, 1}, y] - 20 G[{0, -1, 0, 0, 1, 0}, y] + 24 G[{0, -1, 0, 0, 1, 1}, y] - 4 G[{0, -1, 0, 1, -1, 0}, y] - 23 G[{0, -1, 0, 1, 0, 0}, y] + 24 G[{0, -1, 0, 1, 0, 1}, y] + 24 G[{0, -1, 0, 1, 1, 0}, y] - 32 G[{0, -1, 0, 1, 1, 1}, y] - 8 G[{0, -1, 1, -1, -1, 0}, y] - 12 G[{0, -1, 1, -1, 0, 0}, y] + 16 G[{0, -1, 1, -1, 0, 1}, y] + 16 G[{0, -1, 1, -1, 1, 0}, y] - 4 G[{0, -1, 1, 0, -1, 0}, y] - 20 G[{0, -1, 1, 0, 0, 0}, y] + 24 G[{0, -1, 1, 0, 0, 1}, y] + 24 G[{0, -1, 1, 0, 1, 0}, y] - 32 G[{0, -1, 1, 0, 1, 1}, y] + 16 G[{0, -1, 1, 1, -1, 0}, y] + 24 G[{0, -1, 1, 1, 0, 0}, y] - 32 G[{0, -1, 1, 1, 0, 1}, y] - 32 G[{0, -1, 1, 1, 1, 0}, y] + 8 G[{0, 0, -1, -1, -1, 0}, y] + 12 G[{0, 0, -1, -1, 0, 0}, y] - 16 G[{0, 0, -1, -1, 0, 1}, y] - 16 G[{0, 0, -1, -1, 1, 0}, y] + 4 G[{0, 0, -1, 0, -1, 0}, y] + 20 G[{0, 0, -1, 0, 0, 0}, y] - 24 G[{0, 0, -1, 0, 0, 1}, y] - 24 G[{0, 0, -1, 0, 1, 0}, y] + 32 G[{0, 0, -1, 0, 1, 1}, y] - 16 G[{0, 0, -1, 1, -1, 0}, y] - 24 G[{0, 0, -1, 1, 0, 0}, y] + 32 G[{0, 0, -1, 1, 0, 1}, y] + 32 G[{0, 0, -1, 1, 1, 0}, y] + 16 G[{0, 0, 0, -1, -1, 0}, y] + 24 G[{0, 0, 0, -1, 0, 0}, y] - 32 G[{0, 0, 0, -1, 0, 1}, y] - 32 G[{0, 0, 0, -1, 1, 0}, y] + 32 G[{0, 0, 0, 0, -1, 0}, y] + 124 G[{0, 0, 0, 0, 0, 0}, y] - 120 G[{0, 0, 0, 0, 0, 1}, y] - 120 G[{0, 0, 0, 0, 1, 0}, y] + 112 G[{0, 0, 0, 0, 1, 1}, y] - 32 G[{0, 0, 0, 1, -1, 0}, y] - 144 G[{0, 0, 0, 1, 0, 0}, y] + 112 G[{0, 0, 0, 1, 0, 1}, y] + 112 G[{0, 0, 0, 1, 1, 0}, y] - 96 G[{0, 0, 0, 1, 1, 1}, y] - 16 G[{0, 0, 1, -1, -1, 0}, y] - 24 G[{0, 0, 1, -1, 0, 0}, y] + 32 G[{0, 0, 1, -1, 0, 1}, y] + 32 G[{0, 0, 1, -1, 1, 0}, y] - 44 G[{0, 0, 1, 0, -1, 0}, y] - 156 G[{0, 0, 1, 0, 0, 0}, y] + 136 G[{0, 0, 1, 0, 0, 1}, y] + 136 G[{0, 0, 1, 0, 1, 0}, y] - 96 G[{0, 0, 1, 0, 1, 1}, y] + 32 G[{0, 0, 1, 1, -1, 0}, y] + 172 G[{0, 0, 1, 1, 0, 0}, y] - 96 G[{0, 0, 1, 1, 0, 1}, y] - 96 G[{0, 0, 1, 1, 1, 0}, y] + 64 G[{0, 0, 1, 1, 1, 1}, y] - 8 G[{0, 1, -1, -1, -1, 0}, y] - 12 G[{0, 1, -1, -1, 0, 0}, y] + 16 G[{0, 1, -1, -1, 0, 1}, y] + 16 G[{0, 1, -1, -1, 1, 0}, y] - 4 G[{0, 1, -1, 0, -1, 0}, y] - 20 G[{0, 1, -1, 0, 0, 0}, y] + 24 G[{0, 1, -1, 0, 0, 1}, y] + 24 G[{0, 1, -1, 0, 1, 0}, y] - 32 G[{0, 1, -1, 0, 1, 1}, y] + 16 G[{0, 1, -1, 1, -1, 0}, y] + 24 G[{0, 1, -1, 1, 0, 0}, y] - 32 G[{0, 1, -1, 1, 0, 1}, y] - 32 G[{0, 1, -1, 1, 1, 0}, y] - 22 G[{0, 1, 0, -1, -1, 0}, y] - 33 G[{0, 1, 0, -1, 0, 0}, y] + 44 G[{0, 1, 0, -1, 0, 1}, y] + 44 G[{0, 1, 0, -1, 1, 0}, y] - 44 G[{0, 1, 0, 0, -1, 0}, y] - 162 G[{0, 1, 0, 0, 0, 0}, y] + 148 G[{0, 1, 0, 0, 0, 1}, y] + 148 G[{0, 1, 0, 0, 1, 0}, y] - 120 G[{0, 1, 0, 0, 1, 1}, y] + 44 G[{0, 1, 0, 1, -1, 0}, y] + 181 G[{0, 1, 0, 1, 0, 0}, y] - 120 G[{0, 1, 0, 1, 0, 1}, y] - 120 G[{0, 1, 0, 1, 1, 0}, y] + 64 G[{0, 1, 0, 1, 1, 1}, y] + 16 G[{0, 1, 1, -1, -1, 0}, y] + 24 G[{0, 1, 1, -1, 0, 0}, y] - 32 G[{0, 1, 1, -1, 0, 1}, y] - 32 G[{0, 1, 1, -1, 1, 0}, y] + 62 G[{0, 1, 1, 0, -1, 0}, y] + 202 G[{0, 1, 1, 0, 0, 0}, y] - 156 G[{0, 1, 1, 0, 0, 1}, y] - 156 G[{0, 1, 1, 0, 1, 0}, y] + 64 G[{0, 1, 1, 0, 1, 1}, y] - 32 G[{0, 1, 1, 1, -1, 0}, y] - 210 G[{0, 1, 1, 1, 0, 0}, y] + 64 G[{0, 1, 1, 1, 0, 1}, y] + 64 G[{0, 1, 1, 1, 1, 0}, y] - 12 G[{1, 0, -1, -1, -1, 0}, y] - 18 G[{1, 0, -1, -1, 0, 0}, y] + 24 G[{1, 0, -1, -1, 0, 1}, y] + 24 G[{1, 0, -1, -1, 1, 0}, y] - 6 G[{1, 0, -1, 0, -1, 0}, y] - 30 G[{1, 0, -1, 0, 0, 0}, y] + 36 G[{1, 0, -1, 0, 0, 1}, y] + 36 G[{1, 0, -1, 0, 1, 0}, y] - 48 G[{1, 0, -1, 0, 1, 1}, y] + 24 G[{1, 0, -1, 1, -1, 0}, y] + 36 G[{1, 0, -1, 1, 0, 0}, y] - 48 G[{1, 0, -1, 1, 0, 1}, y] - 48 G[{1, 0, -1, 1, 1, 0}, y] - 24 G[{1, 0, 0, -1, -1, 0}, y] - 36 G[{1, 0, 0, -1, 0, 0}, y] + 48 G[{1, 0, 0, -1, 0, 1}, y] + 48 G[{1, 0, 0, -1, 1, 0}, y] - 48 G[{1, 0, 0, 0, -1, 0}, y] - 180 G[{1, 0, 0, 0, 0, 0}, y] + 168 G[{1, 0, 0, 0, 0, 1}, y] + 168 G[{1, 0, 0, 0, 1, 0}, y] - 144 G[{1, 0, 0, 0, 1, 1}, y] + 48 G[{1, 0, 0, 1, -1, 0}, y] + 204 G[{1, 0, 0, 1, 0, 0}, y] - 144 G[{1, 0, 0, 1, 0, 1}, y] - 144 G[{1, 0, 0, 1, 1, 0}, y] + 96 G[{1, 0, 0, 1, 1, 1}, y] + 24 G[{1, 0, 1, -1, -1, 0}, y] + 36 G[{1, 0, 1, -1, 0, 0}, y] - 48 G[{1, 0, 1, -1, 0, 1}, y] - 48 G[{1, 0, 1, -1, 1, 0}, y] + 66 G[{1, 0, 1, 0, -1, 0}, y] + 222 G[{1, 0, 1, 0, 0, 0}, y] - 180 G[{1, 0, 1, 0, 0, 1}, y] - 180 G[{1, 0, 1, 0, 1, 0}, y] + 96 G[{1, 0, 1, 0, 1, 1}, y] - 48 G[{1, 0, 1, 1, -1, 0}, y] - 234 G[{1, 0, 1, 1, 0, 0}, y] + 96 G[{1, 0, 1, 1, 0, 1}, y] + 96 G[{1, 0, 1, 1, 1, 0}, y] + 36 G[{1, 1, 0, -1, -1, 0}, y] + 54 G[{1, 1, 0, -1, 0, 0}, y] - 72 G[{1, 1, 0, -1, 0, 1}, y] - 72 G[{1, 1, 0, -1, 1, 0}, y] + 72 G[{1, 1, 0, 0, -1, 0}, y] + 252 G[{1, 1, 0, 0, 0, 0}, y] - 216 G[{1, 1, 0, 0, 0, 1}, y] - 216 G[{1, 1, 0, 0, 1, 0}, y] + 144 G[{1, 1, 0, 0, 1, 1}, y] - 72 G[{1, 1, 0, 1, -1, 0}, y] - 270 G[{1, 1, 0, 1, 0, 0}, y] + 144 G[{1, 1, 0, 1, 0, 1}, y] + 144 G[{1, 1, 0, 1, 1, 0}, y] - 108 G[{1, 1, 1, 0, -1, 0}, y] - 324 G[{1, 1, 1, 0, 0, 0}, y] + 216 G[{1, 1, 1, 0, 0, 1}, y] + 216 G[{1, 1, 1, 0, 1, 0}, y] + 324 G[{1, 1, 1, 1, 0, 0}, y]) - 16 G[{0, -1, -1}, y] Zeta[3] + 12 G[{0, -1, 0}, y] Zeta[3] + 32 G[{0, -1, 1}, y] Zeta[3] - 32 G[{0, 0, -1}, y] Zeta[3] + 56 G[{0, 0, 0}, y] Zeta[3] - 96 G[{0, 0, 1}, y] Zeta[3] + 32 G[{0, 1, -1}, y] Zeta[3] - 60 G[{0, 1, 0}, y] Zeta[3] + 152 G[{0, 1, 1}, y] Zeta[3] + 48 G[{1, 0, -1}, y] Zeta[3] - 72 G[{1, 0, 0}, y] Zeta[3] + 120 G[{1, 0, 1}, y] Zeta[3] + 72 G[{1, 1, 0}, y] Zeta[3] - 432 G[{1, 1, 1}, y] Zeta[3] + 9 Zeta[3]^2 + G[{0}, y] (Pi^2 Zeta[3] - 30 Zeta[5]) - 3 G[{0}, y] (Rational[-1, 3] Pi^2 Zeta[3] - 12 Zeta[5]) + 6 G[{1}, y] (Rational[-1, 3] Pi^2 Zeta[3] - 12 Zeta[5])}, 2, 7, 1];


(* ::Subsection:: *)
(*F5*)


F5=SeriesData[\[Epsilon], 0, {2 G[{0}, y], Rational[-1, 3] Pi^2 - 4 G[{-1, 0}, y] - 6 G[{0, 0}, y] + 8 G[{0, 1}, y] + 8 G[{1, 0}, y], Rational[2, 3] Pi^2 G[{-1}, y] + Pi^2 G[{0}, y] + Rational[-4, 3] Pi^2 G[{1}, y] + 4 (2 G[{-1, -1, 0}, y] + 3 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 4 G[{-1, 1, 0}, y] + G[{0, -1, 0}, y] + 5 G[{0, 0, 0}, y] - 6 G[{0, 0, 1}, y] - 6 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 4 G[{1, -1, 0}, y] - 6 G[{1, 0, 0}, y] + 8 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) - 4 Zeta[3], Rational[-41, 180] Pi^4 + Rational[-4, 3] Pi^2 G[{-1, -1}, y] - 2 Pi^2 G[{-1, 0}, y] + Rational[8, 3] Pi^2 G[{-1, 1}, y] + Rational[-2, 3] Pi^2 G[{0, -1}, y] + Rational[-10, 3] Pi^2 G[{0, 0}, y] + 4 Pi^2 G[{0, 1}, y] + Rational[8, 3] Pi^2 G[{1, -1}, y] + 4 Pi^2 G[{1, 0}, y] + Rational[-16, 3] Pi^2 G[{1, 1}, y] - 4 (4 G[{-1, -1, -1, 0}, y] + 6 G[{-1, -1, 0, 0}, y] - 8 G[{-1, -1, 0, 1}, y] - 8 G[{-1, -1, 1, 0}, y] + 2 G[{-1, 0, -1, 0}, y] + 10 G[{-1, 0, 0, 0}, y] - 12 G[{-1, 0, 0, 1}, y] - 12 G[{-1, 0, 1, 0}, y] + 16 G[{-1, 0, 1, 1}, y] - 8 G[{-1, 1, -1, 0}, y] - 12 G[{-1, 1, 0, 0}, y] + 16 G[{-1, 1, 0, 1}, y] + 16 G[{-1, 1, 1, 0}, y] + 2 G[{0, -1, -1, 0}, y] + 3 G[{0, -1, 0, 0}, y] - 4 G[{0, -1, 0, 1}, y] - 4 G[{0, -1, 1, 0}, y] + 4 G[{0, 0, -1, 0}, y] + 18 G[{0, 0, 0, 0}, y] - 20 G[{0, 0, 0, 1}, y] - 20 G[{0, 0, 1, 0}, y] + 24 G[{0, 0, 1, 1}, y] - 4 G[{0, 1, -1, 0}, y] - 23 G[{0, 1, 0, 0}, y] + 24 G[{0, 1, 0, 1}, y] + 24 G[{0, 1, 1, 0}, y] - 32 G[{0, 1, 1, 1}, y] - 8 G[{1, -1, -1, 0}, y] - 12 G[{1, -1, 0, 0}, y] + 16 G[{1, -1, 0, 1}, y] + 16 G[{1, -1, 1, 0}, y] - 4 G[{1, 0, -1, 0}, y] - 20 G[{1, 0, 0, 0}, y] + 24 G[{1, 0, 0, 1}, y] + 24 G[{1, 0, 1, 0}, y] - 32 G[{1, 0, 1, 1}, y] + 16 G[{1, 1, -1, 0}, y] + 24 G[{1, 1, 0, 0}, y] - 32 G[{1, 1, 0, 1}, y] - 32 G[{1, 1, 1, 0}, y]) + 8 G[{-1}, y] Zeta[3] - 6 G[{0}, y] Zeta[3] - 16 G[{1}, y] Zeta[3], Rational[41, 90] Pi^4 G[{-1}, y] + Rational[37, 90] Pi^4 G[{0}, y] + Rational[-41, 45] Pi^4 G[{1}, y] + Rational[4, 3] Pi^2 (2 G[{-1, -1, 0}, y] + 3 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 4 G[{-1, 1, 0}, y] + G[{0, -1, 0}, y] + 5 G[{0, 0, 0}, y] - 6 G[{0, 0, 1}, y] - 6 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 4 G[{1, -1, 0}, y] - 6 G[{1, 0, 0}, y] + 8 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) + Rational[2, 3] Pi^2 (4 G[{-1, -1, -1}, y] + 2 G[{-1, -1, 0}, y] - 8 G[{-1, -1, 1}, y] + 2 G[{-1, 0, -1}, y] + 4 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 8 G[{-1, 1, -1}, y] - 4 G[{-1, 1, 0}, y] + 16 G[{-1, 1, 1}, y] + 2 G[{0, -1, -1}, y] + G[{0, -1, 0}, y] - 4 G[{0, -1, 1}, y] + 4 G[{0, 0, -1}, y] + 8 G[{0, 0, 0}, y] - 8 G[{0, 0, 1}, y] - 4 G[{0, 1, -1}, y] - 11 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 8 G[{1, -1, -1}, y] - 4 G[{1, -1, 0}, y] + 16 G[{1, -1, 1}, y] - 4 G[{1, 0, -1}, y] - 8 G[{1, 0, 0}, y] + 8 G[{1, 0, 1}, y] + 16 G[{1, 1, -1}, y] + 8 G[{1, 1, 0}, y] - 32 G[{1, 1, 1}, y]) + 8 (4 G[{-1, -1, -1, -1, 0}, y] + 6 G[{-1, -1, -1, 0, 0}, y] - 8 G[{-1, -1, -1, 0, 1}, y] - 8 G[{-1, -1, -1, 1, 0}, y] + 2 G[{-1, -1, 0, -1, 0}, y] + 10 G[{-1, -1, 0, 0, 0}, y] - 12 G[{-1, -1, 0, 0, 1}, y] - 12 G[{-1, -1, 0, 1, 0}, y] + 16 G[{-1, -1, 0, 1, 1}, y] - 8 G[{-1, -1, 1, -1, 0}, y] - 12 G[{-1, -1, 1, 0, 0}, y] + 16 G[{-1, -1, 1, 0, 1}, y] + 16 G[{-1, -1, 1, 1, 0}, y] + 2 G[{-1, 0, -1, -1, 0}, y] + 3 G[{-1, 0, -1, 0, 0}, y] - 4 G[{-1, 0, -1, 0, 1}, y] - 4 G[{-1, 0, -1, 1, 0}, y] + 4 G[{-1, 0, 0, -1, 0}, y] + 18 G[{-1, 0, 0, 0, 0}, y] - 20 G[{-1, 0, 0, 0, 1}, y] - 20 G[{-1, 0, 0, 1, 0}, y] + 24 G[{-1, 0, 0, 1, 1}, y] - 4 G[{-1, 0, 1, -1, 0}, y] - 23 G[{-1, 0, 1, 0, 0}, y] + 24 G[{-1, 0, 1, 0, 1}, y] + 24 G[{-1, 0, 1, 1, 0}, y] - 32 G[{-1, 0, 1, 1, 1}, y] - 8 G[{-1, 1, -1, -1, 0}, y] - 12 G[{-1, 1, -1, 0, 0}, y] + 16 G[{-1, 1, -1, 0, 1}, y] + 16 G[{-1, 1, -1, 1, 0}, y] - 4 G[{-1, 1, 0, -1, 0}, y] - 20 G[{-1, 1, 0, 0, 0}, y] + 24 G[{-1, 1, 0, 0, 1}, y] + 24 G[{-1, 1, 0, 1, 0}, y] - 32 G[{-1, 1, 0, 1, 1}, y] + 16 G[{-1, 1, 1, -1, 0}, y] + 24 G[{-1, 1, 1, 0, 0}, y] - 32 G[{-1, 1, 1, 0, 1}, y] - 32 G[{-1, 1, 1, 1, 0}, y] + 2 G[{0, -1, -1, -1, 0}, y] + 3 G[{0, -1, -1, 0, 0}, y] - 4 G[{0, -1, -1, 0, 1}, y] - 4 G[{0, -1, -1, 1, 0}, y] + G[{0, -1, 0, -1, 0}, y] + 5 G[{0, -1, 0, 0, 0}, y] - 6 G[{0, -1, 0, 0, 1}, y] - 6 G[{0, -1, 0, 1, 0}, y] + 8 G[{0, -1, 0, 1, 1}, y] - 4 G[{0, -1, 1, -1, 0}, y] - 6 G[{0, -1, 1, 0, 0}, y] + 8 G[{0, -1, 1, 0, 1}, y] + 8 G[{0, -1, 1, 1, 0}, y] + 4 G[{0, 0, -1, -1, 0}, y] + 6 G[{0, 0, -1, 0, 0}, y] - 8 G[{0, 0, -1, 0, 1}, y] - 8 G[{0, 0, -1, 1, 0}, y] + 8 G[{0, 0, 0, -1, 0}, y] + 34 G[{0, 0, 0, 0, 0}, y] - 36 G[{0, 0, 0, 0, 1}, y] - 36 G[{0, 0, 0, 1, 0}, y] + 40 G[{0, 0, 0, 1, 1}, y] - 8 G[{0, 0, 1, -1, 0}, y] - 42 G[{0, 0, 1, 0, 0}, y] + 40 G[{0, 0, 1, 0, 1}, y] + 40 G[{0, 0, 1, 1, 0}, y] - 48 G[{0, 0, 1, 1, 1}, y] - 4 G[{0, 1, -1, -1, 0}, y] - 6 G[{0, 1, -1, 0, 0}, y] + 8 G[{0, 1, -1, 0, 1}, y] + 8 G[{0, 1, -1, 1, 0}, y] - 11 G[{0, 1, 0, -1, 0}, y] - 45 G[{0, 1, 0, 0, 0}, y] + 46 G[{0, 1, 0, 0, 1}, y] + 46 G[{0, 1, 0, 1, 0}, y] - 48 G[{0, 1, 0, 1, 1}, y] + 8 G[{0, 1, 1, -1, 0}, y] + 55 G[{0, 1, 1, 0, 0}, y] - 48 G[{0, 1, 1, 0, 1}, y] - 48 G[{0, 1, 1, 1, 0}, y] + 64 G[{0, 1, 1, 1, 1}, y] - 8 G[{1, -1, -1, -1, 0}, y] - 12 G[{1, -1, -1, 0, 0}, y] + 16 G[{1, -1, -1, 0, 1}, y] + 16 G[{1, -1, -1, 1, 0}, y] - 4 G[{1, -1, 0, -1, 0}, y] - 20 G[{1, -1, 0, 0, 0}, y] + 24 G[{1, -1, 0, 0, 1}, y] + 24 G[{1, -1, 0, 1, 0}, y] - 32 G[{1, -1, 0, 1, 1}, y] + 16 G[{1, -1, 1, -1, 0}, y] + 24 G[{1, -1, 1, 0, 0}, y] - 32 G[{1, -1, 1, 0, 1}, y] - 32 G[{1, -1, 1, 1, 0}, y] - 4 G[{1, 0, -1, -1, 0}, y] - 6 G[{1, 0, -1, 0, 0}, y] + 8 G[{1, 0, -1, 0, 1}, y] + 8 G[{1, 0, -1, 1, 0}, y] - 8 G[{1, 0, 0, -1, 0}, y] - 36 G[{1, 0, 0, 0, 0}, y] + 40 G[{1, 0, 0, 0, 1}, y] + 40 G[{1, 0, 0, 1, 0}, y] - 48 G[{1, 0, 0, 1, 1}, y] + 8 G[{1, 0, 1, -1, 0}, y] + 46 G[{1, 0, 1, 0, 0}, y] - 48 G[{1, 0, 1, 0, 1}, y] - 48 G[{1, 0, 1, 1, 0}, y] + 64 G[{1, 0, 1, 1, 1}, y] + 16 G[{1, 1, -1, -1, 0}, y] + 24 G[{1, 1, -1, 0, 0}, y] - 32 G[{1, 1, -1, 0, 1}, y] - 32 G[{1, 1, -1, 1, 0}, y] + 8 G[{1, 1, 0, -1, 0}, y] + 40 G[{1, 1, 0, 0, 0}, y] - 48 G[{1, 1, 0, 0, 1}, y] - 48 G[{1, 1, 0, 1, 0}, y] + 64 G[{1, 1, 0, 1, 1}, y] - 32 G[{1, 1, 1, -1, 0}, y] - 48 G[{1, 1, 1, 0, 0}, y] + 64 G[{1, 1, 1, 0, 1}, y] + 64 G[{1, 1, 1, 1, 0}, y]) + Pi^2 Zeta[3] - 16 G[{-1, -1}, y] Zeta[3] + 12 G[{-1, 0}, y] Zeta[3] + 32 G[{-1, 1}, y] Zeta[3] - 8 G[{0, -1}, y] Zeta[3] + 20 G[{0, 0}, y] Zeta[3] - 36 G[{0, 1}, y] Zeta[3] + 32 G[{1, -1}, y] Zeta[3] - 24 G[{1, 0}, y] Zeta[3] - 64 G[{1, 1}, y] Zeta[3] - 30 Zeta[5], Rational[-97, 756] Pi^6 + Rational[-41, 45] Pi^4 G[{-1, -1}, y] + Rational[-37, 45] Pi^4 G[{-1, 0}, y] + Rational[82, 45] Pi^4 G[{-1, 1}, y] + Rational[-41, 90] Pi^4 G[{0, -1}, y] + Rational[-13, 9] Pi^4 G[{0, 0}, y] + Rational[29, 18] Pi^4 G[{0, 1}, y] + Rational[82, 45] Pi^4 G[{1, -1}, y] + Rational[74, 45] Pi^4 G[{1, 0}, y] + Rational[-164, 45] Pi^4 G[{1, 1}, y] + Rational[-4, 3] Pi^2 (4 G[{-1, -1, -1, 0}, y] + 6 G[{-1, -1, 0, 0}, y] - 8 G[{-1, -1, 0, 1}, y] - 8 G[{-1, -1, 1, 0}, y] + 2 G[{-1, 0, -1, 0}, y] + 10 G[{-1, 0, 0, 0}, y] - 12 G[{-1, 0, 0, 1}, y] - 12 G[{-1, 0, 1, 0}, y] + 16 G[{-1, 0, 1, 1}, y] - 8 G[{-1, 1, -1, 0}, y] - 12 G[{-1, 1, 0, 0}, y] + 16 G[{-1, 1, 0, 1}, y] + 16 G[{-1, 1, 1, 0}, y] + 2 G[{0, -1, -1, 0}, y] + 3 G[{0, -1, 0, 0}, y] - 4 G[{0, -1, 0, 1}, y] - 4 G[{0, -1, 1, 0}, y] + 4 G[{0, 0, -1, 0}, y] + 18 G[{0, 0, 0, 0}, y] - 20 G[{0, 0, 0, 1}, y] - 20 G[{0, 0, 1, 0}, y] + 24 G[{0, 0, 1, 1}, y] - 4 G[{0, 1, -1, 0}, y] - 23 G[{0, 1, 0, 0}, y] + 24 G[{0, 1, 0, 1}, y] + 24 G[{0, 1, 1, 0}, y] - 32 G[{0, 1, 1, 1}, y] - 8 G[{1, -1, -1, 0}, y] - 12 G[{1, -1, 0, 0}, y] + 16 G[{1, -1, 0, 1}, y] + 16 G[{1, -1, 1, 0}, y] - 4 G[{1, 0, -1, 0}, y] - 20 G[{1, 0, 0, 0}, y] + 24 G[{1, 0, 0, 1}, y] + 24 G[{1, 0, 1, 0}, y] - 32 G[{1, 0, 1, 1}, y] + 16 G[{1, 1, -1, 0}, y] + 24 G[{1, 1, 0, 0}, y] - 32 G[{1, 1, 0, 1}, y] - 32 G[{1, 1, 1, 0}, y]) + Rational[-4, 3] Pi^2 (4 G[{-1, -1, -1, -1}, y] + 2 G[{-1, -1, -1, 0}, y] - 8 G[{-1, -1, -1, 1}, y] + 2 G[{-1, -1, 0, -1}, y] + 4 G[{-1, -1, 0, 0}, y] - 4 G[{-1, -1, 0, 1}, y] - 8 G[{-1, -1, 1, -1}, y] - 4 G[{-1, -1, 1, 0}, y] + 16 G[{-1, -1, 1, 1}, y] + 2 G[{-1, 0, -1, -1}, y] + G[{-1, 0, -1, 0}, y] - 4 G[{-1, 0, -1, 1}, y] + 4 G[{-1, 0, 0, -1}, y] + 8 G[{-1, 0, 0, 0}, y] - 8 G[{-1, 0, 0, 1}, y] - 4 G[{-1, 0, 1, -1}, y] - 11 G[{-1, 0, 1, 0}, y] + 8 G[{-1, 0, 1, 1}, y] - 8 G[{-1, 1, -1, -1}, y] - 4 G[{-1, 1, -1, 0}, y] + 16 G[{-1, 1, -1, 1}, y] - 4 G[{-1, 1, 0, -1}, y] - 8 G[{-1, 1, 0, 0}, y] + 8 G[{-1, 1, 0, 1}, y] + 16 G[{-1, 1, 1, -1}, y] + 8 G[{-1, 1, 1, 0}, y] - 32 G[{-1, 1, 1, 1}, y] + 2 G[{0, -1, -1, -1}, y] + G[{0, -1, -1, 0}, y] - 4 G[{0, -1, -1, 1}, y] + G[{0, -1, 0, -1}, y] + 2 G[{0, -1, 0, 0}, y] - 2 G[{0, -1, 0, 1}, y] - 4 G[{0, -1, 1, -1}, y] - 2 G[{0, -1, 1, 0}, y] + 8 G[{0, -1, 1, 1}, y] + 4 G[{0, 0, -1, -1}, y] + 2 G[{0, 0, -1, 0}, y] - 8 G[{0, 0, -1, 1}, y] + 8 G[{0, 0, 0, -1}, y] + 16 G[{0, 0, 0, 0}, y] - 16 G[{0, 0, 0, 1}, y] - 8 G[{0, 0, 1, -1}, y] - 22 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 4 G[{0, 1, -1, -1}, y] - 2 G[{0, 1, -1, 0}, y] + 8 G[{0, 1, -1, 1}, y] - 11 G[{0, 1, 0, -1}, y] - 22 G[{0, 1, 0, 0}, y] + 22 G[{0, 1, 0, 1}, y] + 8 G[{0, 1, 1, -1}, y] + 31 G[{0, 1, 1, 0}, y] - 16 G[{0, 1, 1, 1}, y] - 8 G[{1, -1, -1, -1}, y] - 4 G[{1, -1, -1, 0}, y] + 16 G[{1, -1, -1, 1}, y] - 4 G[{1, -1, 0, -1}, y] - 8 G[{1, -1, 0, 0}, y] + 8 G[{1, -1, 0, 1}, y] + 16 G[{1, -1, 1, -1}, y] + 8 G[{1, -1, 1, 0}, y] - 32 G[{1, -1, 1, 1}, y] - 4 G[{1, 0, -1, -1}, y] - 2 G[{1, 0, -1, 0}, y] + 8 G[{1, 0, -1, 1}, y] - 8 G[{1, 0, 0, -1}, y] - 16 G[{1, 0, 0, 0}, y] + 16 G[{1, 0, 0, 1}, y] + 8 G[{1, 0, 1, -1}, y] + 22 G[{1, 0, 1, 0}, y] - 16 G[{1, 0, 1, 1}, y] + 16 G[{1, 1, -1, -1}, y] + 8 G[{1, 1, -1, 0}, y] - 32 G[{1, 1, -1, 1}, y] + 8 G[{1, 1, 0, -1}, y] + 16 G[{1, 1, 0, 0}, y] - 16 G[{1, 1, 0, 1}, y] - 32 G[{1, 1, 1, -1}, y] - 16 G[{1, 1, 1, 0}, y] + 64 G[{1, 1, 1, 1}, y]) - 8 (8 G[{-1, -1, -1, -1, -1, 0}, y] + 12 G[{-1, -1, -1, -1, 0, 0}, y] - 16 G[{-1, -1, -1, -1, 0, 1}, y] - 16 G[{-1, -1, -1, -1, 1, 0}, y] + 4 G[{-1, -1, -1, 0, -1, 0}, y] + 20 G[{-1, -1, -1, 0, 0, 0}, y] - 24 G[{-1, -1, -1, 0, 0, 1}, y] - 24 G[{-1, -1, -1, 0, 1, 0}, y] + 32 G[{-1, -1, -1, 0, 1, 1}, y] - 16 G[{-1, -1, -1, 1, -1, 0}, y] - 24 G[{-1, -1, -1, 1, 0, 0}, y] + 32 G[{-1, -1, -1, 1, 0, 1}, y] + 32 G[{-1, -1, -1, 1, 1, 0}, y] + 4 G[{-1, -1, 0, -1, -1, 0}, y] + 6 G[{-1, -1, 0, -1, 0, 0}, y] - 8 G[{-1, -1, 0, -1, 0, 1}, y] - 8 G[{-1, -1, 0, -1, 1, 0}, y] + 8 G[{-1, -1, 0, 0, -1, 0}, y] + 36 G[{-1, -1, 0, 0, 0, 0}, y] - 40 G[{-1, -1, 0, 0, 0, 1}, y] - 40 G[{-1, -1, 0, 0, 1, 0}, y] + 48 G[{-1, -1, 0, 0, 1, 1}, y] - 8 G[{-1, -1, 0, 1, -1, 0}, y] - 46 G[{-1, -1, 0, 1, 0, 0}, y] + 48 G[{-1, -1, 0, 1, 0, 1}, y] + 48 G[{-1, -1, 0, 1, 1, 0}, y] - 64 G[{-1, -1, 0, 1, 1, 1}, y] - 16 G[{-1, -1, 1, -1, -1, 0}, y] - 24 G[{-1, -1, 1, -1, 0, 0}, y] + 32 G[{-1, -1, 1, -1, 0, 1}, y] + 32 G[{-1, -1, 1, -1, 1, 0}, y] - 8 G[{-1, -1, 1, 0, -1, 0}, y] - 40 G[{-1, -1, 1, 0, 0, 0}, y] + 48 G[{-1, -1, 1, 0, 0, 1}, y] + 48 G[{-1, -1, 1, 0, 1, 0}, y] - 64 G[{-1, -1, 1, 0, 1, 1}, y] + 32 G[{-1, -1, 1, 1, -1, 0}, y] + 48 G[{-1, -1, 1, 1, 0, 0}, y] - 64 G[{-1, -1, 1, 1, 0, 1}, y] - 64 G[{-1, -1, 1, 1, 1, 0}, y] + 4 G[{-1, 0, -1, -1, -1, 0}, y] + 6 G[{-1, 0, -1, -1, 0, 0}, y] - 8 G[{-1, 0, -1, -1, 0, 1}, y] - 8 G[{-1, 0, -1, -1, 1, 0}, y] + 2 G[{-1, 0, -1, 0, -1, 0}, y] + 10 G[{-1, 0, -1, 0, 0, 0}, y] - 12 G[{-1, 0, -1, 0, 0, 1}, y] - 12 G[{-1, 0, -1, 0, 1, 0}, y] + 16 G[{-1, 0, -1, 0, 1, 1}, y] - 8 G[{-1, 0, -1, 1, -1, 0}, y] - 12 G[{-1, 0, -1, 1, 0, 0}, y] + 16 G[{-1, 0, -1, 1, 0, 1}, y] + 16 G[{-1, 0, -1, 1, 1, 0}, y] + 8 G[{-1, 0, 0, -1, -1, 0}, y] + 12 G[{-1, 0, 0, -1, 0, 0}, y] - 16 G[{-1, 0, 0, -1, 0, 1}, y] - 16 G[{-1, 0, 0, -1, 1, 0}, y] + 16 G[{-1, 0, 0, 0, -1, 0}, y] + 68 G[{-1, 0, 0, 0, 0, 0}, y] - 72 G[{-1, 0, 0, 0, 0, 1}, y] - 72 G[{-1, 0, 0, 0, 1, 0}, y] + 80 G[{-1, 0, 0, 0, 1, 1}, y] - 16 G[{-1, 0, 0, 1, -1, 0}, y] - 84 G[{-1, 0, 0, 1, 0, 0}, y] + 80 G[{-1, 0, 0, 1, 0, 1}, y] + 80 G[{-1, 0, 0, 1, 1, 0}, y] - 96 G[{-1, 0, 0, 1, 1, 1}, y] - 8 G[{-1, 0, 1, -1, -1, 0}, y] - 12 G[{-1, 0, 1, -1, 0, 0}, y] + 16 G[{-1, 0, 1, -1, 0, 1}, y] + 16 G[{-1, 0, 1, -1, 1, 0}, y] - 22 G[{-1, 0, 1, 0, -1, 0}, y] - 90 G[{-1, 0, 1, 0, 0, 0}, y] + 92 G[{-1, 0, 1, 0, 0, 1}, y] + 92 G[{-1, 0, 1, 0, 1, 0}, y] - 96 G[{-1, 0, 1, 0, 1, 1}, y] + 16 G[{-1, 0, 1, 1, -1, 0}, y] + 110 G[{-1, 0, 1, 1, 0, 0}, y] - 96 G[{-1, 0, 1, 1, 0, 1}, y] - 96 G[{-1, 0, 1, 1, 1, 0}, y] + 128 G[{-1, 0, 1, 1, 1, 1}, y] - 16 G[{-1, 1, -1, -1, -1, 0}, y] - 24 G[{-1, 1, -1, -1, 0, 0}, y] + 32 G[{-1, 1, -1, -1, 0, 1}, y] + 32 G[{-1, 1, -1, -1, 1, 0}, y] - 8 G[{-1, 1, -1, 0, -1, 0}, y] - 40 G[{-1, 1, -1, 0, 0, 0}, y] + 48 G[{-1, 1, -1, 0, 0, 1}, y] + 48 G[{-1, 1, -1, 0, 1, 0}, y] - 64 G[{-1, 1, -1, 0, 1, 1}, y] + 32 G[{-1, 1, -1, 1, -1, 0}, y] + 48 G[{-1, 1, -1, 1, 0, 0}, y] - 64 G[{-1, 1, -1, 1, 0, 1}, y] - 64 G[{-1, 1, -1, 1, 1, 0}, y] - 8 G[{-1, 1, 0, -1, -1, 0}, y] - 12 G[{-1, 1, 0, -1, 0, 0}, y] + 16 G[{-1, 1, 0, -1, 0, 1}, y] + 16 G[{-1, 1, 0, -1, 1, 0}, y] - 16 G[{-1, 1, 0, 0, -1, 0}, y] - 72 G[{-1, 1, 0, 0, 0, 0}, y] + 80 G[{-1, 1, 0, 0, 0, 1}, y] + 80 G[{-1, 1, 0, 0, 1, 0}, y] - 96 G[{-1, 1, 0, 0, 1, 1}, y] + 16 G[{-1, 1, 0, 1, -1, 0}, y] + 92 G[{-1, 1, 0, 1, 0, 0}, y] - 96 G[{-1, 1, 0, 1, 0, 1}, y] - 96 G[{-1, 1, 0, 1, 1, 0}, y] + 128 G[{-1, 1, 0, 1, 1, 1}, y] + 32 G[{-1, 1, 1, -1, -1, 0}, y] + 48 G[{-1, 1, 1, -1, 0, 0}, y] - 64 G[{-1, 1, 1, -1, 0, 1}, y] - 64 G[{-1, 1, 1, -1, 1, 0}, y] + 16 G[{-1, 1, 1, 0, -1, 0}, y] + 80 G[{-1, 1, 1, 0, 0, 0}, y] - 96 G[{-1, 1, 1, 0, 0, 1}, y] - 96 G[{-1, 1, 1, 0, 1, 0}, y] + 128 G[{-1, 1, 1, 0, 1, 1}, y] - 64 G[{-1, 1, 1, 1, -1, 0}, y] - 96 G[{-1, 1, 1, 1, 0, 0}, y] + 128 G[{-1, 1, 1, 1, 0, 1}, y] + 128 G[{-1, 1, 1, 1, 1, 0}, y] + 4 G[{0, -1, -1, -1, -1, 0}, y] + 6 G[{0, -1, -1, -1, 0, 0}, y] - 8 G[{0, -1, -1, -1, 0, 1}, y] - 8 G[{0, -1, -1, -1, 1, 0}, y] + 2 G[{0, -1, -1, 0, -1, 0}, y] + 10 G[{0, -1, -1, 0, 0, 0}, y] - 12 G[{0, -1, -1, 0, 0, 1}, y] - 12 G[{0, -1, -1, 0, 1, 0}, y] + 16 G[{0, -1, -1, 0, 1, 1}, y] - 8 G[{0, -1, -1, 1, -1, 0}, y] - 12 G[{0, -1, -1, 1, 0, 0}, y] + 16 G[{0, -1, -1, 1, 0, 1}, y] + 16 G[{0, -1, -1, 1, 1, 0}, y] + 2 G[{0, -1, 0, -1, -1, 0}, y] + 3 G[{0, -1, 0, -1, 0, 0}, y] - 4 G[{0, -1, 0, -1, 0, 1}, y] - 4 G[{0, -1, 0, -1, 1, 0}, y] + 4 G[{0, -1, 0, 0, -1, 0}, y] + 18 G[{0, -1, 0, 0, 0, 0}, y] - 20 G[{0, -1, 0, 0, 0, 1}, y] - 20 G[{0, -1, 0, 0, 1, 0}, y] + 24 G[{0, -1, 0, 0, 1, 1}, y] - 4 G[{0, -1, 0, 1, -1, 0}, y] - 23 G[{0, -1, 0, 1, 0, 0}, y] + 24 G[{0, -1, 0, 1, 0, 1}, y] + 24 G[{0, -1, 0, 1, 1, 0}, y] - 32 G[{0, -1, 0, 1, 1, 1}, y] - 8 G[{0, -1, 1, -1, -1, 0}, y] - 12 G[{0, -1, 1, -1, 0, 0}, y] + 16 G[{0, -1, 1, -1, 0, 1}, y] + 16 G[{0, -1, 1, -1, 1, 0}, y] - 4 G[{0, -1, 1, 0, -1, 0}, y] - 20 G[{0, -1, 1, 0, 0, 0}, y] + 24 G[{0, -1, 1, 0, 0, 1}, y] + 24 G[{0, -1, 1, 0, 1, 0}, y] - 32 G[{0, -1, 1, 0, 1, 1}, y] + 16 G[{0, -1, 1, 1, -1, 0}, y] + 24 G[{0, -1, 1, 1, 0, 0}, y] - 32 G[{0, -1, 1, 1, 0, 1}, y] - 32 G[{0, -1, 1, 1, 1, 0}, y] + 8 G[{0, 0, -1, -1, -1, 0}, y] + 12 G[{0, 0, -1, -1, 0, 0}, y] - 16 G[{0, 0, -1, -1, 0, 1}, y] - 16 G[{0, 0, -1, -1, 1, 0}, y] + 4 G[{0, 0, -1, 0, -1, 0}, y] + 20 G[{0, 0, -1, 0, 0, 0}, y] - 24 G[{0, 0, -1, 0, 0, 1}, y] - 24 G[{0, 0, -1, 0, 1, 0}, y] + 32 G[{0, 0, -1, 0, 1, 1}, y] - 16 G[{0, 0, -1, 1, -1, 0}, y] - 24 G[{0, 0, -1, 1, 0, 0}, y] + 32 G[{0, 0, -1, 1, 0, 1}, y] + 32 G[{0, 0, -1, 1, 1, 0}, y] + 16 G[{0, 0, 0, -1, -1, 0}, y] + 24 G[{0, 0, 0, -1, 0, 0}, y] - 32 G[{0, 0, 0, -1, 0, 1}, y] - 32 G[{0, 0, 0, -1, 1, 0}, y] + 32 G[{0, 0, 0, 0, -1, 0}, y] + 132 G[{0, 0, 0, 0, 0, 0}, y] - 136 G[{0, 0, 0, 0, 0, 1}, y] - 136 G[{0, 0, 0, 0, 1, 0}, y] + 144 G[{0, 0, 0, 0, 1, 1}, y] - 32 G[{0, 0, 0, 1, -1, 0}, y] - 160 G[{0, 0, 0, 1, 0, 0}, y] + 144 G[{0, 0, 0, 1, 0, 1}, y] + 144 G[{0, 0, 0, 1, 1, 0}, y] - 160 G[{0, 0, 0, 1, 1, 1}, y] - 16 G[{0, 0, 1, -1, -1, 0}, y] - 24 G[{0, 0, 1, -1, 0, 0}, y] + 32 G[{0, 0, 1, -1, 0, 1}, y] + 32 G[{0, 0, 1, -1, 1, 0}, y] - 44 G[{0, 0, 1, 0, -1, 0}, y] - 172 G[{0, 0, 1, 0, 0, 0}, y] + 168 G[{0, 0, 1, 0, 0, 1}, y] + 168 G[{0, 0, 1, 0, 1, 0}, y] - 160 G[{0, 0, 1, 0, 1, 1}, y] + 32 G[{0, 0, 1, 1, -1, 0}, y] + 204 G[{0, 0, 1, 1, 0, 0}, y] - 160 G[{0, 0, 1, 1, 0, 1}, y] - 160 G[{0, 0, 1, 1, 1, 0}, y] + 192 G[{0, 0, 1, 1, 1, 1}, y] - 8 G[{0, 1, -1, -1, -1, 0}, y] - 12 G[{0, 1, -1, -1, 0, 0}, y] + 16 G[{0, 1, -1, -1, 0, 1}, y] + 16 G[{0, 1, -1, -1, 1, 0}, y] - 4 G[{0, 1, -1, 0, -1, 0}, y] - 20 G[{0, 1, -1, 0, 0, 0}, y] + 24 G[{0, 1, -1, 0, 0, 1}, y] + 24 G[{0, 1, -1, 0, 1, 0}, y] - 32 G[{0, 1, -1, 0, 1, 1}, y] + 16 G[{0, 1, -1, 1, -1, 0}, y] + 24 G[{0, 1, -1, 1, 0, 0}, y] - 32 G[{0, 1, -1, 1, 0, 1}, y] - 32 G[{0, 1, -1, 1, 1, 0}, y] - 22 G[{0, 1, 0, -1, -1, 0}, y] - 33 G[{0, 1, 0, -1, 0, 0}, y] + 44 G[{0, 1, 0, -1, 0, 1}, y] + 44 G[{0, 1, 0, -1, 1, 0}, y] - 44 G[{0, 1, 0, 0, -1, 0}, y] - 178 G[{0, 1, 0, 0, 0, 0}, y] + 180 G[{0, 1, 0, 0, 0, 1}, y] + 180 G[{0, 1, 0, 0, 1, 0}, y] - 184 G[{0, 1, 0, 0, 1, 1}, y] + 44 G[{0, 1, 0, 1, -1, 0}, y] + 213 G[{0, 1, 0, 1, 0, 0}, y] - 184 G[{0, 1, 0, 1, 0, 1}, y] - 184 G[{0, 1, 0, 1, 1, 0}, y] + 192 G[{0, 1, 0, 1, 1, 1}, y] + 16 G[{0, 1, 1, -1, -1, 0}, y] + 24 G[{0, 1, 1, -1, 0, 0}, y] - 32 G[{0, 1, 1, -1, 0, 1}, y] - 32 G[{0, 1, 1, -1, 1, 0}, y] + 62 G[{0, 1, 1, 0, -1, 0}, y] + 234 G[{0, 1, 1, 0, 0, 0}, y] - 220 G[{0, 1, 1, 0, 0, 1}, y] - 220 G[{0, 1, 1, 0, 1, 0}, y] + 192 G[{0, 1, 1, 0, 1, 1}, y] - 32 G[{0, 1, 1, 1, -1, 0}, y] - 274 G[{0, 1, 1, 1, 0, 0}, y] + 192 G[{0, 1, 1, 1, 0, 1}, y] + 192 G[{0, 1, 1, 1, 1, 0}, y] - 256 G[{0, 1, 1, 1, 1, 1}, y] - 16 G[{1, -1, -1, -1, -1, 0}, y] - 24 G[{1, -1, -1, -1, 0, 0}, y] + 32 G[{1, -1, -1, -1, 0, 1}, y] + 32 G[{1, -1, -1, -1, 1, 0}, y] - 8 G[{1, -1, -1, 0, -1, 0}, y] - 40 G[{1, -1, -1, 0, 0, 0}, y] + 48 G[{1, -1, -1, 0, 0, 1}, y] + 48 G[{1, -1, -1, 0, 1, 0}, y] - 64 G[{1, -1, -1, 0, 1, 1}, y] + 32 G[{1, -1, -1, 1, -1, 0}, y] + 48 G[{1, -1, -1, 1, 0, 0}, y] - 64 G[{1, -1, -1, 1, 0, 1}, y] - 64 G[{1, -1, -1, 1, 1, 0}, y] - 8 G[{1, -1, 0, -1, -1, 0}, y] - 12 G[{1, -1, 0, -1, 0, 0}, y] + 16 G[{1, -1, 0, -1, 0, 1}, y] + 16 G[{1, -1, 0, -1, 1, 0}, y] - 16 G[{1, -1, 0, 0, -1, 0}, y] - 72 G[{1, -1, 0, 0, 0, 0}, y] + 80 G[{1, -1, 0, 0, 0, 1}, y] + 80 G[{1, -1, 0, 0, 1, 0}, y] - 96 G[{1, -1, 0, 0, 1, 1}, y] + 16 G[{1, -1, 0, 1, -1, 0}, y] + 92 G[{1, -1, 0, 1, 0, 0}, y] - 96 G[{1, -1, 0, 1, 0, 1}, y] - 96 G[{1, -1, 0, 1, 1, 0}, y] + 128 G[{1, -1, 0, 1, 1, 1}, y] + 32 G[{1, -1, 1, -1, -1, 0}, y] + 48 G[{1, -1, 1, -1, 0, 0}, y] - 64 G[{1, -1, 1, -1, 0, 1}, y] - 64 G[{1, -1, 1, -1, 1, 0}, y] + 16 G[{1, -1, 1, 0, -1, 0}, y] + 80 G[{1, -1, 1, 0, 0, 0}, y] - 96 G[{1, -1, 1, 0, 0, 1}, y] - 96 G[{1, -1, 1, 0, 1, 0}, y] + 128 G[{1, -1, 1, 0, 1, 1}, y] - 64 G[{1, -1, 1, 1, -1, 0}, y] - 96 G[{1, -1, 1, 1, 0, 0}, y] + 128 G[{1, -1, 1, 1, 0, 1}, y] + 128 G[{1, -1, 1, 1, 1, 0}, y] - 8 G[{1, 0, -1, -1, -1, 0}, y] - 12 G[{1, 0, -1, -1, 0, 0}, y] + 16 G[{1, 0, -1, -1, 0, 1}, y] + 16 G[{1, 0, -1, -1, 1, 0}, y] - 4 G[{1, 0, -1, 0, -1, 0}, y] - 20 G[{1, 0, -1, 0, 0, 0}, y] + 24 G[{1, 0, -1, 0, 0, 1}, y] + 24 G[{1, 0, -1, 0, 1, 0}, y] - 32 G[{1, 0, -1, 0, 1, 1}, y] + 16 G[{1, 0, -1, 1, -1, 0}, y] + 24 G[{1, 0, -1, 1, 0, 0}, y] - 32 G[{1, 0, -1, 1, 0, 1}, y] - 32 G[{1, 0, -1, 1, 1, 0}, y] - 16 G[{1, 0, 0, -1, -1, 0}, y] - 24 G[{1, 0, 0, -1, 0, 0}, y] + 32 G[{1, 0, 0, -1, 0, 1}, y] + 32 G[{1, 0, 0, -1, 1, 0}, y] - 32 G[{1, 0, 0, 0, -1, 0}, y] - 136 G[{1, 0, 0, 0, 0, 0}, y] + 144 G[{1, 0, 0, 0, 0, 1}, y] + 144 G[{1, 0, 0, 0, 1, 0}, y] - 160 G[{1, 0, 0, 0, 1, 1}, y] + 32 G[{1, 0, 0, 1, -1, 0}, y] + 168 G[{1, 0, 0, 1, 0, 0}, y] - 160 G[{1, 0, 0, 1, 0, 1}, y] - 160 G[{1, 0, 0, 1, 1, 0}, y] + 192 G[{1, 0, 0, 1, 1, 1}, y] + 16 G[{1, 0, 1, -1, -1, 0}, y] + 24 G[{1, 0, 1, -1, 0, 0}, y] - 32 G[{1, 0, 1, -1, 0, 1}, y] - 32 G[{1, 0, 1, -1, 1, 0}, y] + 44 G[{1, 0, 1, 0, -1, 0}, y] + 180 G[{1, 0, 1, 0, 0, 0}, y] - 184 G[{1, 0, 1, 0, 0, 1}, y] - 184 G[{1, 0, 1, 0, 1, 0}, y] + 192 G[{1, 0, 1, 0, 1, 1}, y] - 32 G[{1, 0, 1, 1, -1, 0}, y] - 220 G[{1, 0, 1, 1, 0, 0}, y] + 192 G[{1, 0, 1, 1, 0, 1}, y] + 192 G[{1, 0, 1, 1, 1, 0}, y] - 256 G[{1, 0, 1, 1, 1, 1}, y] + 32 G[{1, 1, -1, -1, -1, 0}, y] + 48 G[{1, 1, -1, -1, 0, 0}, y] - 64 G[{1, 1, -1, -1, 0, 1}, y] - 64 G[{1, 1, -1, -1, 1, 0}, y] + 16 G[{1, 1, -1, 0, -1, 0}, y] + 80 G[{1, 1, -1, 0, 0, 0}, y] - 96 G[{1, 1, -1, 0, 0, 1}, y] - 96 G[{1, 1, -1, 0, 1, 0}, y] + 128 G[{1, 1, -1, 0, 1, 1}, y] - 64 G[{1, 1, -1, 1, -1, 0}, y] - 96 G[{1, 1, -1, 1, 0, 0}, y] + 128 G[{1, 1, -1, 1, 0, 1}, y] + 128 G[{1, 1, -1, 1, 1, 0}, y] + 16 G[{1, 1, 0, -1, -1, 0}, y] + 24 G[{1, 1, 0, -1, 0, 0}, y] - 32 G[{1, 1, 0, -1, 0, 1}, y] - 32 G[{1, 1, 0, -1, 1, 0}, y] + 32 G[{1, 1, 0, 0, -1, 0}, y] + 144 G[{1, 1, 0, 0, 0, 0}, y] - 160 G[{1, 1, 0, 0, 0, 1}, y] - 160 G[{1, 1, 0, 0, 1, 0}, y] + 192 G[{1, 1, 0, 0, 1, 1}, y] - 32 G[{1, 1, 0, 1, -1, 0}, y] - 184 G[{1, 1, 0, 1, 0, 0}, y] + 192 G[{1, 1, 0, 1, 0, 1}, y] + 192 G[{1, 1, 0, 1, 1, 0}, y] - 256 G[{1, 1, 0, 1, 1, 1}, y] - 64 G[{1, 1, 1, -1, -1, 0}, y] - 96 G[{1, 1, 1, -1, 0, 0}, y] + 128 G[{1, 1, 1, -1, 0, 1}, y] + 128 G[{1, 1, 1, -1, 1, 0}, y] - 32 G[{1, 1, 1, 0, -1, 0}, y] - 160 G[{1, 1, 1, 0, 0, 0}, y] + 192 G[{1, 1, 1, 0, 0, 1}, y] + 192 G[{1, 1, 1, 0, 1, 0}, y] - 256 G[{1, 1, 1, 0, 1, 1}, y] + 128 G[{1, 1, 1, 1, -1, 0}, y] + 192 G[{1, 1, 1, 1, 0, 0}, y] - 256 G[{1, 1, 1, 1, 0, 1}, y] - 256 G[{1, 1, 1, 1, 1, 0}, y]) - 12 (2 G[{-1, -1, 0}, y] + 4 G[{-1, 0, 0}, y] - 6 G[{-1, 0, 1}, y] - 4 G[{-1, 1, 0}, y] + G[{0, -1, 0}, y] + 8 G[{0, 0, 0}, y] - 12 G[{0, 0, 1}, y] - 11 G[{0, 1, 0}, y] + 18 G[{0, 1, 1}, y] - 4 G[{1, -1, 0}, y] - 8 G[{1, 0, 0}, y] + 12 G[{1, 0, 1}, y] + 8 G[{1, 1, 0}, y]) Zeta[3] - 8 (2 G[{-1, -1, 0}, y] + 3 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 4 G[{-1, 1, 0}, y] + G[{0, -1, 0}, y] + 5 G[{0, 0, 0}, y] - 6 G[{0, 0, 1}, y] - 6 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 4 G[{1, -1, 0}, y] - 6 G[{1, 0, 0}, y] + 8 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) Zeta[3] + 8 (4 G[{-1, -1, -1}, y] + 2 G[{-1, -1, 0}, y] - 8 G[{-1, -1, 1}, y] + 2 G[{-1, 0, -1}, y] + 4 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 8 G[{-1, 1, -1}, y] - 4 G[{-1, 1, 0}, y] + 16 G[{-1, 1, 1}, y] + 2 G[{0, -1, -1}, y] + G[{0, -1, 0}, y] - 4 G[{0, -1, 1}, y] + 4 G[{0, 0, -1}, y] + 8 G[{0, 0, 0}, y] - 8 G[{0, 0, 1}, y] - 4 G[{0, 1, -1}, y] - 11 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 8 G[{1, -1, -1}, y] - 4 G[{1, -1, 0}, y] + 16 G[{1, -1, 1}, y] - 4 G[{1, 0, -1}, y] - 8 G[{1, 0, 0}, y] + 8 G[{1, 0, 1}, y] + 16 G[{1, 1, -1}, y] + 8 G[{1, 1, 0}, y] - 32 G[{1, 1, 1}, y]) Zeta[3] + 21 Zeta[3]^2 - 2 G[{-1}, y] (Pi^2 Zeta[3] - 30 Zeta[5]) - G[{0}, y] (Pi^2 Zeta[3] - 30 Zeta[5]) + 4 G[{1}, y] (Pi^2 Zeta[3] - 30 Zeta[5]) + 3 G[{0}, y] (Rational[-1, 3] Pi^2 Zeta[3] - 12 Zeta[5]) + Rational[-4, 3] G[{0}, y] (Pi^2 Zeta[3] + 9 Zeta[5])}, 1, 7, 1];


(* ::Subsection:: *)
(*F6*)


F6=SeriesData[\[Epsilon], 0, {-G[{0}, y], Rational[1, 4] Pi^2 + Rational[1, 4] (8 G[{-1, 0}, y] + 6 G[{0, 0}, y] - 16 G[{0, 1}, y] + 6 G[{0, r}, y] - 16 G[{1, 0}, y]), Rational[-1, 2] Pi^2 G[{-1}, y] + Rational[-1, 12] Pi^2 G[{0}, y] + Pi^2 G[{1}, y] + Rational[-3, 4] (4 G[{-1, -1, 0}, y] + 2 G[{-1, 0, 0}, y] - 8 G[{-1, 0, 1}, y] + 4 G[{-1, 0, r}, y] - 8 G[{-1, 1, 0}, y] + 2 G[{0, -1, 0}, y] + G[{0, 0, 0}, y] - 4 G[{0, 0, 1}, y] + 2 G[{0, 0, r}, y] + 4 G[{0, 1, 0}, y] + 16 G[{0, 1, 1}, y] - 16 G[{0, 1, r}, y] - 4 G[{0, r, 0}, y] - 8 G[{0, r, 1}, y] + 8 G[{0, r, r}, y] - 8 G[{1, -1, 0}, y] - 4 G[{1, 0, 0}, y] + 16 G[{1, 0, 1}, y] - 8 G[{1, 0, r}, y] + 16 G[{1, 1, 0}, y]) + Rational[1, 2] ((-2) G[{-1, -1, 0}, y] - 3 G[{-1, 0, 0}, y] + 4 G[{-1, 0, 1}, y] + 4 G[{-1, 1, 0}, y] - G[{0, -1, 0}, y] + Rational[-7, 2] G[{0, 0, 0}, y] + 6 G[{0, 0, 1}, y] + 6 G[{0, 1, 0}, y] - 8 G[{0, 1, 1}, y] + 4 G[{1, -1, 0}, y] + 6 G[{1, 0, 0}, y] - 8 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) + 6 Zeta[3], Rational[5, 48] Pi^4 + Rational[1, 4] (4 Pi^2 G[{-1, -1}, y] + Rational[2, 3] Pi^2 G[{-1, 0}, y] - 8 Pi^2 G[{-1, 1}, y] + 2 Pi^2 G[{0, -1}, y] + Pi^2 G[{0, 0}, y] + Rational[8, 3] Pi^2 G[{0, 1}, y] - 4 Pi^2 G[{0, r}, y] - 8 Pi^2 G[{1, -1}, y] + Rational[-4, 3] Pi^2 G[{1, 0}, y] + 16 Pi^2 G[{1, 1}, y]) + Rational[3, 4] (8 G[{-1, -1, -1, 0}, y] + 4 G[{-1, -1, 0, 0}, y] - 16 G[{-1, -1, 0, 1}, y] + 8 G[{-1, -1, 0, r}, y] - 16 G[{-1, -1, 1, 0}, y] + 4 G[{-1, 0, -1, 0}, y] + 2 G[{-1, 0, 0, 0}, y] - 8 G[{-1, 0, 0, 1}, y] + 4 G[{-1, 0, 0, r}, y] + 8 G[{-1, 0, 1, 0}, y] + 32 G[{-1, 0, 1, 1}, y] - 32 G[{-1, 0, 1, r}, y] - 8 G[{-1, 0, r, 0}, y] - 16 G[{-1, 0, r, 1}, y] + 16 G[{-1, 0, r, r}, y] - 16 G[{-1, 1, -1, 0}, y] - 8 G[{-1, 1, 0, 0}, y] + 32 G[{-1, 1, 0, 1}, y] - 16 G[{-1, 1, 0, r}, y] + 32 G[{-1, 1, 1, 0}, y] + 4 G[{0, -1, -1, 0}, y] + 2 G[{0, -1, 0, 0}, y] - 8 G[{0, -1, 0, 1}, y] + 4 G[{0, -1, 0, r}, y] - 8 G[{0, -1, 1, 0}, y] + 2 G[{0, 0, -1, 0}, y] + G[{0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 1}, y] + 2 G[{0, 0, 0, r}, y] + 4 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 16 G[{0, 0, 1, r}, y] - 4 G[{0, 0, r, 0}, y] - 8 G[{0, 0, r, 1}, y] + 8 G[{0, 0, r, r}, y] - 8 G[{0, 1, -1, 0}, y] + 4 G[{0, 1, 0, 0}, y] - 16 G[{0, 1, 0, 1}, y] - 64 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] + 112 G[{0, 1, 1, r}, y] + 32 G[{0, 1, r, 0}, y] + 64 G[{0, 1, r, 1}, y] - 64 G[{0, 1, r, r}, y] - 4 G[{0, r, 0, 0}, y] + 16 G[{0, r, 0, 1}, y] - 4 G[{0, r, 0, r}, y] + 40 G[{0, r, 1, 0}, y] + 32 G[{0, r, 1, 1}, y] - 56 G[{0, r, 1, r}, y] - 16 G[{0, r, r, 0}, y] - 32 G[{0, r, r, 1}, y] + 32 G[{0, r, r, r}, y] - 16 G[{1, -1, -1, 0}, y] - 8 G[{1, -1, 0, 0}, y] + 32 G[{1, -1, 0, 1}, y] - 16 G[{1, -1, 0, r}, y] + 32 G[{1, -1, 1, 0}, y] - 8 G[{1, 0, -1, 0}, y] - 4 G[{1, 0, 0, 0}, y] + 16 G[{1, 0, 0, 1}, y] - 8 G[{1, 0, 0, r}, y] - 16 G[{1, 0, 1, 0}, y] - 64 G[{1, 0, 1, 1}, y] + 64 G[{1, 0, 1, r}, y] + 16 G[{1, 0, r, 0}, y] + 32 G[{1, 0, r, 1}, y] - 32 G[{1, 0, r, r}, y] + 32 G[{1, 1, -1, 0}, y] + 16 G[{1, 1, 0, 0}, y] - 64 G[{1, 1, 0, 1}, y] + 32 G[{1, 1, 0, r}, y] - 64 G[{1, 1, 1, 0}, y]) + Rational[1, 2] (4 G[{-1, -1, -1, 0}, y] + 6 G[{-1, -1, 0, 0}, y] - 8 G[{-1, -1, 0, 1}, y] - 8 G[{-1, -1, 1, 0}, y] + 2 G[{-1, 0, -1, 0}, y] + 7 G[{-1, 0, 0, 0}, y] - 12 G[{-1, 0, 0, 1}, y] - 12 G[{-1, 0, 1, 0}, y] + 16 G[{-1, 0, 1, 1}, y] - 8 G[{-1, 1, -1, 0}, y] - 12 G[{-1, 1, 0, 0}, y] + 16 G[{-1, 1, 0, 1}, y] + 16 G[{-1, 1, 1, 0}, y] + 2 G[{0, -1, -1, 0}, y] + 3 G[{0, -1, 0, 0}, y] - 4 G[{0, -1, 0, 1}, y] - 4 G[{0, -1, 1, 0}, y] + G[{0, 0, -1, 0}, y] + Rational[15, 2] G[{0, 0, 0, 0}, y] - 14 G[{0, 0, 0, 1}, y] - 14 G[{0, 0, 1, 0}, y] + 24 G[{0, 0, 1, 1}, y] - 4 G[{0, 1, -1, 0}, y] - 14 G[{0, 1, 0, 0}, y] + 24 G[{0, 1, 0, 1}, y] + 24 G[{0, 1, 1, 0}, y] - 32 G[{0, 1, 1, 1}, y] - 8 G[{1, -1, -1, 0}, y] - 12 G[{1, -1, 0, 0}, y] + 16 G[{1, -1, 0, 1}, y] + 16 G[{1, -1, 1, 0}, y] - 4 G[{1, 0, -1, 0}, y] - 14 G[{1, 0, 0, 0}, y] + 24 G[{1, 0, 0, 1}, y] + 24 G[{1, 0, 1, 0}, y] - 32 G[{1, 0, 1, 1}, y] + 16 G[{1, 1, -1, 0}, y] + 24 G[{1, 1, 0, 0}, y] - 32 G[{1, 1, 0, 1}, y] - 32 G[{1, 1, 1, 0}, y]) - 12 G[{-1}, y] Zeta[3] + 2 G[{0}, y] Zeta[3] + 24 G[{1}, y] Zeta[3], Rational[-5, 24] Pi^4 G[{-1}, y] + Rational[-3, 80] Pi^4 G[{0}, y] + Rational[5, 12] Pi^4 G[{1}, y] - 2 Pi^2 G[{-1, 0, 1}, y] + Pi^2 G[{-1, 0, r}, y] - Pi^2 G[{0, 0, 1}, y] + Rational[1, 2] Pi^2 G[{0, 0, r}, y] - Pi^2 G[{0, 1, 0}, y] + 10 Pi^2 G[{0, 1, 1}, y] - 4 Pi^2 G[{0, 1, r}, y] + Rational[1, 2] Pi^2 G[{0, r, 0}, y] - 5 Pi^2 G[{0, r, 1}, y] + 2 Pi^2 G[{0, r, r}, y] + 4 Pi^2 G[{1, 0, 1}, y] - 2 Pi^2 G[{1, 0, r}, y] + Rational[1, 4] Pi^2 (4 G[{-1, -1, 0}, y] + 2 G[{-1, 0, 0}, y] - 8 G[{-1, 0, 1}, y] + 4 G[{-1, 0, r}, y] - 8 G[{-1, 1, 0}, y] + 2 G[{0, -1, 0}, y] + G[{0, 0, 0}, y] - 4 G[{0, 0, 1}, y] + 2 G[{0, 0, r}, y] + 4 G[{0, 1, 0}, y] + 16 G[{0, 1, 1}, y] - 16 G[{0, 1, r}, y] - 4 G[{0, r, 0}, y] - 8 G[{0, r, 1}, y] + 8 G[{0, r, r}, y] - 8 G[{1, -1, 0}, y] - 4 G[{1, 0, 0}, y] + 16 G[{1, 0, 1}, y] - 8 G[{1, 0, r}, y] + 16 G[{1, 1, 0}, y]) + Rational[-1, 6] Pi^2 (2 G[{-1, -1, 0}, y] + 3 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 4 G[{-1, 1, 0}, y] + G[{0, -1, 0}, y] + Rational[7, 2] G[{0, 0, 0}, y] - 6 G[{0, 0, 1}, y] - 6 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 4 G[{1, -1, 0}, y] - 6 G[{1, 0, 0}, y] + 8 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) + Rational[1, 4] Pi^2 ((-8) G[{-1, -1, -1}, y] - 4 G[{-1, -1, 0}, y] + 16 G[{-1, -1, 1}, y] - 4 G[{-1, 0, -1}, y] - 2 G[{-1, 0, 0}, y] + 8 G[{-1, 0, 1}, y] + 16 G[{-1, 1, -1}, y] + 8 G[{-1, 1, 0}, y] - 32 G[{-1, 1, 1}, y] - 4 G[{0, -1, -1}, y] - 2 G[{0, -1, 0}, y] + 8 G[{0, -1, 1}, y] - 2 G[{0, 0, -1}, y] - G[{0, 0, 0}, y] + 4 (G[{0, 0, 1}, y] + 2 G[{0, 1, -1}, y] + G[{0, 1, 0}, y] - 4 G[{0, 1, 1}, y] + 4 G[{1, -1, -1}, y] + 2 G[{1, -1, 0}, y] - 8 G[{1, -1, 1}, y] + 2 G[{1, 0, -1}, y] + G[{1, 0, 0}, y] - 4 (G[{1, 0, 1}, y] + 2 G[{1, 1, -1}, y] + G[{1, 1, 0}, y] - 4 G[{1, 1, 1}, y]))) + Rational[1, 2] ((-8) G[{-1, -1, -1, -1, 0}, y] - 12 G[{-1, -1, -1, 0, 0}, y] + 16 G[{-1, -1, -1, 0, 1}, y] + 16 G[{-1, -1, -1, 1, 0}, y] - 4 G[{-1, -1, 0, -1, 0}, y] - 14 G[{-1, -1, 0, 0, 0}, y] + 24 G[{-1, -1, 0, 0, 1}, y] + 24 G[{-1, -1, 0, 1, 0}, y] - 32 G[{-1, -1, 0, 1, 1}, y] + 16 G[{-1, -1, 1, -1, 0}, y] + 24 G[{-1, -1, 1, 0, 0}, y] - 32 G[{-1, -1, 1, 0, 1}, y] - 32 G[{-1, -1, 1, 1, 0}, y] - 4 G[{-1, 0, -1, -1, 0}, y] - 6 G[{-1, 0, -1, 0, 0}, y] + 8 G[{-1, 0, -1, 0, 1}, y] + 8 G[{-1, 0, -1, 1, 0}, y] - 2 G[{-1, 0, 0, -1, 0}, y] - 15 G[{-1, 0, 0, 0, 0}, y] + 28 G[{-1, 0, 0, 0, 1}, y] + 28 G[{-1, 0, 0, 1, 0}, y] - 48 G[{-1, 0, 0, 1, 1}, y] + 8 G[{-1, 0, 1, -1, 0}, y] + 28 G[{-1, 0, 1, 0, 0}, y] - 48 G[{-1, 0, 1, 0, 1}, y] - 48 G[{-1, 0, 1, 1, 0}, y] + 64 G[{-1, 0, 1, 1, 1}, y] + 16 G[{-1, 1, -1, -1, 0}, y] + 24 G[{-1, 1, -1, 0, 0}, y] - 32 G[{-1, 1, -1, 0, 1}, y] - 32 G[{-1, 1, -1, 1, 0}, y] + 8 G[{-1, 1, 0, -1, 0}, y] + 28 G[{-1, 1, 0, 0, 0}, y] - 48 G[{-1, 1, 0, 0, 1}, y] - 48 G[{-1, 1, 0, 1, 0}, y] + 64 G[{-1, 1, 0, 1, 1}, y] - 32 G[{-1, 1, 1, -1, 0}, y] - 48 G[{-1, 1, 1, 0, 0}, y] + 64 G[{-1, 1, 1, 0, 1}, y] + 64 G[{-1, 1, 1, 1, 0}, y] - 4 G[{0, -1, -1, -1, 0}, y] - 6 G[{0, -1, -1, 0, 0}, y] + 8 G[{0, -1, -1, 0, 1}, y] + 8 G[{0, -1, -1, 1, 0}, y] - 2 G[{0, -1, 0, -1, 0}, y] - 7 G[{0, -1, 0, 0, 0}, y] + 12 G[{0, -1, 0, 0, 1}, y] + 12 G[{0, -1, 0, 1, 0}, y] - 16 G[{0, -1, 0, 1, 1}, y] + 8 G[{0, -1, 1, -1, 0}, y] + 12 G[{0, -1, 1, 0, 0}, y] - 16 G[{0, -1, 1, 0, 1}, y] - 16 G[{0, -1, 1, 1, 0}, y] - 2 G[{0, 0, -1, -1, 0}, y] - 3 G[{0, 0, -1, 0, 0}, y] + 4 G[{0, 0, -1, 0, 1}, y] + 4 G[{0, 0, -1, 1, 0}, y] - G[{0, 0, 0, -1, 0}, y] + Rational[-31, 2] G[{0, 0, 0, 0, 0}, y] + 30 G[{0, 0, 0, 0, 1}, y] + 30 G[{0, 0, 0, 1, 0}, y] - 56 G[{0, 0, 0, 1, 1}, y] + 4 G[{0, 0, 1, -1, 0}, y] + 30 G[{0, 0, 1, 0, 0}, y] - 56 G[{0, 0, 1, 0, 1}, y] - 56 G[{0, 0, 1, 1, 0}, y] + 96 G[{0, 0, 1, 1, 1}, y] + 8 G[{0, 1, -1, -1, 0}, y] + 12 G[{0, 1, -1, 0, 0}, y] - 16 G[{0, 1, -1, 0, 1}, y] - 16 G[{0, 1, -1, 1, 0}, y] + 4 G[{0, 1, 0, -1, 0}, y] + 30 G[{0, 1, 0, 0, 0}, y] - 56 G[{0, 1, 0, 0, 1}, y] - 56 G[{0, 1, 0, 1, 0}, y] + 96 G[{0, 1, 0, 1, 1}, y] - 16 G[{0, 1, 1, -1, 0}, y] - 56 G[{0, 1, 1, 0, 0}, y] + 96 G[{0, 1, 1, 0, 1}, y] + 96 G[{0, 1, 1, 1, 0}, y] - 128 G[{0, 1, 1, 1, 1}, y] + 16 G[{1, -1, -1, -1, 0}, y] + 24 G[{1, -1, -1, 0, 0}, y] - 32 G[{1, -1, -1, 0, 1}, y] - 32 G[{1, -1, -1, 1, 0}, y] + 8 G[{1, -1, 0, -1, 0}, y] + 28 G[{1, -1, 0, 0, 0}, y] - 48 G[{1, -1, 0, 0, 1}, y] - 48 G[{1, -1, 0, 1, 0}, y] + 64 G[{1, -1, 0, 1, 1}, y] - 32 G[{1, -1, 1, -1, 0}, y] - 48 G[{1, -1, 1, 0, 0}, y] + 64 G[{1, -1, 1, 0, 1}, y] + 64 G[{1, -1, 1, 1, 0}, y] + 8 G[{1, 0, -1, -1, 0}, y] + 12 G[{1, 0, -1, 0, 0}, y] - 16 G[{1, 0, -1, 0, 1}, y] - 16 G[{1, 0, -1, 1, 0}, y] + 4 G[{1, 0, 0, -1, 0}, y] + 30 G[{1, 0, 0, 0, 0}, y] - 56 G[{1, 0, 0, 0, 1}, y] - 56 G[{1, 0, 0, 1, 0}, y] + 96 G[{1, 0, 0, 1, 1}, y] - 16 G[{1, 0, 1, -1, 0}, y] - 56 G[{1, 0, 1, 0, 0}, y] + 96 G[{1, 0, 1, 0, 1}, y] + 96 G[{1, 0, 1, 1, 0}, y] - 128 G[{1, 0, 1, 1, 1}, y] - 32 G[{1, 1, -1, -1, 0}, y] - 48 G[{1, 1, -1, 0, 0}, y] + 64 G[{1, 1, -1, 0, 1}, y] + 64 G[{1, 1, -1, 1, 0}, y] - 16 G[{1, 1, 0, -1, 0}, y] - 56 G[{1, 1, 0, 0, 0}, y] + 96 G[{1, 1, 0, 0, 1}, y] + 96 G[{1, 1, 0, 1, 0}, y] - 128 G[{1, 1, 0, 1, 1}, y] + 64 G[{1, 1, 1, -1, 0}, y] + 96 G[{1, 1, 1, 0, 0}, y] - 128 G[{1, 1, 1, 0, 1}, y] - 128 G[{1, 1, 1, 1, 0}, y]) + Rational[-3, 4] (16 G[{-1, -1, -1, -1, 0}, y] + 8 G[{-1, -1, -1, 0, 0}, y] - 32 G[{-1, -1, -1, 0, 1}, y] + 16 G[{-1, -1, -1, 0, r}, y] - 32 G[{-1, -1, -1, 1, 0}, y] + 8 G[{-1, -1, 0, -1, 0}, y] + 4 G[{-1, -1, 0, 0, 0}, y] - 16 G[{-1, -1, 0, 0, 1}, y] + 8 G[{-1, -1, 0, 0, r}, y] + 16 G[{-1, -1, 0, 1, 0}, y] + 64 G[{-1, -1, 0, 1, 1}, y] - 64 G[{-1, -1, 0, 1, r}, y] - 16 G[{-1, -1, 0, r, 0}, y] - 32 G[{-1, -1, 0, r, 1}, y] + 32 G[{-1, -1, 0, r, r}, y] - 32 G[{-1, -1, 1, -1, 0}, y] - 16 G[{-1, -1, 1, 0, 0}, y] + 64 G[{-1, -1, 1, 0, 1}, y] - 32 G[{-1, -1, 1, 0, r}, y] + 64 G[{-1, -1, 1, 1, 0}, y] + 8 G[{-1, 0, -1, -1, 0}, y] + 4 G[{-1, 0, -1, 0, 0}, y] - 16 G[{-1, 0, -1, 0, 1}, y] + 8 G[{-1, 0, -1, 0, r}, y] - 16 G[{-1, 0, -1, 1, 0}, y] + 4 G[{-1, 0, 0, -1, 0}, y] + 2 G[{-1, 0, 0, 0, 0}, y] - 8 G[{-1, 0, 0, 0, 1}, y] + 4 G[{-1, 0, 0, 0, r}, y] + 8 G[{-1, 0, 0, 1, 0}, y] + 32 G[{-1, 0, 0, 1, 1}, y] - 32 G[{-1, 0, 0, 1, r}, y] - 8 G[{-1, 0, 0, r, 0}, y] - 16 G[{-1, 0, 0, r, 1}, y] + 16 G[{-1, 0, 0, r, r}, y] - 16 G[{-1, 0, 1, -1, 0}, y] + 8 G[{-1, 0, 1, 0, 0}, y] - 32 G[{-1, 0, 1, 0, 1}, y] - 128 G[{-1, 0, 1, 1, 0}, y] - 128 G[{-1, 0, 1, 1, 1}, y] + 224 G[{-1, 0, 1, 1, r}, y] + 64 G[{-1, 0, 1, r, 0}, y] + 128 G[{-1, 0, 1, r, 1}, y] - 128 G[{-1, 0, 1, r, r}, y] - 8 G[{-1, 0, r, 0, 0}, y] + 32 G[{-1, 0, r, 0, 1}, y] - 8 G[{-1, 0, r, 0, r}, y] + 80 G[{-1, 0, r, 1, 0}, y] + 64 G[{-1, 0, r, 1, 1}, y] - 112 G[{-1, 0, r, 1, r}, y] - 32 G[{-1, 0, r, r, 0}, y] - 64 G[{-1, 0, r, r, 1}, y] + 64 G[{-1, 0, r, r, r}, y] - 32 G[{-1, 1, -1, -1, 0}, y] - 16 G[{-1, 1, -1, 0, 0}, y] + 64 G[{-1, 1, -1, 0, 1}, y] - 32 G[{-1, 1, -1, 0, r}, y] + 64 G[{-1, 1, -1, 1, 0}, y] - 16 G[{-1, 1, 0, -1, 0}, y] - 8 G[{-1, 1, 0, 0, 0}, y] + 32 G[{-1, 1, 0, 0, 1}, y] - 16 G[{-1, 1, 0, 0, r}, y] - 32 G[{-1, 1, 0, 1, 0}, y] - 128 G[{-1, 1, 0, 1, 1}, y] + 128 G[{-1, 1, 0, 1, r}, y] + 32 G[{-1, 1, 0, r, 0}, y] + 64 G[{-1, 1, 0, r, 1}, y] - 64 G[{-1, 1, 0, r, r}, y] + 64 G[{-1, 1, 1, -1, 0}, y] + 32 G[{-1, 1, 1, 0, 0}, y] - 128 G[{-1, 1, 1, 0, 1}, y] + 64 G[{-1, 1, 1, 0, r}, y] - 128 G[{-1, 1, 1, 1, 0}, y] + 8 G[{0, -1, -1, -1, 0}, y] + 4 G[{0, -1, -1, 0, 0}, y] - 16 G[{0, -1, -1, 0, 1}, y] + 8 G[{0, -1, -1, 0, r}, y] - 16 G[{0, -1, -1, 1, 0}, y] + 4 G[{0, -1, 0, -1, 0}, y] + 2 G[{0, -1, 0, 0, 0}, y] - 8 G[{0, -1, 0, 0, 1}, y] + 4 G[{0, -1, 0, 0, r}, y] + 8 G[{0, -1, 0, 1, 0}, y] + 32 G[{0, -1, 0, 1, 1}, y] - 32 G[{0, -1, 0, 1, r}, y] - 8 G[{0, -1, 0, r, 0}, y] - 16 G[{0, -1, 0, r, 1}, y] + 16 G[{0, -1, 0, r, r}, y] - 16 G[{0, -1, 1, -1, 0}, y] - 8 G[{0, -1, 1, 0, 0}, y] + 32 G[{0, -1, 1, 0, 1}, y] - 16 G[{0, -1, 1, 0, r}, y] + 32 G[{0, -1, 1, 1, 0}, y] + 4 G[{0, 0, -1, -1, 0}, y] + 2 G[{0, 0, -1, 0, 0}, y] - 8 G[{0, 0, -1, 0, 1}, y] + 4 G[{0, 0, -1, 0, r}, y] - 8 G[{0, 0, -1, 1, 0}, y] + 2 G[{0, 0, 0, -1, 0}, y] + G[{0, 0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 0, 1}, y] + 2 G[{0, 0, 0, 0, r}, y] + 4 G[{0, 0, 0, 1, 0}, y] + 16 G[{0, 0, 0, 1, 1}, y] - 16 G[{0, 0, 0, 1, r}, y] - 4 G[{0, 0, 0, r, 0}, y] - 8 G[{0, 0, 0, r, 1}, y] + 8 G[{0, 0, 0, r, r}, y] - 8 G[{0, 0, 1, -1, 0}, y] + 4 G[{0, 0, 1, 0, 0}, y] - 16 G[{0, 0, 1, 0, 1}, y] - 64 G[{0, 0, 1, 1, 0}, y] - 64 G[{0, 0, 1, 1, 1}, y] + 112 G[{0, 0, 1, 1, r}, y] + 32 G[{0, 0, 1, r, 0}, y] + 64 G[{0, 0, 1, r, 1}, y] - 64 G[{0, 0, 1, r, r}, y] - 4 G[{0, 0, r, 0, 0}, y] + 16 G[{0, 0, r, 0, 1}, y] - 4 G[{0, 0, r, 0, r}, y] + 40 G[{0, 0, r, 1, 0}, y] + 32 G[{0, 0, r, 1, 1}, y] - 56 G[{0, 0, r, 1, r}, y] - 16 G[{0, 0, r, r, 0}, y] - 32 G[{0, 0, r, r, 1}, y] + 32 G[{0, 0, r, r, r}, y] - 16 G[{0, 1, -1, -1, 0}, y] - 8 G[{0, 1, -1, 0, 0}, y] + 32 G[{0, 1, -1, 0, 1}, y] - 16 G[{0, 1, -1, 0, r}, y] + 32 G[{0, 1, -1, 1, 0}, y] - 8 G[{0, 1, 0, -1, 0}, y] + 4 G[{0, 1, 0, 0, 0}, y] - 16 G[{0, 1, 0, 0, 1}, y] + 64 G[{0, 1, 0, 1, 1}, y] - 16 G[{0, 1, 0, 1, r}, y] + 32 G[{0, 1, 1, -1, 0}, y] - 64 G[{0, 1, 1, 0, 0}, y] + 256 G[{0, 1, 1, 0, 1}, y] - 48 G[{0, 1, 1, 0, r}, y] + 544 G[{0, 1, 1, 1, 0}, y] + 256 G[{0, 1, 1, 1, 1}, y] - 736 G[{0, 1, 1, 1, r}, y] - 224 G[{0, 1, 1, r, 0}, y] - 448 G[{0, 1, 1, r, 1}, y] + 448 G[{0, 1, 1, r, r}, y] + 32 G[{0, 1, r, 0, 0}, y] - 128 G[{0, 1, r, 0, 1}, y] + 32 G[{0, 1, r, 0, r}, y] - 320 G[{0, 1, r, 1, 0}, y] - 256 G[{0, 1, r, 1, 1}, y] + 448 G[{0, 1, r, 1, r}, y] + 128 G[{0, 1, r, r, 0}, y] + 256 G[{0, 1, r, r, 1}, y] - 256 G[{0, 1, r, r, r}, y] - 4 G[{0, r, 0, 0, 0}, y] + 16 G[{0, r, 0, 0, 1}, y] - 4 G[{0, r, 0, 0, r}, y] - 8 G[{0, r, 0, 1, 0}, y] - 64 G[{0, r, 0, 1, 1}, y] + 40 G[{0, r, 0, 1, r}, y] + 8 G[{0, r, 0, r, 0}, y] + 16 G[{0, r, 0, r, 1}, y] - 16 G[{0, r, 0, r, r}, y] + 40 G[{0, r, 1, 0, 0}, y] - 160 G[{0, r, 1, 0, 1}, y] + 40 G[{0, r, 1, 0, r}, y] - 304 G[{0, r, 1, 1, 0}, y] - 128 G[{0, r, 1, 1, 1}, y] + 368 G[{0, r, 1, 1, r}, y] + 112 G[{0, r, 1, r, 0}, y] + 224 G[{0, r, 1, r, 1}, y] - 224 G[{0, r, 1, r, r}, y] - 16 G[{0, r, r, 0, 0}, y] + 64 G[{0, r, r, 0, 1}, y] - 16 G[{0, r, r, 0, r}, y] + 160 G[{0, r, r, 1, 0}, y] + 128 G[{0, r, r, 1, 1}, y] - 224 G[{0, r, r, 1, r}, y] - 64 G[{0, r, r, r, 0}, y] - 128 G[{0, r, r, r, 1}, y] + 128 G[{0, r, r, r, r}, y] - 32 G[{1, -1, -1, -1, 0}, y] - 16 G[{1, -1, -1, 0, 0}, y] + 64 G[{1, -1, -1, 0, 1}, y] - 32 G[{1, -1, -1, 0, r}, y] + 64 G[{1, -1, -1, 1, 0}, y] - 16 G[{1, -1, 0, -1, 0}, y] - 8 G[{1, -1, 0, 0, 0}, y] + 32 G[{1, -1, 0, 0, 1}, y] - 16 G[{1, -1, 0, 0, r}, y] - 32 G[{1, -1, 0, 1, 0}, y] - 128 G[{1, -1, 0, 1, 1}, y] + 128 G[{1, -1, 0, 1, r}, y] + 32 G[{1, -1, 0, r, 0}, y] + 64 G[{1, -1, 0, r, 1}, y] - 64 G[{1, -1, 0, r, r}, y] + 64 G[{1, -1, 1, -1, 0}, y] + 32 G[{1, -1, 1, 0, 0}, y] - 128 G[{1, -1, 1, 0, 1}, y] + 64 G[{1, -1, 1, 0, r}, y] - 128 G[{1, -1, 1, 1, 0}, y] - 16 G[{1, 0, -1, -1, 0}, y] - 8 G[{1, 0, -1, 0, 0}, y] + 32 G[{1, 0, -1, 0, 1}, y] - 16 G[{1, 0, -1, 0, r}, y] + 32 G[{1, 0, -1, 1, 0}, y] - 8 G[{1, 0, 0, -1, 0}, y] - 4 G[{1, 0, 0, 0, 0}, y] + 16 G[{1, 0, 0, 0, 1}, y] - 8 G[{1, 0, 0, 0, r}, y] - 16 G[{1, 0, 0, 1, 0}, y] - 64 G[{1, 0, 0, 1, 1}, y] + 64 G[{1, 0, 0, 1, r}, y] + 16 G[{1, 0, 0, r, 0}, y] + 32 G[{1, 0, 0, r, 1}, y] - 32 G[{1, 0, 0, r, r}, y] + 32 G[{1, 0, 1, -1, 0}, y] - 16 G[{1, 0, 1, 0, 0}, y] + 64 G[{1, 0, 1, 0, 1}, y] + 256 G[{1, 0, 1, 1, 0}, y] + 256 G[{1, 0, 1, 1, 1}, y] - 448 G[{1, 0, 1, 1, r}, y] - 128 G[{1, 0, 1, r, 0}, y] - 256 G[{1, 0, 1, r, 1}, y] + 256 G[{1, 0, 1, r, r}, y] + 16 G[{1, 0, r, 0, 0}, y] - 64 G[{1, 0, r, 0, 1}, y] + 16 G[{1, 0, r, 0, r}, y] - 160 G[{1, 0, r, 1, 0}, y] - 128 G[{1, 0, r, 1, 1}, y] + 224 G[{1, 0, r, 1, r}, y] + 64 G[{1, 0, r, r, 0}, y] + 128 G[{1, 0, r, r, 1}, y] - 128 G[{1, 0, r, r, r}, y] + 64 G[{1, 1, -1, -1, 0}, y] + 32 G[{1, 1, -1, 0, 0}, y] - 128 G[{1, 1, -1, 0, 1}, y] + 64 G[{1, 1, -1, 0, r}, y] - 128 G[{1, 1, -1, 1, 0}, y] + 32 G[{1, 1, 0, -1, 0}, y] + 16 G[{1, 1, 0, 0, 0}, y] - 64 G[{1, 1, 0, 0, 1}, y] + 32 G[{1, 1, 0, 0, r}, y] + 64 G[{1, 1, 0, 1, 0}, y] + 256 G[{1, 1, 0, 1, 1}, y] - 256 G[{1, 1, 0, 1, r}, y] - 64 G[{1, 1, 0, r, 0}, y] - 128 G[{1, 1, 0, r, 1}, y] + 128 G[{1, 1, 0, r, r}, y] - 128 G[{1, 1, 1, -1, 0}, y] - 64 G[{1, 1, 1, 0, 0}, y] + 256 G[{1, 1, 1, 0, 1}, y] - 128 G[{1, 1, 1, 0, r}, y] + 256 G[{1, 1, 1, 1, 0}, y]) + Rational[-5, 2] Pi^2 Zeta[3] + Rational[1, 4] (96 G[{-1, -1}, y] Zeta[3] - 16 G[{-1, 0}, y] Zeta[3] - 192 G[{-1, 1}, y] Zeta[3] + 48 G[{0, -1}, y] Zeta[3] - 12 G[{0, 0}, y] Zeta[3] + 224 G[{0, 1}, y] Zeta[3] - 156 G[{0, r}, y] Zeta[3] - 192 G[{1, -1}, y] Zeta[3] + 32 G[{1, 0}, y] Zeta[3] + 384 G[{1, 1}, y] Zeta[3]) + 36 Zeta[5], Rational[77, 1440] Pi^6 + Rational[1, 4] (Rational[5, 3] Pi^4 G[{-1, -1}, y] + Rational[3, 10] Pi^4 G[{-1, 0}, y] + Rational[-10, 3] Pi^4 G[{-1, 1}, y] + Rational[5, 6] Pi^4 G[{0, -1}, y] + Rational[7, 20] Pi^4 G[{0, 0}, y] + Rational[26, 15] Pi^4 G[{0, 1}, y] + Rational[-19, 10] Pi^4 G[{0, r}, y] + Rational[-10, 3] Pi^4 G[{1, -1}, y] + Rational[-3, 5] Pi^4 G[{1, 0}, y] + Rational[20, 3] Pi^4 G[{1, 1}, y]) + Rational[1, 2] Pi^2 (8 G[{-1, -1, 0, 1}, y] - 4 G[{-1, -1, 0, r}, y] + 4 G[{-1, 0, 0, 1}, y] - 2 G[{-1, 0, 0, r}, y] + 4 G[{-1, 0, 1, 0}, y] - 40 G[{-1, 0, 1, 1}, y] + 16 G[{-1, 0, 1, r}, y] - 2 G[{-1, 0, r, 0}, y] + 20 G[{-1, 0, r, 1}, y] - 8 G[{-1, 0, r, r}, y] - 16 G[{-1, 1, 0, 1}, y] + 8 G[{-1, 1, 0, r}, y] + 4 G[{0, -1, 0, 1}, y] - 2 G[{0, -1, 0, r}, y] + 2 G[{0, 0, 0, 1}, y] - G[{0, 0, 0, r}, y] + 2 G[{0, 0, 1, 0}, y] - 20 G[{0, 0, 1, 1}, y] + 8 G[{0, 0, 1, r}, y] - G[{0, 0, r, 0}, y] + 10 G[{0, 0, r, 1}, y] - 4 G[{0, 0, r, r}, y] + 2 G[{0, 1, 0, 0}, y] - 4 G[{0, 1, 0, 1}, y] - 20 G[{0, 1, 1, 0}, y] + 152 G[{0, 1, 1, 1}, y] - 56 G[{0, 1, 1, r}, y] + 8 G[{0, 1, r, 0}, y] - 80 G[{0, 1, r, 1}, y] + 32 G[{0, 1, r, r}, y] - G[{0, r, 0, 0}, y] - 2 G[{0, r, 0, 1}, y] + 2 G[{0, r, 0, r}, y] + 10 G[{0, r, 1, 0}, y] - 76 G[{0, r, 1, 1}, y] + 28 G[{0, r, 1, r}, y] - 4 G[{0, r, r, 0}, y] + 40 G[{0, r, r, 1}, y] - 16 G[{0, r, r, r}, y] - 16 G[{1, -1, 0, 1}, y] + 8 G[{1, -1, 0, r}, y] - 8 G[{1, 0, 0, 1}, y] + 4 G[{1, 0, 0, r}, y] - 8 G[{1, 0, 1, 0}, y] + 80 G[{1, 0, 1, 1}, y] - 32 G[{1, 0, 1, r}, y] + 4 G[{1, 0, r, 0}, y] - 40 G[{1, 0, r, 1}, y] + 16 G[{1, 0, r, r}, y] + 32 G[{1, 1, 0, 1}, y] - 16 G[{1, 1, 0, r}, y]) + Rational[-1, 4] Pi^2 (8 G[{-1, -1, -1, 0}, y] + 4 G[{-1, -1, 0, 0}, y] - 16 G[{-1, -1, 0, 1}, y] + 8 G[{-1, -1, 0, r}, y] - 16 G[{-1, -1, 1, 0}, y] + 4 G[{-1, 0, -1, 0}, y] + 2 G[{-1, 0, 0, 0}, y] - 8 G[{-1, 0, 0, 1}, y] + 4 G[{-1, 0, 0, r}, y] + 8 G[{-1, 0, 1, 0}, y] + 32 G[{-1, 0, 1, 1}, y] - 32 G[{-1, 0, 1, r}, y] - 8 G[{-1, 0, r, 0}, y] - 16 G[{-1, 0, r, 1}, y] + 16 G[{-1, 0, r, r}, y] - 16 G[{-1, 1, -1, 0}, y] - 8 G[{-1, 1, 0, 0}, y] + 32 G[{-1, 1, 0, 1}, y] - 16 G[{-1, 1, 0, r}, y] + 32 G[{-1, 1, 1, 0}, y] + 4 G[{0, -1, -1, 0}, y] + 2 G[{0, -1, 0, 0}, y] - 8 G[{0, -1, 0, 1}, y] + 4 G[{0, -1, 0, r}, y] - 8 G[{0, -1, 1, 0}, y] + 2 G[{0, 0, -1, 0}, y] + G[{0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 1}, y] + 2 G[{0, 0, 0, r}, y] + 4 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 16 G[{0, 0, 1, r}, y] - 4 G[{0, 0, r, 0}, y] - 8 G[{0, 0, r, 1}, y] + 8 G[{0, 0, r, r}, y] - 8 G[{0, 1, -1, 0}, y] + 4 G[{0, 1, 0, 0}, y] - 16 G[{0, 1, 0, 1}, y] - 64 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] + 112 G[{0, 1, 1, r}, y] + 32 G[{0, 1, r, 0}, y] + 64 G[{0, 1, r, 1}, y] - 64 G[{0, 1, r, r}, y] - 4 G[{0, r, 0, 0}, y] + 16 G[{0, r, 0, 1}, y] - 4 G[{0, r, 0, r}, y] + 40 G[{0, r, 1, 0}, y] + 32 G[{0, r, 1, 1}, y] - 56 G[{0, r, 1, r}, y] - 16 G[{0, r, r, 0}, y] - 32 G[{0, r, r, 1}, y] + 32 G[{0, r, r, r}, y] - 16 G[{1, -1, -1, 0}, y] - 8 G[{1, -1, 0, 0}, y] + 32 G[{1, -1, 0, 1}, y] - 16 G[{1, -1, 0, r}, y] + 32 G[{1, -1, 1, 0}, y] - 8 G[{1, 0, -1, 0}, y] - 4 G[{1, 0, 0, 0}, y] + 16 G[{1, 0, 0, 1}, y] - 8 G[{1, 0, 0, r}, y] - 16 G[{1, 0, 1, 0}, y] - 64 G[{1, 0, 1, 1}, y] + 64 G[{1, 0, 1, r}, y] + 16 G[{1, 0, r, 0}, y] + 32 G[{1, 0, r, 1}, y] - 32 G[{1, 0, r, r}, y] + 32 G[{1, 1, -1, 0}, y] + 16 G[{1, 1, 0, 0}, y] - 64 G[{1, 1, 0, 1}, y] + 32 G[{1, 1, 0, r}, y] - 64 G[{1, 1, 1, 0}, y]) + Rational[-1, 6] Pi^2 ((-4) G[{-1, -1, -1, 0}, y] - 6 G[{-1, -1, 0, 0}, y] + 8 G[{-1, -1, 0, 1}, y] + 8 G[{-1, -1, 1, 0}, y] - 2 G[{-1, 0, -1, 0}, y] - 7 G[{-1, 0, 0, 0}, y] + 12 G[{-1, 0, 0, 1}, y] + 12 G[{-1, 0, 1, 0}, y] - 16 G[{-1, 0, 1, 1}, y] + 8 G[{-1, 1, -1, 0}, y] + 12 G[{-1, 1, 0, 0}, y] - 16 G[{-1, 1, 0, 1}, y] - 16 G[{-1, 1, 1, 0}, y] - 2 G[{0, -1, -1, 0}, y] - 3 G[{0, -1, 0, 0}, y] + 4 G[{0, -1, 0, 1}, y] + 4 G[{0, -1, 1, 0}, y] - G[{0, 0, -1, 0}, y] + Rational[-15, 2] G[{0, 0, 0, 0}, y] + 14 G[{0, 0, 0, 1}, y] + 14 G[{0, 0, 1, 0}, y] - 24 G[{0, 0, 1, 1}, y] + 4 G[{0, 1, -1, 0}, y] + 14 G[{0, 1, 0, 0}, y] - 24 G[{0, 1, 0, 1}, y] - 24 G[{0, 1, 1, 0}, y] + 32 G[{0, 1, 1, 1}, y] + 8 G[{1, -1, -1, 0}, y] + 12 G[{1, -1, 0, 0}, y] - 16 G[{1, -1, 0, 1}, y] - 16 G[{1, -1, 1, 0}, y] + 4 G[{1, 0, -1, 0}, y] + 14 G[{1, 0, 0, 0}, y] - 24 G[{1, 0, 0, 1}, y] - 24 G[{1, 0, 1, 0}, y] + 32 G[{1, 0, 1, 1}, y] - 16 G[{1, 1, -1, 0}, y] - 24 G[{1, 1, 0, 0}, y] + 32 G[{1, 1, 0, 1}, y] + 32 G[{1, 1, 1, 0}, y]) + Rational[1, 4] Pi^2 (16 G[{-1, -1, -1, -1}, y] + 8 G[{-1, -1, -1, 0}, y] - 32 G[{-1, -1, -1, 1}, y] + 8 G[{-1, -1, 0, -1}, y] + 4 G[{-1, -1, 0, 0}, y] - 16 G[{-1, -1, 0, 1}, y] - 32 G[{-1, -1, 1, -1}, y] - 16 G[{-1, -1, 1, 0}, y] + 64 G[{-1, -1, 1, 1}, y] + 8 G[{-1, 0, -1, -1}, y] + 4 G[{-1, 0, -1, 0}, y] - 16 G[{-1, 0, -1, 1}, y] + 4 G[{-1, 0, 0, -1}, y] + 2 G[{-1, 0, 0, 0}, y] - 8 G[{-1, 0, 0, 1}, y] - 16 G[{-1, 0, 1, -1}, y] - 8 G[{-1, 0, 1, 0}, y] + 32 G[{-1, 0, 1, 1}, y] - 32 G[{-1, 1, -1, -1}, y] - 16 G[{-1, 1, -1, 0}, y] + 64 G[{-1, 1, -1, 1}, y] - 16 G[{-1, 1, 0, -1}, y] - 8 G[{-1, 1, 0, 0}, y] + 32 G[{-1, 1, 0, 1}, y] + 64 G[{-1, 1, 1, -1}, y] + 32 G[{-1, 1, 1, 0}, y] - 128 G[{-1, 1, 1, 1}, y] + 8 G[{0, -1, -1, -1}, y] + 4 G[{0, -1, -1, 0}, y] - 16 G[{0, -1, -1, 1}, y] + 4 G[{0, -1, 0, -1}, y] + 2 G[{0, -1, 0, 0}, y] - 8 G[{0, -1, 0, 1}, y] - 16 G[{0, -1, 1, -1}, y] - 8 G[{0, -1, 1, 0}, y] + 32 G[{0, -1, 1, 1}, y] + 4 G[{0, 0, -1, -1}, y] + 2 G[{0, 0, -1, 0}, y] - 8 G[{0, 0, -1, 1}, y] + 2 G[{0, 0, 0, -1}, y] + G[{0, 0, 0, 0}, y] - 4 G[{0, 0, 0, 1}, y] - 8 G[{0, 0, 1, -1}, y] - 4 G[{0, 0, 1, 0}, y] + 16 G[{0, 0, 1, 1}, y] - 16 G[{0, 1, -1, -1}, y] - 8 G[{0, 1, -1, 0}, y] + 32 G[{0, 1, -1, 1}, y] - 8 G[{0, 1, 0, -1}, y] - 4 G[{0, 1, 0, 0}, y] + 16 G[{0, 1, 0, 1}, y] + 32 G[{0, 1, 1, -1}, y] + 16 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] - 32 G[{1, -1, -1, -1}, y] - 16 G[{1, -1, -1, 0}, y] + 64 G[{1, -1, -1, 1}, y] - 16 G[{1, -1, 0, -1}, y] - 8 G[{1, -1, 0, 0}, y] + 32 G[{1, -1, 0, 1}, y] + 64 G[{1, -1, 1, -1}, y] + 32 G[{1, -1, 1, 0}, y] - 128 G[{1, -1, 1, 1}, y] - 16 G[{1, 0, -1, -1}, y] - 8 G[{1, 0, -1, 0}, y] + 32 G[{1, 0, -1, 1}, y] - 8 G[{1, 0, 0, -1}, y] - 4 G[{1, 0, 0, 0}, y] + 16 G[{1, 0, 0, 1}, y] + 32 G[{1, 0, 1, -1}, y] + 16 G[{1, 0, 1, 0}, y] - 64 G[{1, 0, 1, 1}, y] + 64 G[{1, 1, -1, -1}, y] + 32 G[{1, 1, -1, 0}, y] - 128 G[{1, 1, -1, 1}, y] + 32 G[{1, 1, 0, -1}, y] + 16 G[{1, 1, 0, 0}, y] - 64 G[{1, 1, 0, 1}, y] - 128 G[{1, 1, 1, -1}, y] - 64 G[{1, 1, 1, 0}, y] + 256 G[{1, 1, 1, 1}, y]) + 24 G[{-1, -1, -1, -1, -1, 0}, y] + 12 G[{-1, -1, -1, -1, 0, 0}, y] - 48 G[{-1, -1, -1, -1, 0, 1}, y] + 24 G[{-1, -1, -1, -1, 0, r}, y] - 48 G[{-1, -1, -1, -1, 1, 0}, y] + 12 G[{-1, -1, -1, 0, -1, 0}, y] + 6 G[{-1, -1, -1, 0, 0, 0}, y] - 24 G[{-1, -1, -1, 0, 0, 1}, y] + 12 G[{-1, -1, -1, 0, 0, r}, y] + 24 G[{-1, -1, -1, 0, 1, 0}, y] + 96 G[{-1, -1, -1, 0, 1, 1}, y] - 96 G[{-1, -1, -1, 0, 1, r}, y] - 24 G[{-1, -1, -1, 0, r, 0}, y] - 48 G[{-1, -1, -1, 0, r, 1}, y] + 48 G[{-1, -1, -1, 0, r, r}, y] - 48 G[{-1, -1, -1, 1, -1, 0}, y] - 24 G[{-1, -1, -1, 1, 0, 0}, y] + 96 G[{-1, -1, -1, 1, 0, 1}, y] - 48 G[{-1, -1, -1, 1, 0, r}, y] + 96 G[{-1, -1, -1, 1, 1, 0}, y] + 12 G[{-1, -1, 0, -1, -1, 0}, y] + 6 G[{-1, -1, 0, -1, 0, 0}, y] - 24 G[{-1, -1, 0, -1, 0, 1}, y] + 12 G[{-1, -1, 0, -1, 0, r}, y] - 24 G[{-1, -1, 0, -1, 1, 0}, y] + 6 G[{-1, -1, 0, 0, -1, 0}, y] + 3 G[{-1, -1, 0, 0, 0, 0}, y] - 12 G[{-1, -1, 0, 0, 0, 1}, y] + 6 G[{-1, -1, 0, 0, 0, r}, y] + 12 G[{-1, -1, 0, 0, 1, 0}, y] + 48 G[{-1, -1, 0, 0, 1, 1}, y] - 48 G[{-1, -1, 0, 0, 1, r}, y] - 12 G[{-1, -1, 0, 0, r, 0}, y] - 24 G[{-1, -1, 0, 0, r, 1}, y] + 24 G[{-1, -1, 0, 0, r, r}, y] - 24 G[{-1, -1, 0, 1, -1, 0}, y] + 12 G[{-1, -1, 0, 1, 0, 0}, y] - 48 G[{-1, -1, 0, 1, 0, 1}, y] - 192 G[{-1, -1, 0, 1, 1, 0}, y] - 192 G[{-1, -1, 0, 1, 1, 1}, y] + 336 G[{-1, -1, 0, 1, 1, r}, y] + 96 G[{-1, -1, 0, 1, r, 0}, y] + 192 G[{-1, -1, 0, 1, r, 1}, y] - 192 G[{-1, -1, 0, 1, r, r}, y] - 12 G[{-1, -1, 0, r, 0, 0}, y] + 48 G[{-1, -1, 0, r, 0, 1}, y] - 12 G[{-1, -1, 0, r, 0, r}, y] + 120 G[{-1, -1, 0, r, 1, 0}, y] + 96 G[{-1, -1, 0, r, 1, 1}, y] - 168 G[{-1, -1, 0, r, 1, r}, y] - 48 G[{-1, -1, 0, r, r, 0}, y] - 96 G[{-1, -1, 0, r, r, 1}, y] + 96 G[{-1, -1, 0, r, r, r}, y] - 48 G[{-1, -1, 1, -1, -1, 0}, y] - 24 G[{-1, -1, 1, -1, 0, 0}, y] + 96 G[{-1, -1, 1, -1, 0, 1}, y] - 48 G[{-1, -1, 1, -1, 0, r}, y] + 96 G[{-1, -1, 1, -1, 1, 0}, y] - 24 G[{-1, -1, 1, 0, -1, 0}, y] - 12 G[{-1, -1, 1, 0, 0, 0}, y] + 48 G[{-1, -1, 1, 0, 0, 1}, y] - 24 G[{-1, -1, 1, 0, 0, r}, y] - 48 G[{-1, -1, 1, 0, 1, 0}, y] - 192 G[{-1, -1, 1, 0, 1, 1}, y] + 192 G[{-1, -1, 1, 0, 1, r}, y] + 48 G[{-1, -1, 1, 0, r, 0}, y] + 96 G[{-1, -1, 1, 0, r, 1}, y] - 96 G[{-1, -1, 1, 0, r, r}, y] + 96 G[{-1, -1, 1, 1, -1, 0}, y] + 48 G[{-1, -1, 1, 1, 0, 0}, y] - 192 G[{-1, -1, 1, 1, 0, 1}, y] + 96 G[{-1, -1, 1, 1, 0, r}, y] - 192 G[{-1, -1, 1, 1, 1, 0}, y] + 12 G[{-1, 0, -1, -1, -1, 0}, y] + 6 G[{-1, 0, -1, -1, 0, 0}, y] - 24 G[{-1, 0, -1, -1, 0, 1}, y] + 12 G[{-1, 0, -1, -1, 0, r}, y] - 24 G[{-1, 0, -1, -1, 1, 0}, y] + 6 G[{-1, 0, -1, 0, -1, 0}, y] + 3 G[{-1, 0, -1, 0, 0, 0}, y] - 12 G[{-1, 0, -1, 0, 0, 1}, y] + 6 G[{-1, 0, -1, 0, 0, r}, y] + 12 G[{-1, 0, -1, 0, 1, 0}, y] + 48 G[{-1, 0, -1, 0, 1, 1}, y] - 48 G[{-1, 0, -1, 0, 1, r}, y] - 12 G[{-1, 0, -1, 0, r, 0}, y] - 24 G[{-1, 0, -1, 0, r, 1}, y] + 24 G[{-1, 0, -1, 0, r, r}, y] - 24 G[{-1, 0, -1, 1, -1, 0}, y] - 12 G[{-1, 0, -1, 1, 0, 0}, y] + 48 G[{-1, 0, -1, 1, 0, 1}, y] - 24 G[{-1, 0, -1, 1, 0, r}, y] + 48 G[{-1, 0, -1, 1, 1, 0}, y] + 6 G[{-1, 0, 0, -1, -1, 0}, y] + 3 G[{-1, 0, 0, -1, 0, 0}, y] - 12 G[{-1, 0, 0, -1, 0, 1}, y] + 6 G[{-1, 0, 0, -1, 0, r}, y] - 12 G[{-1, 0, 0, -1, 1, 0}, y] + 3 G[{-1, 0, 0, 0, -1, 0}, y] + Rational[3, 2] G[{-1, 0, 0, 0, 0, 0}, y] - 6 G[{-1, 0, 0, 0, 0, 1}, y] + 3 G[{-1, 0, 0, 0, 0, r}, y] + 6 G[{-1, 0, 0, 0, 1, 0}, y] + 24 G[{-1, 0, 0, 0, 1, 1}, y] - 24 G[{-1, 0, 0, 0, 1, r}, y] - 6 G[{-1, 0, 0, 0, r, 0}, y] - 12 G[{-1, 0, 0, 0, r, 1}, y] + 12 G[{-1, 0, 0, 0, r, r}, y] - 12 G[{-1, 0, 0, 1, -1, 0}, y] + 6 G[{-1, 0, 0, 1, 0, 0}, y] - 24 G[{-1, 0, 0, 1, 0, 1}, y] - 96 G[{-1, 0, 0, 1, 1, 0}, y] - 96 G[{-1, 0, 0, 1, 1, 1}, y] + 168 G[{-1, 0, 0, 1, 1, r}, y] + 48 G[{-1, 0, 0, 1, r, 0}, y] + 96 G[{-1, 0, 0, 1, r, 1}, y] - 96 G[{-1, 0, 0, 1, r, r}, y] - 6 G[{-1, 0, 0, r, 0, 0}, y] + 24 G[{-1, 0, 0, r, 0, 1}, y] - 6 G[{-1, 0, 0, r, 0, r}, y] + 60 G[{-1, 0, 0, r, 1, 0}, y] + 48 G[{-1, 0, 0, r, 1, 1}, y] - 84 G[{-1, 0, 0, r, 1, r}, y] - 24 G[{-1, 0, 0, r, r, 0}, y] - 48 G[{-1, 0, 0, r, r, 1}, y] + 48 G[{-1, 0, 0, r, r, r}, y] - 24 G[{-1, 0, 1, -1, -1, 0}, y] - 12 G[{-1, 0, 1, -1, 0, 0}, y] + 48 G[{-1, 0, 1, -1, 0, 1}, y] - 24 G[{-1, 0, 1, -1, 0, r}, y] + 48 G[{-1, 0, 1, -1, 1, 0}, y] - 12 G[{-1, 0, 1, 0, -1, 0}, y] + 6 G[{-1, 0, 1, 0, 0, 0}, y] - 24 G[{-1, 0, 1, 0, 0, 1}, y] + 96 G[{-1, 0, 1, 0, 1, 1}, y] - 24 G[{-1, 0, 1, 0, 1, r}, y] + 48 G[{-1, 0, 1, 1, -1, 0}, y] - 96 G[{-1, 0, 1, 1, 0, 0}, y] + 384 G[{-1, 0, 1, 1, 0, 1}, y] - 72 G[{-1, 0, 1, 1, 0, r}, y] + 816 G[{-1, 0, 1, 1, 1, 0}, y] + 384 G[{-1, 0, 1, 1, 1, 1}, y] - 1104 G[{-1, 0, 1, 1, 1, r}, y] - 336 G[{-1, 0, 1, 1, r, 0}, y] - 672 G[{-1, 0, 1, 1, r, 1}, y] + 672 G[{-1, 0, 1, 1, r, r}, y] + 48 G[{-1, 0, 1, r, 0, 0}, y] - 192 G[{-1, 0, 1, r, 0, 1}, y] + 48 G[{-1, 0, 1, r, 0, r}, y] - 480 G[{-1, 0, 1, r, 1, 0}, y] - 384 G[{-1, 0, 1, r, 1, 1}, y] + 672 G[{-1, 0, 1, r, 1, r}, y] + 192 G[{-1, 0, 1, r, r, 0}, y] + 384 G[{-1, 0, 1, r, r, 1}, y] - 384 G[{-1, 0, 1, r, r, r}, y] - 6 G[{-1, 0, r, 0, 0, 0}, y] + 24 G[{-1, 0, r, 0, 0, 1}, y] - 6 G[{-1, 0, r, 0, 0, r}, y] - 12 G[{-1, 0, r, 0, 1, 0}, y] - 96 G[{-1, 0, r, 0, 1, 1}, y] + 60 G[{-1, 0, r, 0, 1, r}, y] + 12 G[{-1, 0, r, 0, r, 0}, y] + 24 G[{-1, 0, r, 0, r, 1}, y] - 24 G[{-1, 0, r, 0, r, r}, y] + 60 G[{-1, 0, r, 1, 0, 0}, y] - 240 G[{-1, 0, r, 1, 0, 1}, y] + 60 G[{-1, 0, r, 1, 0, r}, y] - 456 G[{-1, 0, r, 1, 1, 0}, y] - 192 G[{-1, 0, r, 1, 1, 1}, y] + 552 G[{-1, 0, r, 1, 1, r}, y] + 168 G[{-1, 0, r, 1, r, 0}, y] + 336 G[{-1, 0, r, 1, r, 1}, y] - 336 G[{-1, 0, r, 1, r, r}, y] - 24 G[{-1, 0, r, r, 0, 0}, y] + 96 G[{-1, 0, r, r, 0, 1}, y] - 24 G[{-1, 0, r, r, 0, r}, y] + 240 G[{-1, 0, r, r, 1, 0}, y] + 192 G[{-1, 0, r, r, 1, 1}, y] - 336 G[{-1, 0, r, r, 1, r}, y] - 96 G[{-1, 0, r, r, r, 0}, y] - 192 G[{-1, 0, r, r, r, 1}, y] + 192 G[{-1, 0, r, r, r, r}, y] - 48 G[{-1, 1, -1, -1, -1, 0}, y] - 24 G[{-1, 1, -1, -1, 0, 0}, y] + 96 G[{-1, 1, -1, -1, 0, 1}, y] - 48 G[{-1, 1, -1, -1, 0, r}, y] + 96 G[{-1, 1, -1, -1, 1, 0}, y] - 24 G[{-1, 1, -1, 0, -1, 0}, y] - 12 G[{-1, 1, -1, 0, 0, 0}, y] + 48 G[{-1, 1, -1, 0, 0, 1}, y] - 24 G[{-1, 1, -1, 0, 0, r}, y] - 48 G[{-1, 1, -1, 0, 1, 0}, y] - 192 G[{-1, 1, -1, 0, 1, 1}, y] + 192 G[{-1, 1, -1, 0, 1, r}, y] + 48 G[{-1, 1, -1, 0, r, 0}, y] + 96 G[{-1, 1, -1, 0, r, 1}, y] - 96 G[{-1, 1, -1, 0, r, r}, y] + 96 G[{-1, 1, -1, 1, -1, 0}, y] + 48 G[{-1, 1, -1, 1, 0, 0}, y] - 192 G[{-1, 1, -1, 1, 0, 1}, y] + 96 G[{-1, 1, -1, 1, 0, r}, y] - 192 G[{-1, 1, -1, 1, 1, 0}, y] - 24 G[{-1, 1, 0, -1, -1, 0}, y] - 12 G[{-1, 1, 0, -1, 0, 0}, y] + 48 G[{-1, 1, 0, -1, 0, 1}, y] - 24 G[{-1, 1, 0, -1, 0, r}, y] + 48 G[{-1, 1, 0, -1, 1, 0}, y] - 12 G[{-1, 1, 0, 0, -1, 0}, y] - 6 G[{-1, 1, 0, 0, 0, 0}, y] + 24 G[{-1, 1, 0, 0, 0, 1}, y] - 12 G[{-1, 1, 0, 0, 0, r}, y] - 24 G[{-1, 1, 0, 0, 1, 0}, y] - 96 G[{-1, 1, 0, 0, 1, 1}, y] + 96 G[{-1, 1, 0, 0, 1, r}, y] + 24 G[{-1, 1, 0, 0, r, 0}, y] + 48 G[{-1, 1, 0, 0, r, 1}, y] - 48 G[{-1, 1, 0, 0, r, r}, y] + 48 G[{-1, 1, 0, 1, -1, 0}, y] - 24 G[{-1, 1, 0, 1, 0, 0}, y] + 96 G[{-1, 1, 0, 1, 0, 1}, y] + 384 G[{-1, 1, 0, 1, 1, 0}, y] + 384 G[{-1, 1, 0, 1, 1, 1}, y] - 672 G[{-1, 1, 0, 1, 1, r}, y] - 192 G[{-1, 1, 0, 1, r, 0}, y] - 384 G[{-1, 1, 0, 1, r, 1}, y] + 384 G[{-1, 1, 0, 1, r, r}, y] + 24 G[{-1, 1, 0, r, 0, 0}, y] - 96 G[{-1, 1, 0, r, 0, 1}, y] + 24 G[{-1, 1, 0, r, 0, r}, y] - 240 G[{-1, 1, 0, r, 1, 0}, y] - 192 G[{-1, 1, 0, r, 1, 1}, y] + 336 G[{-1, 1, 0, r, 1, r}, y] + 96 G[{-1, 1, 0, r, r, 0}, y] + 192 G[{-1, 1, 0, r, r, 1}, y] - 192 G[{-1, 1, 0, r, r, r}, y] + 96 G[{-1, 1, 1, -1, -1, 0}, y] + 48 G[{-1, 1, 1, -1, 0, 0}, y] - 192 G[{-1, 1, 1, -1, 0, 1}, y] + 96 G[{-1, 1, 1, -1, 0, r}, y] - 192 G[{-1, 1, 1, -1, 1, 0}, y] + 48 G[{-1, 1, 1, 0, -1, 0}, y] + 24 G[{-1, 1, 1, 0, 0, 0}, y] - 96 G[{-1, 1, 1, 0, 0, 1}, y] + 48 G[{-1, 1, 1, 0, 0, r}, y] + 96 G[{-1, 1, 1, 0, 1, 0}, y] + 384 G[{-1, 1, 1, 0, 1, 1}, y] - 384 G[{-1, 1, 1, 0, 1, r}, y] - 96 G[{-1, 1, 1, 0, r, 0}, y] - 192 G[{-1, 1, 1, 0, r, 1}, y] + 192 G[{-1, 1, 1, 0, r, r}, y] - 192 G[{-1, 1, 1, 1, -1, 0}, y] - 96 G[{-1, 1, 1, 1, 0, 0}, y] + 384 G[{-1, 1, 1, 1, 0, 1}, y] - 192 G[{-1, 1, 1, 1, 0, r}, y] + 384 G[{-1, 1, 1, 1, 1, 0}, y] + 12 G[{0, -1, -1, -1, -1, 0}, y] + 6 G[{0, -1, -1, -1, 0, 0}, y] - 24 G[{0, -1, -1, -1, 0, 1}, y] + 12 G[{0, -1, -1, -1, 0, r}, y] - 24 G[{0, -1, -1, -1, 1, 0}, y] + 6 G[{0, -1, -1, 0, -1, 0}, y] + 3 G[{0, -1, -1, 0, 0, 0}, y] - 12 G[{0, -1, -1, 0, 0, 1}, y] + 6 G[{0, -1, -1, 0, 0, r}, y] + 12 G[{0, -1, -1, 0, 1, 0}, y] + 48 G[{0, -1, -1, 0, 1, 1}, y] - 48 G[{0, -1, -1, 0, 1, r}, y] - 12 G[{0, -1, -1, 0, r, 0}, y] - 24 G[{0, -1, -1, 0, r, 1}, y] + 24 G[{0, -1, -1, 0, r, r}, y] - 24 G[{0, -1, -1, 1, -1, 0}, y] - 12 G[{0, -1, -1, 1, 0, 0}, y] + 48 G[{0, -1, -1, 1, 0, 1}, y] - 24 G[{0, -1, -1, 1, 0, r}, y] + 48 G[{0, -1, -1, 1, 1, 0}, y] + 6 G[{0, -1, 0, -1, -1, 0}, y] + 3 G[{0, -1, 0, -1, 0, 0}, y] - 12 G[{0, -1, 0, -1, 0, 1}, y] + 6 G[{0, -1, 0, -1, 0, r}, y] - 12 G[{0, -1, 0, -1, 1, 0}, y] + 3 G[{0, -1, 0, 0, -1, 0}, y] + Rational[3, 2] G[{0, -1, 0, 0, 0, 0}, y] - 6 G[{0, -1, 0, 0, 0, 1}, y] + 3 G[{0, -1, 0, 0, 0, r}, y] + 6 G[{0, -1, 0, 0, 1, 0}, y] + 24 G[{0, -1, 0, 0, 1, 1}, y] - 24 G[{0, -1, 0, 0, 1, r}, y] - 6 G[{0, -1, 0, 0, r, 0}, y] - 12 G[{0, -1, 0, 0, r, 1}, y] + 12 G[{0, -1, 0, 0, r, r}, y] - 12 G[{0, -1, 0, 1, -1, 0}, y] + 6 G[{0, -1, 0, 1, 0, 0}, y] - 24 G[{0, -1, 0, 1, 0, 1}, y] - 96 G[{0, -1, 0, 1, 1, 0}, y] - 96 G[{0, -1, 0, 1, 1, 1}, y] + 168 G[{0, -1, 0, 1, 1, r}, y] + 48 G[{0, -1, 0, 1, r, 0}, y] + 96 G[{0, -1, 0, 1, r, 1}, y] - 96 G[{0, -1, 0, 1, r, r}, y] - 6 G[{0, -1, 0, r, 0, 0}, y] + 24 G[{0, -1, 0, r, 0, 1}, y] - 6 G[{0, -1, 0, r, 0, r}, y] + 60 G[{0, -1, 0, r, 1, 0}, y] + 48 G[{0, -1, 0, r, 1, 1}, y] - 84 G[{0, -1, 0, r, 1, r}, y] - 24 G[{0, -1, 0, r, r, 0}, y] - 48 G[{0, -1, 0, r, r, 1}, y] + 48 G[{0, -1, 0, r, r, r}, y] - 24 G[{0, -1, 1, -1, -1, 0}, y] - 12 G[{0, -1, 1, -1, 0, 0}, y] + 48 G[{0, -1, 1, -1, 0, 1}, y] - 24 G[{0, -1, 1, -1, 0, r}, y] + 48 G[{0, -1, 1, -1, 1, 0}, y] - 12 G[{0, -1, 1, 0, -1, 0}, y] - 6 G[{0, -1, 1, 0, 0, 0}, y] + 24 G[{0, -1, 1, 0, 0, 1}, y] - 12 G[{0, -1, 1, 0, 0, r}, y] - 24 G[{0, -1, 1, 0, 1, 0}, y] - 96 G[{0, -1, 1, 0, 1, 1}, y] + 96 G[{0, -1, 1, 0, 1, r}, y] + 24 G[{0, -1, 1, 0, r, 0}, y] + 48 G[{0, -1, 1, 0, r, 1}, y] - 48 G[{0, -1, 1, 0, r, r}, y] + 48 G[{0, -1, 1, 1, -1, 0}, y] + 24 G[{0, -1, 1, 1, 0, 0}, y] - 96 G[{0, -1, 1, 1, 0, 1}, y] + 48 G[{0, -1, 1, 1, 0, r}, y] - 96 G[{0, -1, 1, 1, 1, 0}, y] + 6 G[{0, 0, -1, -1, -1, 0}, y] + 3 G[{0, 0, -1, -1, 0, 0}, y] - 12 G[{0, 0, -1, -1, 0, 1}, y] + 6 G[{0, 0, -1, -1, 0, r}, y] - 12 G[{0, 0, -1, -1, 1, 0}, y] + 3 G[{0, 0, -1, 0, -1, 0}, y] + Rational[3, 2] G[{0, 0, -1, 0, 0, 0}, y] - 6 G[{0, 0, -1, 0, 0, 1}, y] + 3 G[{0, 0, -1, 0, 0, r}, y] + 6 G[{0, 0, -1, 0, 1, 0}, y] + 24 G[{0, 0, -1, 0, 1, 1}, y] - 24 G[{0, 0, -1, 0, 1, r}, y] - 6 G[{0, 0, -1, 0, r, 0}, y] - 12 G[{0, 0, -1, 0, r, 1}, y] + 12 G[{0, 0, -1, 0, r, r}, y] - 12 G[{0, 0, -1, 1, -1, 0}, y] - 6 G[{0, 0, -1, 1, 0, 0}, y] + 24 G[{0, 0, -1, 1, 0, 1}, y] - 12 G[{0, 0, -1, 1, 0, r}, y] + 24 G[{0, 0, -1, 1, 1, 0}, y] + 3 G[{0, 0, 0, -1, -1, 0}, y] + Rational[3, 2] G[{0, 0, 0, -1, 0, 0}, y] - 6 G[{0, 0, 0, -1, 0, 1}, y] + 3 G[{0, 0, 0, -1, 0, r}, y] - 6 G[{0, 0, 0, -1, 1, 0}, y] + Rational[3, 2] G[{0, 0, 0, 0, -1, 0}, y] + Rational[3, 4] G[{0, 0, 0, 0, 0, 0}, y] - 3 G[{0, 0, 0, 0, 0, 1}, y] + Rational[3, 2] G[{0, 0, 0, 0, 0, r}, y] + 3 G[{0, 0, 0, 0, 1, 0}, y] + 12 G[{0, 0, 0, 0, 1, 1}, y] - 12 G[{0, 0, 0, 0, 1, r}, y] - 3 G[{0, 0, 0, 0, r, 0}, y] - 6 G[{0, 0, 0, 0, r, 1}, y] + 6 G[{0, 0, 0, 0, r, r}, y] - 6 G[{0, 0, 0, 1, -1, 0}, y] + 3 G[{0, 0, 0, 1, 0, 0}, y] - 12 G[{0, 0, 0, 1, 0, 1}, y] - 48 G[{0, 0, 0, 1, 1, 0}, y] - 48 G[{0, 0, 0, 1, 1, 1}, y] + 84 G[{0, 0, 0, 1, 1, r}, y] + 24 G[{0, 0, 0, 1, r, 0}, y] + 48 G[{0, 0, 0, 1, r, 1}, y] - 48 G[{0, 0, 0, 1, r, r}, y] - 3 G[{0, 0, 0, r, 0, 0}, y] + 12 G[{0, 0, 0, r, 0, 1}, y] - 3 G[{0, 0, 0, r, 0, r}, y] + 30 G[{0, 0, 0, r, 1, 0}, y] + 24 G[{0, 0, 0, r, 1, 1}, y] - 42 G[{0, 0, 0, r, 1, r}, y] - 12 G[{0, 0, 0, r, r, 0}, y] - 24 G[{0, 0, 0, r, r, 1}, y] + 24 G[{0, 0, 0, r, r, r}, y] - 12 G[{0, 0, 1, -1, -1, 0}, y] - 6 G[{0, 0, 1, -1, 0, 0}, y] + 24 G[{0, 0, 1, -1, 0, 1}, y] - 12 G[{0, 0, 1, -1, 0, r}, y] + 24 G[{0, 0, 1, -1, 1, 0}, y] - 6 G[{0, 0, 1, 0, -1, 0}, y] + 3 G[{0, 0, 1, 0, 0, 0}, y] - 12 G[{0, 0, 1, 0, 0, 1}, y] + 48 G[{0, 0, 1, 0, 1, 1}, y] - 12 G[{0, 0, 1, 0, 1, r}, y] + 24 G[{0, 0, 1, 1, -1, 0}, y] - 48 G[{0, 0, 1, 1, 0, 0}, y] + 192 G[{0, 0, 1, 1, 0, 1}, y] - 36 G[{0, 0, 1, 1, 0, r}, y] + 408 G[{0, 0, 1, 1, 1, 0}, y] + 192 G[{0, 0, 1, 1, 1, 1}, y] - 552 G[{0, 0, 1, 1, 1, r}, y] - 168 G[{0, 0, 1, 1, r, 0}, y] - 336 G[{0, 0, 1, 1, r, 1}, y] + 336 G[{0, 0, 1, 1, r, r}, y] + 24 G[{0, 0, 1, r, 0, 0}, y] - 96 G[{0, 0, 1, r, 0, 1}, y] + 24 G[{0, 0, 1, r, 0, r}, y] - 240 G[{0, 0, 1, r, 1, 0}, y] - 192 G[{0, 0, 1, r, 1, 1}, y] + 336 G[{0, 0, 1, r, 1, r}, y] + 96 G[{0, 0, 1, r, r, 0}, y] + 192 G[{0, 0, 1, r, r, 1}, y] - 192 G[{0, 0, 1, r, r, r}, y] - 3 G[{0, 0, r, 0, 0, 0}, y] + 12 G[{0, 0, r, 0, 0, 1}, y] - 3 G[{0, 0, r, 0, 0, r}, y] - 6 G[{0, 0, r, 0, 1, 0}, y] - 48 G[{0, 0, r, 0, 1, 1}, y] + 30 G[{0, 0, r, 0, 1, r}, y] + 6 G[{0, 0, r, 0, r, 0}, y] + 12 G[{0, 0, r, 0, r, 1}, y] - 12 G[{0, 0, r, 0, r, r}, y] + 30 G[{0, 0, r, 1, 0, 0}, y] - 120 G[{0, 0, r, 1, 0, 1}, y] + 30 G[{0, 0, r, 1, 0, r}, y] - 228 G[{0, 0, r, 1, 1, 0}, y] - 96 G[{0, 0, r, 1, 1, 1}, y] + 276 G[{0, 0, r, 1, 1, r}, y] + 84 G[{0, 0, r, 1, r, 0}, y] + 168 G[{0, 0, r, 1, r, 1}, y] - 168 G[{0, 0, r, 1, r, r}, y] - 12 G[{0, 0, r, r, 0, 0}, y] + 48 G[{0, 0, r, r, 0, 1}, y] - 12 G[{0, 0, r, r, 0, r}, y] + 120 G[{0, 0, r, r, 1, 0}, y] + 96 G[{0, 0, r, r, 1, 1}, y] - 168 G[{0, 0, r, r, 1, r}, y] - 48 G[{0, 0, r, r, r, 0}, y] - 96 G[{0, 0, r, r, r, 1}, y] + 96 G[{0, 0, r, r, r, r}, y] - 24 G[{0, 1, -1, -1, -1, 0}, y] - 12 G[{0, 1, -1, -1, 0, 0}, y] + 48 G[{0, 1, -1, -1, 0, 1}, y] - 24 G[{0, 1, -1, -1, 0, r}, y] + 48 G[{0, 1, -1, -1, 1, 0}, y] - 12 G[{0, 1, -1, 0, -1, 0}, y] - 6 G[{0, 1, -1, 0, 0, 0}, y] + 24 G[{0, 1, -1, 0, 0, 1}, y] - 12 G[{0, 1, -1, 0, 0, r}, y] - 24 G[{0, 1, -1, 0, 1, 0}, y] - 96 G[{0, 1, -1, 0, 1, 1}, y] + 96 G[{0, 1, -1, 0, 1, r}, y] + 24 G[{0, 1, -1, 0, r, 0}, y] + 48 G[{0, 1, -1, 0, r, 1}, y] - 48 G[{0, 1, -1, 0, r, r}, y] + 48 G[{0, 1, -1, 1, -1, 0}, y] + 24 G[{0, 1, -1, 1, 0, 0}, y] - 96 G[{0, 1, -1, 1, 0, 1}, y] + 48 G[{0, 1, -1, 1, 0, r}, y] - 96 G[{0, 1, -1, 1, 1, 0}, y] - 12 G[{0, 1, 0, -1, -1, 0}, y] - 6 G[{0, 1, 0, -1, 0, 0}, y] + 24 G[{0, 1, 0, -1, 0, 1}, y] - 12 G[{0, 1, 0, -1, 0, r}, y] + 24 G[{0, 1, 0, -1, 1, 0}, y] - 6 G[{0, 1, 0, 0, -1, 0}, y] + 3 G[{0, 1, 0, 0, 0, 0}, y] - 12 G[{0, 1, 0, 0, 0, 1}, y] + 48 G[{0, 1, 0, 0, 1, 1}, y] - 12 G[{0, 1, 0, 0, 1, r}, y] + 24 G[{0, 1, 0, 1, -1, 0}, y] + 12 G[{0, 1, 0, 1, 0, r}, y] - 72 G[{0, 1, 0, 1, 1, 0}, y] - 192 G[{0, 1, 0, 1, 1, 1}, y] + 120 G[{0, 1, 0, 1, 1, r}, y] + 24 G[{0, 1, 0, 1, r, 0}, y] + 48 G[{0, 1, 0, 1, r, 1}, y] - 48 G[{0, 1, 0, 1, r, r}, y] + 48 G[{0, 1, 1, -1, -1, 0}, y] + 24 G[{0, 1, 1, -1, 0, 0}, y] - 96 G[{0, 1, 1, -1, 0, 1}, y] + 48 G[{0, 1, 1, -1, 0, r}, y] - 96 G[{0, 1, 1, -1, 1, 0}, y] + 24 G[{0, 1, 1, 0, -1, 0}, y] - 48 G[{0, 1, 1, 0, 0, 0}, y] + 192 G[{0, 1, 1, 0, 0, 1}, y] - 36 G[{0, 1, 1, 0, 0, r}, y] - 72 G[{0, 1, 1, 0, 1, 0}, y] - 768 G[{0, 1, 1, 0, 1, 1}, y] + 408 G[{0, 1, 1, 0, 1, r}, y] + 72 G[{0, 1, 1, 0, r, 0}, y] + 144 G[{0, 1, 1, 0, r, 1}, y] - 144 G[{0, 1, 1, 0, r, r}, y] - 96 G[{0, 1, 1, 1, -1, 0}, y] + 408 G[{0, 1, 1, 1, 0, 0}, y] - 1632 G[{0, 1, 1, 1, 0, 1}, y] + 360 G[{0, 1, 1, 1, 0, r}, y] - 2928 G[{0, 1, 1, 1, 1, 0}, y] - 768 G[{0, 1, 1, 1, 1, 1}, y] + 3504 G[{0, 1, 1, 1, 1, r}, y] + 1104 G[{0, 1, 1, 1, r, 0}, y] + 2208 G[{0, 1, 1, 1, r, 1}, y] - 2208 G[{0, 1, 1, 1, r, r}, y] - 168 G[{0, 1, 1, r, 0, 0}, y] + 672 G[{0, 1, 1, r, 0, 1}, y] - 168 G[{0, 1, 1, r, 0, r}, y] + 1680 G[{0, 1, 1, r, 1, 0}, y] + 1344 G[{0, 1, 1, r, 1, 1}, y] - 2352 G[{0, 1, 1, r, 1, r}, y] - 672 G[{0, 1, 1, r, r, 0}, y] - 1344 G[{0, 1, 1, r, r, 1}, y] + 1344 G[{0, 1, 1, r, r, r}, y] + 24 G[{0, 1, r, 0, 0, 0}, y] - 96 G[{0, 1, r, 0, 0, 1}, y] + 24 G[{0, 1, r, 0, 0, r}, y] + 48 G[{0, 1, r, 0, 1, 0}, y] + 384 G[{0, 1, r, 0, 1, 1}, y] - 240 G[{0, 1, r, 0, 1, r}, y] - 48 G[{0, 1, r, 0, r, 0}, y] - 96 G[{0, 1, r, 0, r, 1}, y] + 96 G[{0, 1, r, 0, r, r}, y] - 240 G[{0, 1, r, 1, 0, 0}, y] + 960 G[{0, 1, r, 1, 0, 1}, y] - 240 G[{0, 1, r, 1, 0, r}, y] + 1824 G[{0, 1, r, 1, 1, 0}, y] + 768 G[{0, 1, r, 1, 1, 1}, y] - 2208 G[{0, 1, r, 1, 1, r}, y] - 672 G[{0, 1, r, 1, r, 0}, y] - 1344 G[{0, 1, r, 1, r, 1}, y] + 1344 G[{0, 1, r, 1, r, r}, y] + 96 G[{0, 1, r, r, 0, 0}, y] - 384 G[{0, 1, r, r, 0, 1}, y] + 96 G[{0, 1, r, r, 0, r}, y] - 960 G[{0, 1, r, r, 1, 0}, y] - 768 G[{0, 1, r, r, 1, 1}, y] + 1344 G[{0, 1, r, r, 1, r}, y] + 384 G[{0, 1, r, r, r, 0}, y] + 768 G[{0, 1, r, r, r, 1}, y] - 768 G[{0, 1, r, r, r, r}, y] - 3 G[{0, r, 0, 0, 0, 0}, y] + 12 G[{0, r, 0, 0, 0, 1}, y] - 3 G[{0, r, 0, 0, 0, r}, y] - 6 G[{0, r, 0, 0, 1, 0}, y] - 48 G[{0, r, 0, 0, 1, 1}, y] + 30 G[{0, r, 0, 0, 1, r}, y] + 6 G[{0, r, 0, 0, r, 0}, y] + 12 G[{0, r, 0, 0, r, 1}, y] - 12 G[{0, r, 0, 0, r, r}, y] - 6 G[{0, r, 0, 1, 0, 0}, y] + 24 G[{0, r, 0, 1, 0, 1}, y] - 6 G[{0, r, 0, 1, 0, r}, y] + 132 G[{0, r, 0, 1, 1, 0}, y] + 192 G[{0, r, 0, 1, 1, 1}, y] - 228 G[{0, r, 0, 1, 1, r}, y] - 60 G[{0, r, 0, 1, r, 0}, y] - 120 G[{0, r, 0, 1, r, 1}, y] + 120 G[{0, r, 0, 1, r, r}, y] + 6 G[{0, r, 0, r, 0, 0}, y] - 24 G[{0, r, 0, r, 0, 1}, y] + 6 G[{0, r, 0, r, 0, r}, y] - 60 G[{0, r, 0, r, 1, 0}, y] - 48 G[{0, r, 0, r, 1, 1}, y] + 84 G[{0, r, 0, r, 1, r}, y] + 24 G[{0, r, 0, r, r, 0}, y] + 48 G[{0, r, 0, r, r, 1}, y] - 48 G[{0, r, 0, r, r, r}, y] + 30 G[{0, r, 1, 0, 0, 0}, y] - 120 G[{0, r, 1, 0, 0, 1}, y] + 30 G[{0, r, 1, 0, 0, r}, y] + 60 G[{0, r, 1, 0, 1, 0}, y] + 480 G[{0, r, 1, 0, 1, 1}, y] - 300 G[{0, r, 1, 0, 1, r}, y] - 60 G[{0, r, 1, 0, r, 0}, y] - 120 G[{0, r, 1, 0, r, 1}, y] + 120 G[{0, r, 1, 0, r, r}, y] - 228 G[{0, r, 1, 1, 0, 0}, y] + 912 G[{0, r, 1, 1, 0, 1}, y] - 228 G[{0, r, 1, 1, 0, r}, y] + 1560 G[{0, r, 1, 1, 1, 0}, y] + 384 G[{0, r, 1, 1, 1, 1}, y] - 1752 G[{0, r, 1, 1, 1, r}, y] - 552 G[{0, r, 1, 1, r, 0}, y] - 1104 G[{0, r, 1, 1, r, 1}, y] + 1104 G[{0, r, 1, 1, r, r}, y] + 84 G[{0, r, 1, r, 0, 0}, y] - 336 G[{0, r, 1, r, 0, 1}, y] + 84 G[{0, r, 1, r, 0, r}, y] - 840 G[{0, r, 1, r, 1, 0}, y] - 672 G[{0, r, 1, r, 1, 1}, y] + 1176 G[{0, r, 1, r, 1, r}, y] + 336 G[{0, r, 1, r, r, 0}, y] + 672 G[{0, r, 1, r, r, 1}, y] - 672 G[{0, r, 1, r, r, r}, y] - 12 G[{0, r, r, 0, 0, 0}, y] + 48 G[{0, r, r, 0, 0, 1}, y] - 12 G[{0, r, r, 0, 0, r}, y] - 24 G[{0, r, r, 0, 1, 0}, y] - 192 G[{0, r, r, 0, 1, 1}, y] + 120 G[{0, r, r, 0, 1, r}, y] + 24 G[{0, r, r, 0, r, 0}, y] + 48 G[{0, r, r, 0, r, 1}, y] - 48 G[{0, r, r, 0, r, r}, y] + 120 G[{0, r, r, 1, 0, 0}, y] - 480 G[{0, r, r, 1, 0, 1}, y] + 120 G[{0, r, r, 1, 0, r}, y] - 912 G[{0, r, r, 1, 1, 0}, y] - 384 G[{0, r, r, 1, 1, 1}, y] + 1104 G[{0, r, r, 1, 1, r}, y] + 336 G[{0, r, r, 1, r, 0}, y] + 672 G[{0, r, r, 1, r, 1}, y] - 672 G[{0, r, r, 1, r, r}, y] - 48 G[{0, r, r, r, 0, 0}, y] + 192 G[{0, r, r, r, 0, 1}, y] - 48 G[{0, r, r, r, 0, r}, y] + 480 G[{0, r, r, r, 1, 0}, y] + 384 G[{0, r, r, r, 1, 1}, y] - 672 G[{0, r, r, r, 1, r}, y] - 192 G[{0, r, r, r, r, 0}, y] - 384 G[{0, r, r, r, r, 1}, y] + 384 G[{0, r, r, r, r, r}, y] - 48 G[{1, -1, -1, -1, -1, 0}, y] - 24 G[{1, -1, -1, -1, 0, 0}, y] + 96 G[{1, -1, -1, -1, 0, 1}, y] - 48 G[{1, -1, -1, -1, 0, r}, y] + 96 G[{1, -1, -1, -1, 1, 0}, y] - 24 G[{1, -1, -1, 0, -1, 0}, y] - 12 G[{1, -1, -1, 0, 0, 0}, y] + 48 G[{1, -1, -1, 0, 0, 1}, y] - 24 G[{1, -1, -1, 0, 0, r}, y] - 48 G[{1, -1, -1, 0, 1, 0}, y] - 192 G[{1, -1, -1, 0, 1, 1}, y] + 192 G[{1, -1, -1, 0, 1, r}, y] + 48 G[{1, -1, -1, 0, r, 0}, y] + 96 G[{1, -1, -1, 0, r, 1}, y] - 96 G[{1, -1, -1, 0, r, r}, y] + 96 G[{1, -1, -1, 1, -1, 0}, y] + 48 G[{1, -1, -1, 1, 0, 0}, y] - 192 G[{1, -1, -1, 1, 0, 1}, y] + 96 G[{1, -1, -1, 1, 0, r}, y] - 192 G[{1, -1, -1, 1, 1, 0}, y] - 24 G[{1, -1, 0, -1, -1, 0}, y] - 12 G[{1, -1, 0, -1, 0, 0}, y] + 48 G[{1, -1, 0, -1, 0, 1}, y] - 24 G[{1, -1, 0, -1, 0, r}, y] + 48 G[{1, -1, 0, -1, 1, 0}, y] - 12 G[{1, -1, 0, 0, -1, 0}, y] - 6 G[{1, -1, 0, 0, 0, 0}, y] + 24 G[{1, -1, 0, 0, 0, 1}, y] - 12 G[{1, -1, 0, 0, 0, r}, y] - 24 G[{1, -1, 0, 0, 1, 0}, y] - 96 G[{1, -1, 0, 0, 1, 1}, y] + 96 G[{1, -1, 0, 0, 1, r}, y] + 24 G[{1, -1, 0, 0, r, 0}, y] + 48 G[{1, -1, 0, 0, r, 1}, y] - 48 G[{1, -1, 0, 0, r, r}, y] + 48 G[{1, -1, 0, 1, -1, 0}, y] - 24 G[{1, -1, 0, 1, 0, 0}, y] + 96 G[{1, -1, 0, 1, 0, 1}, y] + 384 G[{1, -1, 0, 1, 1, 0}, y] + 384 G[{1, -1, 0, 1, 1, 1}, y] - 672 G[{1, -1, 0, 1, 1, r}, y] - 192 G[{1, -1, 0, 1, r, 0}, y] - 384 G[{1, -1, 0, 1, r, 1}, y] + 384 G[{1, -1, 0, 1, r, r}, y] + 24 G[{1, -1, 0, r, 0, 0}, y] - 96 G[{1, -1, 0, r, 0, 1}, y] + 24 G[{1, -1, 0, r, 0, r}, y] - 240 G[{1, -1, 0, r, 1, 0}, y] - 192 G[{1, -1, 0, r, 1, 1}, y] + 336 G[{1, -1, 0, r, 1, r}, y] + 96 G[{1, -1, 0, r, r, 0}, y] + 192 G[{1, -1, 0, r, r, 1}, y] - 192 G[{1, -1, 0, r, r, r}, y] + 96 G[{1, -1, 1, -1, -1, 0}, y] + 48 G[{1, -1, 1, -1, 0, 0}, y] - 192 G[{1, -1, 1, -1, 0, 1}, y] + 96 G[{1, -1, 1, -1, 0, r}, y] - 192 G[{1, -1, 1, -1, 1, 0}, y] + 48 G[{1, -1, 1, 0, -1, 0}, y] + 24 G[{1, -1, 1, 0, 0, 0}, y] - 96 G[{1, -1, 1, 0, 0, 1}, y] + 48 G[{1, -1, 1, 0, 0, r}, y] + 96 G[{1, -1, 1, 0, 1, 0}, y] + 384 G[{1, -1, 1, 0, 1, 1}, y] - 384 G[{1, -1, 1, 0, 1, r}, y] - 96 G[{1, -1, 1, 0, r, 0}, y] - 192 G[{1, -1, 1, 0, r, 1}, y] + 192 G[{1, -1, 1, 0, r, r}, y] - 192 G[{1, -1, 1, 1, -1, 0}, y] - 96 G[{1, -1, 1, 1, 0, 0}, y] + 384 G[{1, -1, 1, 1, 0, 1}, y] - 192 G[{1, -1, 1, 1, 0, r}, y] + 384 G[{1, -1, 1, 1, 1, 0}, y] - 24 G[{1, 0, -1, -1, -1, 0}, y] - 12 G[{1, 0, -1, -1, 0, 0}, y] + 48 G[{1, 0, -1, -1, 0, 1}, y] - 24 G[{1, 0, -1, -1, 0, r}, y] + 48 G[{1, 0, -1, -1, 1, 0}, y] - 12 G[{1, 0, -1, 0, -1, 0}, y] - 6 G[{1, 0, -1, 0, 0, 0}, y] + 24 G[{1, 0, -1, 0, 0, 1}, y] - 12 G[{1, 0, -1, 0, 0, r}, y] - 24 G[{1, 0, -1, 0, 1, 0}, y] - 96 G[{1, 0, -1, 0, 1, 1}, y] + 96 G[{1, 0, -1, 0, 1, r}, y] + 24 G[{1, 0, -1, 0, r, 0}, y] + 48 G[{1, 0, -1, 0, r, 1}, y] - 48 G[{1, 0, -1, 0, r, r}, y] + 48 G[{1, 0, -1, 1, -1, 0}, y] + 24 G[{1, 0, -1, 1, 0, 0}, y] - 96 G[{1, 0, -1, 1, 0, 1}, y] + 48 G[{1, 0, -1, 1, 0, r}, y] - 96 G[{1, 0, -1, 1, 1, 0}, y] - 12 G[{1, 0, 0, -1, -1, 0}, y] - 6 G[{1, 0, 0, -1, 0, 0}, y] + 24 G[{1, 0, 0, -1, 0, 1}, y] - 12 G[{1, 0, 0, -1, 0, r}, y] + 24 G[{1, 0, 0, -1, 1, 0}, y] - 6 G[{1, 0, 0, 0, -1, 0}, y] - 3 G[{1, 0, 0, 0, 0, 0}, y] + 12 G[{1, 0, 0, 0, 0, 1}, y] - 6 G[{1, 0, 0, 0, 0, r}, y] - 12 G[{1, 0, 0, 0, 1, 0}, y] - 48 G[{1, 0, 0, 0, 1, 1}, y] + 48 G[{1, 0, 0, 0, 1, r}, y] + 12 G[{1, 0, 0, 0, r, 0}, y] + 24 G[{1, 0, 0, 0, r, 1}, y] - 24 G[{1, 0, 0, 0, r, r}, y] + 24 G[{1, 0, 0, 1, -1, 0}, y] - 12 G[{1, 0, 0, 1, 0, 0}, y] + 48 G[{1, 0, 0, 1, 0, 1}, y] + 192 G[{1, 0, 0, 1, 1, 0}, y] + 192 G[{1, 0, 0, 1, 1, 1}, y] - 336 G[{1, 0, 0, 1, 1, r}, y] - 96 G[{1, 0, 0, 1, r, 0}, y] - 192 G[{1, 0, 0, 1, r, 1}, y] + 192 G[{1, 0, 0, 1, r, r}, y] + 12 G[{1, 0, 0, r, 0, 0}, y] - 48 G[{1, 0, 0, r, 0, 1}, y] + 12 G[{1, 0, 0, r, 0, r}, y] - 120 G[{1, 0, 0, r, 1, 0}, y] - 96 G[{1, 0, 0, r, 1, 1}, y] + 168 G[{1, 0, 0, r, 1, r}, y] + 48 G[{1, 0, 0, r, r, 0}, y] + 96 G[{1, 0, 0, r, r, 1}, y] - 96 G[{1, 0, 0, r, r, r}, y] + 48 G[{1, 0, 1, -1, -1, 0}, y] + 24 G[{1, 0, 1, -1, 0, 0}, y] - 96 G[{1, 0, 1, -1, 0, 1}, y] + 48 G[{1, 0, 1, -1, 0, r}, y] - 96 G[{1, 0, 1, -1, 1, 0}, y] + 24 G[{1, 0, 1, 0, -1, 0}, y] - 12 G[{1, 0, 1, 0, 0, 0}, y] + 48 G[{1, 0, 1, 0, 0, 1}, y] - 192 G[{1, 0, 1, 0, 1, 1}, y] + 48 G[{1, 0, 1, 0, 1, r}, y] - 96 G[{1, 0, 1, 1, -1, 0}, y] + 192 G[{1, 0, 1, 1, 0, 0}, y] - 768 G[{1, 0, 1, 1, 0, 1}, y] + 144 G[{1, 0, 1, 1, 0, r}, y] - 1632 G[{1, 0, 1, 1, 1, 0}, y] - 768 G[{1, 0, 1, 1, 1, 1}, y] + 2208 G[{1, 0, 1, 1, 1, r}, y] + 672 G[{1, 0, 1, 1, r, 0}, y] + 1344 G[{1, 0, 1, 1, r, 1}, y] - 1344 G[{1, 0, 1, 1, r, r}, y] - 96 G[{1, 0, 1, r, 0, 0}, y] + 384 G[{1, 0, 1, r, 0, 1}, y] - 96 G[{1, 0, 1, r, 0, r}, y] + 960 G[{1, 0, 1, r, 1, 0}, y] + 768 G[{1, 0, 1, r, 1, 1}, y] - 1344 G[{1, 0, 1, r, 1, r}, y] - 384 G[{1, 0, 1, r, r, 0}, y] - 768 G[{1, 0, 1, r, r, 1}, y] + 768 G[{1, 0, 1, r, r, r}, y] + 12 G[{1, 0, r, 0, 0, 0}, y] - 48 G[{1, 0, r, 0, 0, 1}, y] + 12 G[{1, 0, r, 0, 0, r}, y] + 24 G[{1, 0, r, 0, 1, 0}, y] + 192 G[{1, 0, r, 0, 1, 1}, y] - 120 G[{1, 0, r, 0, 1, r}, y] - 24 G[{1, 0, r, 0, r, 0}, y] - 48 G[{1, 0, r, 0, r, 1}, y] + 48 G[{1, 0, r, 0, r, r}, y] - 120 G[{1, 0, r, 1, 0, 0}, y] + 480 G[{1, 0, r, 1, 0, 1}, y] - 120 G[{1, 0, r, 1, 0, r}, y] + 912 G[{1, 0, r, 1, 1, 0}, y] + 384 G[{1, 0, r, 1, 1, 1}, y] - 1104 G[{1, 0, r, 1, 1, r}, y] - 336 G[{1, 0, r, 1, r, 0}, y] - 672 G[{1, 0, r, 1, r, 1}, y] + 672 G[{1, 0, r, 1, r, r}, y] + 48 G[{1, 0, r, r, 0, 0}, y] - 192 G[{1, 0, r, r, 0, 1}, y] + 48 G[{1, 0, r, r, 0, r}, y] - 480 G[{1, 0, r, r, 1, 0}, y] - 384 G[{1, 0, r, r, 1, 1}, y] + 672 G[{1, 0, r, r, 1, r}, y] + 192 G[{1, 0, r, r, r, 0}, y] + 384 G[{1, 0, r, r, r, 1}, y] - 384 G[{1, 0, r, r, r, r}, y] + 96 G[{1, 1, -1, -1, -1, 0}, y] + 48 G[{1, 1, -1, -1, 0, 0}, y] - 192 G[{1, 1, -1, -1, 0, 1}, y] + 96 G[{1, 1, -1, -1, 0, r}, y] - 192 G[{1, 1, -1, -1, 1, 0}, y] + 48 G[{1, 1, -1, 0, -1, 0}, y] + 24 G[{1, 1, -1, 0, 0, 0}, y] - 96 G[{1, 1, -1, 0, 0, 1}, y] + 48 G[{1, 1, -1, 0, 0, r}, y] + 96 G[{1, 1, -1, 0, 1, 0}, y] + 384 G[{1, 1, -1, 0, 1, 1}, y] - 384 G[{1, 1, -1, 0, 1, r}, y] - 96 G[{1, 1, -1, 0, r, 0}, y] - 192 G[{1, 1, -1, 0, r, 1}, y] + 192 G[{1, 1, -1, 0, r, r}, y] - 192 G[{1, 1, -1, 1, -1, 0}, y] - 96 G[{1, 1, -1, 1, 0, 0}, y] + 384 G[{1, 1, -1, 1, 0, 1}, y] - 192 G[{1, 1, -1, 1, 0, r}, y] + 384 G[{1, 1, -1, 1, 1, 0}, y] + 48 G[{1, 1, 0, -1, -1, 0}, y] + 24 G[{1, 1, 0, -1, 0, 0}, y] - 96 G[{1, 1, 0, -1, 0, 1}, y] + 48 G[{1, 1, 0, -1, 0, r}, y] - 96 G[{1, 1, 0, -1, 1, 0}, y] + 24 G[{1, 1, 0, 0, -1, 0}, y] + 12 G[{1, 1, 0, 0, 0, 0}, y] - 48 G[{1, 1, 0, 0, 0, 1}, y] + 24 G[{1, 1, 0, 0, 0, r}, y] + 48 G[{1, 1, 0, 0, 1, 0}, y] + 192 G[{1, 1, 0, 0, 1, 1}, y] - 192 G[{1, 1, 0, 0, 1, r}, y] - 48 G[{1, 1, 0, 0, r, 0}, y] - 96 G[{1, 1, 0, 0, r, 1}, y] + 96 G[{1, 1, 0, 0, r, r}, y] - 96 G[{1, 1, 0, 1, -1, 0}, y] + 48 G[{1, 1, 0, 1, 0, 0}, y] - 192 G[{1, 1, 0, 1, 0, 1}, y] - 768 G[{1, 1, 0, 1, 1, 0}, y] - 768 G[{1, 1, 0, 1, 1, 1}, y] + 1344 G[{1, 1, 0, 1, 1, r}, y] + 384 G[{1, 1, 0, 1, r, 0}, y] + 768 G[{1, 1, 0, 1, r, 1}, y] - 768 G[{1, 1, 0, 1, r, r}, y] - 48 G[{1, 1, 0, r, 0, 0}, y] + 192 G[{1, 1, 0, r, 0, 1}, y] - 48 G[{1, 1, 0, r, 0, r}, y] + 480 G[{1, 1, 0, r, 1, 0}, y] + 384 G[{1, 1, 0, r, 1, 1}, y] - 672 G[{1, 1, 0, r, 1, r}, y] - 192 G[{1, 1, 0, r, r, 0}, y] - 384 G[{1, 1, 0, r, r, 1}, y] + 384 G[{1, 1, 0, r, r, r}, y] - 192 G[{1, 1, 1, -1, -1, 0}, y] - 96 G[{1, 1, 1, -1, 0, 0}, y] + 384 G[{1, 1, 1, -1, 0, 1}, y] - 192 G[{1, 1, 1, -1, 0, r}, y] + 384 G[{1, 1, 1, -1, 1, 0}, y] - 96 G[{1, 1, 1, 0, -1, 0}, y] - 48 G[{1, 1, 1, 0, 0, 0}, y] + 192 G[{1, 1, 1, 0, 0, 1}, y] - 96 G[{1, 1, 1, 0, 0, r}, y] - 192 G[{1, 1, 1, 0, 1, 0}, y] - 768 G[{1, 1, 1, 0, 1, 1}, y] + 768 G[{1, 1, 1, 0, 1, r}, y] + 192 G[{1, 1, 1, 0, r, 0}, y] + 384 G[{1, 1, 1, 0, r, 1}, y] - 384 G[{1, 1, 1, 0, r, r}, y] + 384 G[{1, 1, 1, 1, -1, 0}, y] + 192 G[{1, 1, 1, 1, 0, 0}, y] - 768 G[{1, 1, 1, 1, 0, 1}, y] + 384 G[{1, 1, 1, 1, 0, r}, y] + Rational[1, 2] (16 G[{-1, -1, -1, -1, -1, 0}, y] + 24 G[{-1, -1, -1, -1, 0, 0}, y] - 32 G[{-1, -1, -1, -1, 0, 1}, y] - 32 G[{-1, -1, -1, -1, 1, 0}, y] + 8 G[{-1, -1, -1, 0, -1, 0}, y] + 28 G[{-1, -1, -1, 0, 0, 0}, y] - 48 G[{-1, -1, -1, 0, 0, 1}, y] - 48 G[{-1, -1, -1, 0, 1, 0}, y] + 64 G[{-1, -1, -1, 0, 1, 1}, y] - 32 G[{-1, -1, -1, 1, -1, 0}, y] - 48 G[{-1, -1, -1, 1, 0, 0}, y] + 64 G[{-1, -1, -1, 1, 0, 1}, y] + 64 G[{-1, -1, -1, 1, 1, 0}, y] + 8 G[{-1, -1, 0, -1, -1, 0}, y] + 12 G[{-1, -1, 0, -1, 0, 0}, y] - 16 G[{-1, -1, 0, -1, 0, 1}, y] - 16 G[{-1, -1, 0, -1, 1, 0}, y] + 4 G[{-1, -1, 0, 0, -1, 0}, y] + 30 G[{-1, -1, 0, 0, 0, 0}, y] - 56 G[{-1, -1, 0, 0, 0, 1}, y] - 56 G[{-1, -1, 0, 0, 1, 0}, y] + 96 G[{-1, -1, 0, 0, 1, 1}, y] - 16 G[{-1, -1, 0, 1, -1, 0}, y] - 56 G[{-1, -1, 0, 1, 0, 0}, y] + 96 G[{-1, -1, 0, 1, 0, 1}, y] + 96 G[{-1, -1, 0, 1, 1, 0}, y] - 128 G[{-1, -1, 0, 1, 1, 1}, y] - 32 G[{-1, -1, 1, -1, -1, 0}, y] - 48 G[{-1, -1, 1, -1, 0, 0}, y] + 64 G[{-1, -1, 1, -1, 0, 1}, y] + 64 G[{-1, -1, 1, -1, 1, 0}, y] - 16 G[{-1, -1, 1, 0, -1, 0}, y] - 56 G[{-1, -1, 1, 0, 0, 0}, y] + 96 G[{-1, -1, 1, 0, 0, 1}, y] + 96 G[{-1, -1, 1, 0, 1, 0}, y] - 128 G[{-1, -1, 1, 0, 1, 1}, y] + 64 G[{-1, -1, 1, 1, -1, 0}, y] + 96 G[{-1, -1, 1, 1, 0, 0}, y] - 128 G[{-1, -1, 1, 1, 0, 1}, y] - 128 G[{-1, -1, 1, 1, 1, 0}, y] + 8 G[{-1, 0, -1, -1, -1, 0}, y] + 12 G[{-1, 0, -1, -1, 0, 0}, y] - 16 G[{-1, 0, -1, -1, 0, 1}, y] - 16 G[{-1, 0, -1, -1, 1, 0}, y] + 4 G[{-1, 0, -1, 0, -1, 0}, y] + 14 G[{-1, 0, -1, 0, 0, 0}, y] - 24 G[{-1, 0, -1, 0, 0, 1}, y] - 24 G[{-1, 0, -1, 0, 1, 0}, y] + 32 G[{-1, 0, -1, 0, 1, 1}, y] - 16 G[{-1, 0, -1, 1, -1, 0}, y] - 24 G[{-1, 0, -1, 1, 0, 0}, y] + 32 G[{-1, 0, -1, 1, 0, 1}, y] + 32 G[{-1, 0, -1, 1, 1, 0}, y] + 4 G[{-1, 0, 0, -1, -1, 0}, y] + 6 G[{-1, 0, 0, -1, 0, 0}, y] - 8 G[{-1, 0, 0, -1, 0, 1}, y] - 8 G[{-1, 0, 0, -1, 1, 0}, y] + 2 G[{-1, 0, 0, 0, -1, 0}, y] + 31 G[{-1, 0, 0, 0, 0, 0}, y] - 60 G[{-1, 0, 0, 0, 0, 1}, y] - 60 G[{-1, 0, 0, 0, 1, 0}, y] + 112 G[{-1, 0, 0, 0, 1, 1}, y] - 8 G[{-1, 0, 0, 1, -1, 0}, y] - 60 G[{-1, 0, 0, 1, 0, 0}, y] + 112 G[{-1, 0, 0, 1, 0, 1}, y] + 112 G[{-1, 0, 0, 1, 1, 0}, y] - 192 G[{-1, 0, 0, 1, 1, 1}, y] - 16 G[{-1, 0, 1, -1, -1, 0}, y] - 24 G[{-1, 0, 1, -1, 0, 0}, y] + 32 G[{-1, 0, 1, -1, 0, 1}, y] + 32 G[{-1, 0, 1, -1, 1, 0}, y] - 8 G[{-1, 0, 1, 0, -1, 0}, y] - 60 G[{-1, 0, 1, 0, 0, 0}, y] + 112 G[{-1, 0, 1, 0, 0, 1}, y] + 112 G[{-1, 0, 1, 0, 1, 0}, y] - 192 G[{-1, 0, 1, 0, 1, 1}, y] + 32 G[{-1, 0, 1, 1, -1, 0}, y] + 112 G[{-1, 0, 1, 1, 0, 0}, y] - 192 G[{-1, 0, 1, 1, 0, 1}, y] - 192 G[{-1, 0, 1, 1, 1, 0}, y] + 256 G[{-1, 0, 1, 1, 1, 1}, y] - 32 G[{-1, 1, -1, -1, -1, 0}, y] - 48 G[{-1, 1, -1, -1, 0, 0}, y] + 64 G[{-1, 1, -1, -1, 0, 1}, y] + 64 G[{-1, 1, -1, -1, 1, 0}, y] - 16 G[{-1, 1, -1, 0, -1, 0}, y] - 56 G[{-1, 1, -1, 0, 0, 0}, y] + 96 G[{-1, 1, -1, 0, 0, 1}, y] + 96 G[{-1, 1, -1, 0, 1, 0}, y] - 128 G[{-1, 1, -1, 0, 1, 1}, y] + 64 G[{-1, 1, -1, 1, -1, 0}, y] + 96 G[{-1, 1, -1, 1, 0, 0}, y] - 128 G[{-1, 1, -1, 1, 0, 1}, y] - 128 G[{-1, 1, -1, 1, 1, 0}, y] - 16 G[{-1, 1, 0, -1, -1, 0}, y] - 24 G[{-1, 1, 0, -1, 0, 0}, y] + 32 G[{-1, 1, 0, -1, 0, 1}, y] + 32 G[{-1, 1, 0, -1, 1, 0}, y] - 8 G[{-1, 1, 0, 0, -1, 0}, y] - 60 G[{-1, 1, 0, 0, 0, 0}, y] + 112 G[{-1, 1, 0, 0, 0, 1}, y] + 112 G[{-1, 1, 0, 0, 1, 0}, y] - 192 G[{-1, 1, 0, 0, 1, 1}, y] + 32 G[{-1, 1, 0, 1, -1, 0}, y] + 112 G[{-1, 1, 0, 1, 0, 0}, y] - 192 G[{-1, 1, 0, 1, 0, 1}, y] - 192 G[{-1, 1, 0, 1, 1, 0}, y] + 256 G[{-1, 1, 0, 1, 1, 1}, y] + 64 G[{-1, 1, 1, -1, -1, 0}, y] + 96 G[{-1, 1, 1, -1, 0, 0}, y] - 128 G[{-1, 1, 1, -1, 0, 1}, y] - 128 G[{-1, 1, 1, -1, 1, 0}, y] + 32 G[{-1, 1, 1, 0, -1, 0}, y] + 112 G[{-1, 1, 1, 0, 0, 0}, y] - 192 G[{-1, 1, 1, 0, 0, 1}, y] - 192 G[{-1, 1, 1, 0, 1, 0}, y] + 256 G[{-1, 1, 1, 0, 1, 1}, y] - 128 G[{-1, 1, 1, 1, -1, 0}, y] - 192 G[{-1, 1, 1, 1, 0, 0}, y] + 256 G[{-1, 1, 1, 1, 0, 1}, y] + 256 G[{-1, 1, 1, 1, 1, 0}, y] + 8 G[{0, -1, -1, -1, -1, 0}, y] + 12 G[{0, -1, -1, -1, 0, 0}, y] - 16 G[{0, -1, -1, -1, 0, 1}, y] - 16 G[{0, -1, -1, -1, 1, 0}, y] + 4 G[{0, -1, -1, 0, -1, 0}, y] + 14 G[{0, -1, -1, 0, 0, 0}, y] - 24 G[{0, -1, -1, 0, 0, 1}, y] - 24 G[{0, -1, -1, 0, 1, 0}, y] + 32 G[{0, -1, -1, 0, 1, 1}, y] - 16 G[{0, -1, -1, 1, -1, 0}, y] - 24 G[{0, -1, -1, 1, 0, 0}, y] + 32 G[{0, -1, -1, 1, 0, 1}, y] + 32 G[{0, -1, -1, 1, 1, 0}, y] + 4 G[{0, -1, 0, -1, -1, 0}, y] + 6 G[{0, -1, 0, -1, 0, 0}, y] - 8 G[{0, -1, 0, -1, 0, 1}, y] - 8 G[{0, -1, 0, -1, 1, 0}, y] + 2 G[{0, -1, 0, 0, -1, 0}, y] + 15 G[{0, -1, 0, 0, 0, 0}, y] - 28 G[{0, -1, 0, 0, 0, 1}, y] - 28 G[{0, -1, 0, 0, 1, 0}, y] + 48 G[{0, -1, 0, 0, 1, 1}, y] - 8 G[{0, -1, 0, 1, -1, 0}, y] - 28 G[{0, -1, 0, 1, 0, 0}, y] + 48 G[{0, -1, 0, 1, 0, 1}, y] + 48 G[{0, -1, 0, 1, 1, 0}, y] - 64 G[{0, -1, 0, 1, 1, 1}, y] - 16 G[{0, -1, 1, -1, -1, 0}, y] - 24 G[{0, -1, 1, -1, 0, 0}, y] + 32 G[{0, -1, 1, -1, 0, 1}, y] + 32 G[{0, -1, 1, -1, 1, 0}, y] - 8 G[{0, -1, 1, 0, -1, 0}, y] - 28 G[{0, -1, 1, 0, 0, 0}, y] + 48 G[{0, -1, 1, 0, 0, 1}, y] + 48 G[{0, -1, 1, 0, 1, 0}, y] - 64 G[{0, -1, 1, 0, 1, 1}, y] + 32 G[{0, -1, 1, 1, -1, 0}, y] + 48 G[{0, -1, 1, 1, 0, 0}, y] - 64 G[{0, -1, 1, 1, 0, 1}, y] - 64 G[{0, -1, 1, 1, 1, 0}, y] + 4 G[{0, 0, -1, -1, -1, 0}, y] + 6 G[{0, 0, -1, -1, 0, 0}, y] - 8 G[{0, 0, -1, -1, 0, 1}, y] - 8 G[{0, 0, -1, -1, 1, 0}, y] + 2 G[{0, 0, -1, 0, -1, 0}, y] + 7 G[{0, 0, -1, 0, 0, 0}, y] - 12 G[{0, 0, -1, 0, 0, 1}, y] - 12 G[{0, 0, -1, 0, 1, 0}, y] + 16 G[{0, 0, -1, 0, 1, 1}, y] - 8 G[{0, 0, -1, 1, -1, 0}, y] - 12 G[{0, 0, -1, 1, 0, 0}, y] + 16 G[{0, 0, -1, 1, 0, 1}, y] + 16 G[{0, 0, -1, 1, 1, 0}, y] + 2 G[{0, 0, 0, -1, -1, 0}, y] + 3 G[{0, 0, 0, -1, 0, 0}, y] - 4 G[{0, 0, 0, -1, 0, 1}, y] - 4 G[{0, 0, 0, -1, 1, 0}, y] + G[{0, 0, 0, 0, -1, 0}, y] + Rational[63, 2] G[{0, 0, 0, 0, 0, 0}, y] - 62 G[{0, 0, 0, 0, 0, 1}, y] - 62 G[{0, 0, 0, 0, 1, 0}, y] + 120 G[{0, 0, 0, 0, 1, 1}, y] - 4 G[{0, 0, 0, 1, -1, 0}, y] - 62 G[{0, 0, 0, 1, 0, 0}, y] + 120 G[{0, 0, 0, 1, 0, 1}, y] + 120 G[{0, 0, 0, 1, 1, 0}, y] - 224 G[{0, 0, 0, 1, 1, 1}, y] - 8 G[{0, 0, 1, -1, -1, 0}, y] - 12 G[{0, 0, 1, -1, 0, 0}, y] + 16 G[{0, 0, 1, -1, 0, 1}, y] + 16 G[{0, 0, 1, -1, 1, 0}, y] - 4 G[{0, 0, 1, 0, -1, 0}, y] - 62 G[{0, 0, 1, 0, 0, 0}, y] + 120 G[{0, 0, 1, 0, 0, 1}, y] + 120 G[{0, 0, 1, 0, 1, 0}, y] - 224 G[{0, 0, 1, 0, 1, 1}, y] + 16 G[{0, 0, 1, 1, -1, 0}, y] + 120 G[{0, 0, 1, 1, 0, 0}, y] - 224 G[{0, 0, 1, 1, 0, 1}, y] - 224 G[{0, 0, 1, 1, 1, 0}, y] + 384 G[{0, 0, 1, 1, 1, 1}, y] - 16 G[{0, 1, -1, -1, -1, 0}, y] - 24 G[{0, 1, -1, -1, 0, 0}, y] + 32 G[{0, 1, -1, -1, 0, 1}, y] + 32 G[{0, 1, -1, -1, 1, 0}, y] - 8 G[{0, 1, -1, 0, -1, 0}, y] - 28 G[{0, 1, -1, 0, 0, 0}, y] + 48 G[{0, 1, -1, 0, 0, 1}, y] + 48 G[{0, 1, -1, 0, 1, 0}, y] - 64 G[{0, 1, -1, 0, 1, 1}, y] + 32 G[{0, 1, -1, 1, -1, 0}, y] + 48 G[{0, 1, -1, 1, 0, 0}, y] - 64 G[{0, 1, -1, 1, 0, 1}, y] - 64 G[{0, 1, -1, 1, 1, 0}, y] - 8 G[{0, 1, 0, -1, -1, 0}, y] - 12 G[{0, 1, 0, -1, 0, 0}, y] + 16 G[{0, 1, 0, -1, 0, 1}, y] + 16 G[{0, 1, 0, -1, 1, 0}, y] - 4 G[{0, 1, 0, 0, -1, 0}, y] - 62 G[{0, 1, 0, 0, 0, 0}, y] + 120 G[{0, 1, 0, 0, 0, 1}, y] + 120 G[{0, 1, 0, 0, 1, 0}, y] - 224 G[{0, 1, 0, 0, 1, 1}, y] + 16 G[{0, 1, 0, 1, -1, 0}, y] + 120 G[{0, 1, 0, 1, 0, 0}, y] - 224 G[{0, 1, 0, 1, 0, 1}, y] - 224 G[{0, 1, 0, 1, 1, 0}, y] + 384 G[{0, 1, 0, 1, 1, 1}, y] + 32 G[{0, 1, 1, -1, -1, 0}, y] + 48 G[{0, 1, 1, -1, 0, 0}, y] - 64 G[{0, 1, 1, -1, 0, 1}, y] - 64 G[{0, 1, 1, -1, 1, 0}, y] + 16 G[{0, 1, 1, 0, -1, 0}, y] + 120 G[{0, 1, 1, 0, 0, 0}, y] - 224 G[{0, 1, 1, 0, 0, 1}, y] - 224 G[{0, 1, 1, 0, 1, 0}, y] + 384 G[{0, 1, 1, 0, 1, 1}, y] - 64 G[{0, 1, 1, 1, -1, 0}, y] - 224 G[{0, 1, 1, 1, 0, 0}, y] + 384 G[{0, 1, 1, 1, 0, 1}, y] + 384 G[{0, 1, 1, 1, 1, 0}, y] - 512 G[{0, 1, 1, 1, 1, 1}, y] - 32 G[{1, -1, -1, -1, -1, 0}, y] - 48 G[{1, -1, -1, -1, 0, 0}, y] + 64 G[{1, -1, -1, -1, 0, 1}, y] + 64 G[{1, -1, -1, -1, 1, 0}, y] - 16 G[{1, -1, -1, 0, -1, 0}, y] - 56 G[{1, -1, -1, 0, 0, 0}, y] + 96 G[{1, -1, -1, 0, 0, 1}, y] + 96 G[{1, -1, -1, 0, 1, 0}, y] - 128 G[{1, -1, -1, 0, 1, 1}, y] + 64 G[{1, -1, -1, 1, -1, 0}, y] + 96 G[{1, -1, -1, 1, 0, 0}, y] - 128 G[{1, -1, -1, 1, 0, 1}, y] - 128 G[{1, -1, -1, 1, 1, 0}, y] - 16 G[{1, -1, 0, -1, -1, 0}, y] - 24 G[{1, -1, 0, -1, 0, 0}, y] + 32 G[{1, -1, 0, -1, 0, 1}, y] + 32 G[{1, -1, 0, -1, 1, 0}, y] - 8 G[{1, -1, 0, 0, -1, 0}, y] - 60 G[{1, -1, 0, 0, 0, 0}, y] + 112 G[{1, -1, 0, 0, 0, 1}, y] + 112 G[{1, -1, 0, 0, 1, 0}, y] - 192 G[{1, -1, 0, 0, 1, 1}, y] + 32 G[{1, -1, 0, 1, -1, 0}, y] + 112 G[{1, -1, 0, 1, 0, 0}, y] - 192 G[{1, -1, 0, 1, 0, 1}, y] - 192 G[{1, -1, 0, 1, 1, 0}, y] + 256 G[{1, -1, 0, 1, 1, 1}, y] + 64 G[{1, -1, 1, -1, -1, 0}, y] + 96 G[{1, -1, 1, -1, 0, 0}, y] - 128 G[{1, -1, 1, -1, 0, 1}, y] - 128 G[{1, -1, 1, -1, 1, 0}, y] + 32 G[{1, -1, 1, 0, -1, 0}, y] + 112 G[{1, -1, 1, 0, 0, 0}, y] - 192 G[{1, -1, 1, 0, 0, 1}, y] - 192 G[{1, -1, 1, 0, 1, 0}, y] + 256 G[{1, -1, 1, 0, 1, 1}, y] - 128 G[{1, -1, 1, 1, -1, 0}, y] - 192 G[{1, -1, 1, 1, 0, 0}, y] + 256 G[{1, -1, 1, 1, 0, 1}, y] + 256 G[{1, -1, 1, 1, 1, 0}, y] - 16 G[{1, 0, -1, -1, -1, 0}, y] - 24 G[{1, 0, -1, -1, 0, 0}, y] + 32 G[{1, 0, -1, -1, 0, 1}, y] + 32 G[{1, 0, -1, -1, 1, 0}, y] - 8 G[{1, 0, -1, 0, -1, 0}, y] - 28 G[{1, 0, -1, 0, 0, 0}, y] + 48 G[{1, 0, -1, 0, 0, 1}, y] + 48 G[{1, 0, -1, 0, 1, 0}, y] - 64 G[{1, 0, -1, 0, 1, 1}, y] + 32 G[{1, 0, -1, 1, -1, 0}, y] + 48 G[{1, 0, -1, 1, 0, 0}, y] - 64 G[{1, 0, -1, 1, 0, 1}, y] - 64 G[{1, 0, -1, 1, 1, 0}, y] - 8 G[{1, 0, 0, -1, -1, 0}, y] - 12 G[{1, 0, 0, -1, 0, 0}, y] + 16 G[{1, 0, 0, -1, 0, 1}, y] + 16 G[{1, 0, 0, -1, 1, 0}, y] - 4 G[{1, 0, 0, 0, -1, 0}, y] - 62 G[{1, 0, 0, 0, 0, 0}, y] + 120 G[{1, 0, 0, 0, 0, 1}, y] + 120 G[{1, 0, 0, 0, 1, 0}, y] - 224 G[{1, 0, 0, 0, 1, 1}, y] + 16 G[{1, 0, 0, 1, -1, 0}, y] + 120 G[{1, 0, 0, 1, 0, 0}, y] - 224 G[{1, 0, 0, 1, 0, 1}, y] - 224 G[{1, 0, 0, 1, 1, 0}, y] + 384 G[{1, 0, 0, 1, 1, 1}, y] + 32 G[{1, 0, 1, -1, -1, 0}, y] + 48 G[{1, 0, 1, -1, 0, 0}, y] - 64 G[{1, 0, 1, -1, 0, 1}, y] - 64 G[{1, 0, 1, -1, 1, 0}, y] + 16 G[{1, 0, 1, 0, -1, 0}, y] + 120 G[{1, 0, 1, 0, 0, 0}, y] - 224 G[{1, 0, 1, 0, 0, 1}, y] - 224 G[{1, 0, 1, 0, 1, 0}, y] + 384 G[{1, 0, 1, 0, 1, 1}, y] - 64 G[{1, 0, 1, 1, -1, 0}, y] - 224 G[{1, 0, 1, 1, 0, 0}, y] + 384 G[{1, 0, 1, 1, 0, 1}, y] + 384 G[{1, 0, 1, 1, 1, 0}, y] - 512 G[{1, 0, 1, 1, 1, 1}, y] + 64 G[{1, 1, -1, -1, -1, 0}, y] + 96 G[{1, 1, -1, -1, 0, 0}, y] - 128 G[{1, 1, -1, -1, 0, 1}, y] - 128 G[{1, 1, -1, -1, 1, 0}, y] + 32 G[{1, 1, -1, 0, -1, 0}, y] + 112 G[{1, 1, -1, 0, 0, 0}, y] - 192 G[{1, 1, -1, 0, 0, 1}, y] - 192 G[{1, 1, -1, 0, 1, 0}, y] + 256 G[{1, 1, -1, 0, 1, 1}, y] - 128 G[{1, 1, -1, 1, -1, 0}, y] - 192 G[{1, 1, -1, 1, 0, 0}, y] + 256 G[{1, 1, -1, 1, 0, 1}, y] + 256 G[{1, 1, -1, 1, 1, 0}, y] + 32 G[{1, 1, 0, -1, -1, 0}, y] + 48 G[{1, 1, 0, -1, 0, 0}, y] - 64 G[{1, 1, 0, -1, 0, 1}, y] - 64 G[{1, 1, 0, -1, 1, 0}, y] + 16 G[{1, 1, 0, 0, -1, 0}, y] + 120 G[{1, 1, 0, 0, 0, 0}, y] - 224 G[{1, 1, 0, 0, 0, 1}, y] - 224 G[{1, 1, 0, 0, 1, 0}, y] + 384 G[{1, 1, 0, 0, 1, 1}, y] - 64 G[{1, 1, 0, 1, -1, 0}, y] - 224 G[{1, 1, 0, 1, 0, 0}, y] + 384 G[{1, 1, 0, 1, 0, 1}, y] + 384 G[{1, 1, 0, 1, 1, 0}, y] - 512 G[{1, 1, 0, 1, 1, 1}, y] - 128 G[{1, 1, 1, -1, -1, 0}, y] - 192 G[{1, 1, 1, -1, 0, 0}, y] + 256 G[{1, 1, 1, -1, 0, 1}, y] + 256 G[{1, 1, 1, -1, 1, 0}, y] - 64 G[{1, 1, 1, 0, -1, 0}, y] - 224 G[{1, 1, 1, 0, 0, 0}, y] + 384 G[{1, 1, 1, 0, 0, 1}, y] + 384 G[{1, 1, 1, 0, 1, 0}, y] - 512 G[{1, 1, 1, 0, 1, 1}, y] + 256 G[{1, 1, 1, 1, -1, 0}, y] + 384 G[{1, 1, 1, 1, 0, 0}, y] - 512 G[{1, 1, 1, 1, 0, 1}, y] - 512 G[{1, 1, 1, 1, 1, 0}, y]) - 768 G[{1, 1, 1, 1, 1, 0}, y] - 96 G[{-1, 0, 1}, y] Zeta[3] + 48 G[{-1, 0, r}, y] Zeta[3] - 48 G[{0, 0, 1}, y] Zeta[3] + 24 G[{0, 0, r}, y] Zeta[3] - 48 G[{0, 1, 0}, y] Zeta[3] + 480 G[{0, 1, 1}, y] Zeta[3] - 192 G[{0, 1, r}, y] Zeta[3] + 24 G[{0, r, 0}, y] Zeta[3] - 240 G[{0, r, 1}, y] Zeta[3] + 96 G[{0, r, r}, y] Zeta[3] + 192 G[{1, 0, 1}, y] Zeta[3] - 96 G[{1, 0, r}, y] Zeta[3] + Rational[15, 2] (4 G[{-1, -1, 0}, y] + 2 G[{-1, 0, 0}, y] - 8 G[{-1, 0, 1}, y] + 4 G[{-1, 0, r}, y] - 8 G[{-1, 1, 0}, y] + 2 G[{0, -1, 0}, y] + G[{0, 0, 0}, y] - 4 G[{0, 0, 1}, y] + 2 G[{0, 0, r}, y] + 4 G[{0, 1, 0}, y] + 16 G[{0, 1, 1}, y] - 16 G[{0, 1, r}, y] - 4 G[{0, r, 0}, y] - 8 G[{0, r, 1}, y] + 8 G[{0, r, r}, y] - 8 G[{1, -1, 0}, y] - 4 G[{1, 0, 0}, y] + 16 G[{1, 0, 1}, y] - 8 G[{1, 0, r}, y] + 16 G[{1, 1, 0}, y]) Zeta[3] + (2 G[{-1, -1, 0}, y] + 3 G[{-1, 0, 0}, y] - 4 G[{-1, 0, 1}, y] - 4 G[{-1, 1, 0}, y] + G[{0, -1, 0}, y] + Rational[7, 2] G[{0, 0, 0}, y] - 6 G[{0, 0, 1}, y] - 6 G[{0, 1, 0}, y] + 8 G[{0, 1, 1}, y] - 4 G[{1, -1, 0}, y] - 6 G[{1, 0, 0}, y] + 8 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) Zeta[3] + 6 ((-8) G[{-1, -1, -1}, y] - 4 G[{-1, -1, 0}, y] + 16 G[{-1, -1, 1}, y] - 4 G[{-1, 0, -1}, y] - 2 G[{-1, 0, 0}, y] + 8 G[{-1, 0, 1}, y] + 16 G[{-1, 1, -1}, y] + 8 G[{-1, 1, 0}, y] - 32 G[{-1, 1, 1}, y] - 4 G[{0, -1, -1}, y] - 2 G[{0, -1, 0}, y] + 8 G[{0, -1, 1}, y] - 2 G[{0, 0, -1}, y] - G[{0, 0, 0}, y] + 4 (G[{0, 0, 1}, y] + 2 G[{0, 1, -1}, y] + G[{0, 1, 0}, y] - 4 G[{0, 1, 1}, y] + 4 G[{1, -1, -1}, y] + 2 G[{1, -1, 0}, y] - 8 G[{1, -1, 1}, y] + 2 G[{1, 0, -1}, y] + G[{1, 0, 0}, y] - 4 (G[{1, 0, 1}, y] + 2 G[{1, 1, -1}, y] + G[{1, 1, 0}, y] - 4 G[{1, 1, 1}, y]))) Zeta[3] - 36 Zeta[3]^2 + Rational[-3, 4] G[{0}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) + Rational[1, 6] G[{0}, y] (Pi^2 Zeta[3] + 9 Zeta[5]) - 2 G[{-1}, y] (Rational[-5, 2] Pi^2 Zeta[3] + 36 Zeta[5]) - G[{0}, y] (Rational[-5, 2] Pi^2 Zeta[3] + 36 Zeta[5]) + 4 G[{1}, y] (Rational[-5, 2] Pi^2 Zeta[3] + 36 Zeta[5])}, 1, 7, 1];


(* ::Subsection:: *)
(*F7*)


F7=SeriesData[\[Epsilon], 0, {Rational[-1, 6] Pi^2 G[{0}, y] + Rational[1, 6] Pi^2 G[{1}, y] - G[{0, 0, r}, y] + G[{0, 1, 0}, y] - G[{0, 1, r}, y] + 3 G[{1, 0, 0}, y] - G[{1, 0, r}, y] - 2 G[{1, 1, 0}, y] + 2 G[{1, 1, r}, y] + Zeta[3], Rational[5, 72] Pi^4 + Rational[1, 6] Pi^2 G[{0, -1}, y] + Rational[1, 3] Pi^2 G[{0, 0}, y] + Rational[-7, 6] Pi^2 G[{0, 1}, y] + Rational[-3, 2] Pi^2 G[{1, 0}, y] + Rational[5, 3] Pi^2 G[{1, 1}, y] - 3 G[{0, -1, 0, 0}, y] + 3 G[{0, -1, 0, r}, y] + 2 G[{0, 0, -1, 0}, y] + 3 G[{0, 0, 0, r}, y] + G[{0, 0, 1, 0}, y] - 5 G[{0, 0, 1, r}, y] - 2 G[{0, 0, r, 0}, y] - 4 G[{0, 0, r, 1}, y] + 4 G[{0, 0, r, r}, y] - 9 G[{0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1}, y] - 3 G[{0, 1, 0, r}, y] + 14 G[{0, 1, 1, 0}, y] - 14 G[{0, 1, 1, r}, y] - 2 G[{0, 1, r, 0}, y] - 4 G[{0, 1, r, 1}, y] + 4 G[{0, 1, r, r}, y] - 4 G[{1, 0, -1, 0}, y] - 15 G[{1, 0, 0, 0}, y] + 12 G[{1, 0, 0, 1}, y] - 3 G[{1, 0, 0, r}, y] + 22 G[{1, 0, 1, 0}, y] - 14 G[{1, 0, 1, r}, y] - 2 G[{1, 0, r, 0}, y] - 4 G[{1, 0, r, 1}, y] + 4 G[{1, 0, r, r}, y] + 30 G[{1, 1, 0, 0}, y] - 8 G[{1, 1, 0, 1}, y] - 6 G[{1, 1, 0, r}, y] - 28 G[{1, 1, 1, 0}, y] + 28 G[{1, 1, 1, r}, y] + 4 G[{1, 1, r, 0}, y] + 8 G[{1, 1, r, 1}, y] - 8 G[{1, 1, r, r}, y] - 3 G[{0}, y] Zeta[3] - 2 G[{1}, y] Zeta[3], Rational[-2, 15] Pi^4 G[{0}, y] + Rational[103, 360] Pi^4 G[{1}, y] + Rational[-1, 3] Pi^2 G[{0, -1, -1}, y] + Rational[5, 6] Pi^2 G[{0, -1, 0}, y] + Rational[2, 3] Pi^2 G[{0, -1, 1}, y] + Rational[-5, 6] Pi^2 G[{0, 0, -1}, y] + Rational[-2, 3] Pi^2 G[{0, 0, 0}, y] + Rational[11, 6] Pi^2 G[{0, 0, 1}, y] + Rational[2, 3] Pi^2 G[{0, 0, r}, y] + Rational[2, 3] Pi^2 G[{0, 1, -1}, y] + Rational[19, 6] Pi^2 G[{0, 1, 0}, y] + Rational[-23, 3] Pi^2 G[{0, 1, 1}, y] + Rational[2, 3] Pi^2 G[{0, 1, r}, y] + Rational[4, 3] Pi^2 G[{1, 0, -1}, y] + Rational[25, 6] Pi^2 G[{1, 0, 0}, y] - 9 Pi^2 G[{1, 0, 1}, y] + Rational[2, 3] Pi^2 G[{1, 0, r}, y] + Rational[-29, 3] Pi^2 G[{1, 1, 0}, y] + Rational[38, 3] Pi^2 G[{1, 1, 1}, y] + Rational[-4, 3] Pi^2 G[{1, 1, r}, y] + 6 G[{0, -1, -1, 0, 0}, y] - 6 G[{0, -1, -1, 0, r}, y] + 15 G[{0, -1, 0, 0, 0}, y] - 12 G[{0, -1, 0, 0, 1}, y] - 3 G[{0, -1, 0, 0, r}, y] - 24 G[{0, -1, 0, 1, 0}, y] + 24 G[{0, -1, 0, 1, r}, y] + 6 G[{0, -1, 0, r, 0}, y] + 12 G[{0, -1, 0, r, 1}, y] - 12 G[{0, -1, 0, r, r}, y] - 12 G[{0, -1, 1, 0, 0}, y] + 12 G[{0, -1, 1, 0, r}, y] - 4 G[{0, 0, -1, -1, 0}, y] + 3 G[{0, 0, -1, 0, 0}, y] + 8 G[{0, 0, -1, 0, 1}, y] - 9 G[{0, 0, -1, 0, r}, y] + 8 G[{0, 0, -1, 1, 0}, y] - 6 G[{0, 0, 0, -1, 0}, y] - 7 G[{0, 0, 0, 0, r}, y] - 5 G[{0, 0, 0, 1, 0}, y] + 17 G[{0, 0, 0, 1, r}, y] + 6 G[{0, 0, 0, r, 0}, y] + 12 G[{0, 0, 0, r, 1}, y] - 12 G[{0, 0, 0, r, r}, y] + 8 G[{0, 0, 1, -1, 0}, y] + 15 G[{0, 0, 1, 0, 0}, y] + 4 G[{0, 0, 1, 0, 1}, y] + 7 G[{0, 0, 1, 0, r}, y] + 2 G[{0, 0, 1, 1, 0}, y] - 18 G[{0, 0, 1, 1, r}, y] - 10 G[{0, 0, 1, r, 0}, y] - 20 G[{0, 0, 1, r, 1}, y] + 20 G[{0, 0, 1, r, r}, y] + 2 G[{0, 0, r, 0, 0}, y] - 8 G[{0, 0, r, 0, 1}, y] + 2 G[{0, 0, r, 0, r}, y] - 20 G[{0, 0, r, 1, 0}, y] - 16 G[{0, 0, r, 1, 1}, y] + 28 G[{0, 0, r, 1, r}, y] + 8 G[{0, 0, r, r, 0}, y] + 16 G[{0, 0, r, r, 1}, y] - 16 G[{0, 0, r, r, r}, y] - 12 G[{0, 1, -1, 0, 0}, y] + 12 G[{0, 1, -1, 0, r}, y] + 20 G[{0, 1, 0, -1, 0}, y] + 43 G[{0, 1, 0, 0, 0}, y] - 36 G[{0, 1, 0, 0, 1}, y] + 11 G[{0, 1, 0, 0, r}, y] - 38 G[{0, 1, 0, 1, 0}, y] + 16 G[{0, 1, 0, 1, 1}, y] - 10 G[{0, 1, 0, 1, r}, y] - 6 G[{0, 1, 0, r, 0}, y] - 12 G[{0, 1, 0, r, 1}, y] + 12 G[{0, 1, 0, r, r}, y] - 90 G[{0, 1, 1, 0, 0}, y] + 56 G[{0, 1, 1, 0, 1}, y] - 14 G[{0, 1, 1, 0, r}, y] + 132 G[{0, 1, 1, 1, 0}, y] - 132 G[{0, 1, 1, 1, r}, y] - 28 G[{0, 1, 1, r, 0}, y] - 56 G[{0, 1, 1, r, 1}, y] + 56 G[{0, 1, 1, r, r}, y] + 2 G[{0, 1, r, 0, 0}, y] - 8 G[{0, 1, r, 0, 1}, y] + 2 G[{0, 1, r, 0, r}, y] - 20 G[{0, 1, r, 1, 0}, y] - 16 G[{0, 1, r, 1, 1}, y] + 28 G[{0, 1, r, 1, r}, y] + 8 G[{0, 1, r, r, 0}, y] + 16 G[{0, 1, r, r, 1}, y] - 16 G[{0, 1, r, r, r}, y] + 8 G[{1, 0, -1, -1, 0}, y] - 16 G[{1, 0, -1, 0, 1}, y] + 12 G[{1, 0, -1, 0, r}, y] - 16 G[{1, 0, -1, 1, 0}, y] + 24 G[{1, 0, 0, -1, 0}, y] + 63 G[{1, 0, 0, 0, 0}, y] - 60 G[{1, 0, 0, 0, 1}, y] + 11 G[{1, 0, 0, 0, r}, y] - 62 G[{1, 0, 0, 1, 0}, y] + 48 G[{1, 0, 0, 1, 1}, y] - 10 G[{1, 0, 0, 1, r}, y] - 6 G[{1, 0, 0, r, 0}, y] - 12 G[{1, 0, 0, r, 1}, y] + 12 G[{1, 0, 0, r, r}, y] - 16 G[{1, 0, 1, -1, 0}, y] - 114 G[{1, 0, 1, 0, 0}, y] + 88 G[{1, 0, 1, 0, 1}, y] - 14 G[{1, 0, 1, 0, r}, y] + 164 G[{1, 0, 1, 1, 0}, y] - 132 G[{1, 0, 1, 1, r}, y] - 28 G[{1, 0, 1, r, 0}, y] - 56 G[{1, 0, 1, r, 1}, y] + 56 G[{1, 0, 1, r, r}, y] + 2 G[{1, 0, r, 0, 0}, y] - 8 G[{1, 0, r, 0, 1}, y] + 2 G[{1, 0, r, 0, r}, y] - 20 G[{1, 0, r, 1, 0}, y] - 16 G[{1, 0, r, 1, 1}, y] + 28 G[{1, 0, r, 1, r}, y] + 8 G[{1, 0, r, r, 0}, y] + 16 G[{1, 0, r, r, 1}, y] - 16 G[{1, 0, r, r, r}, y] - 40 G[{1, 1, 0, -1, 0}, y] - 146 G[{1, 1, 0, 0, 0}, y] + 120 G[{1, 1, 0, 0, 1}, y] - 10 G[{1, 1, 0, 0, r}, y] + 172 G[{1, 1, 0, 1, 0}, y] - 32 G[{1, 1, 0, 1, 1}, y] - 76 G[{1, 1, 0, 1, r}, y] - 12 G[{1, 1, 0, r, 0}, y] - 24 G[{1, 1, 0, r, 1}, y] + 24 G[{1, 1, 0, r, r}, y] + 228 G[{1, 1, 1, 0, 0}, y] - 112 G[{1, 1, 1, 0, 1}, y] - 20 G[{1, 1, 1, 0, r}, y] - 264 G[{1, 1, 1, 1, 0}, y] + 264 G[{1, 1, 1, 1, r}, y] + 56 G[{1, 1, 1, r, 0}, y] + 112 G[{1, 1, 1, r, 1}, y] - 112 G[{1, 1, 1, r, r}, y] - 4 G[{1, 1, r, 0, 0}, y] + 16 G[{1, 1, r, 0, 1}, y] - 4 G[{1, 1, r, 0, r}, y] + 40 G[{1, 1, r, 1, 0}, y] + 32 G[{1, 1, r, 1, 1}, y] - 56 G[{1, 1, r, 1, r}, y] - 16 G[{1, 1, r, r, 0}, y] - 32 G[{1, 1, r, r, 1}, y] + 32 G[{1, 1, r, r, r}, y] + Rational[7, 6] Pi^2 Zeta[3] + 8 G[{0, -1}, y] Zeta[3] + 6 G[{0, 0}, y] Zeta[3] - 6 G[{0, 1}, y] Zeta[3] - 10 G[{1, 0}, y] Zeta[3] - 20 G[{1, 1}, y] Zeta[3] + 6 Zeta[5], Rational[13, 270] Pi^6 + Rational[-7, 360] Pi^4 G[{0, -1}, y] + Rational[4, 15] Pi^4 G[{0, 0}, y] + Rational[-77, 120] Pi^4 G[{0, 1}, y] + Rational[-313, 360] Pi^4 G[{1, 0}, y] + Rational[49, 36] Pi^4 G[{1, 1}, y] + Rational[2, 3] Pi^2 G[{0, -1, -1, -1}, y] + Rational[-5, 3] Pi^2 G[{0, -1, -1, 0}, y] + Rational[-4, 3] Pi^2 G[{0, -1, -1, 1}, y] + Rational[1, 3] Pi^2 G[{0, -1, 0, -1}, y] + Rational[-17, 6] Pi^2 G[{0, -1, 0, 0}, y] + Rational[16, 3] Pi^2 G[{0, -1, 0, 1}, y] - 2 Pi^2 G[{0, -1, 0, r}, y] + Rational[-4, 3] Pi^2 G[{0, -1, 1, -1}, y] + Rational[10, 3] Pi^2 G[{0, -1, 1, 0}, y] + Rational[8, 3] Pi^2 G[{0, -1, 1, 1}, y] + Rational[5, 3] Pi^2 G[{0, 0, -1, -1}, y] + Rational[-3, 2] Pi^2 G[{0, 0, -1, 0}, y] + Rational[-10, 3] Pi^2 G[{0, 0, -1, 1}, y] + Rational[13, 6] Pi^2 G[{0, 0, 0, -1}, y] + Rational[4, 3] Pi^2 G[{0, 0, 0, 0}, y] + Rational[-19, 6] Pi^2 G[{0, 0, 0, 1}, y] - 2 Pi^2 G[{0, 0, 0, r}, y] + Rational[-10, 3] Pi^2 G[{0, 0, 1, -1}, y] + Rational[-41, 6] Pi^2 G[{0, 0, 1, 0}, y] + Rational[31, 3] Pi^2 G[{0, 0, 1, 1}, y] + Rational[10, 3] Pi^2 G[{0, 0, 1, r}, y] + Rational[1, 3] Pi^2 G[{0, 0, r, 0}, y] + Rational[14, 3] Pi^2 G[{0, 0, r, 1}, y] + Rational[-8, 3] Pi^2 G[{0, 0, r, r}, y] + Rational[-4, 3] Pi^2 G[{0, 1, -1, -1}, y] + Rational[10, 3] Pi^2 G[{0, 1, -1, 0}, y] + Rational[8, 3] Pi^2 G[{0, 1, -1, 1}, y] + Rational[-16, 3] Pi^2 G[{0, 1, 0, -1}, y] + Rational[-61, 6] Pi^2 G[{0, 1, 0, 0}, y] + Rational[47, 3] Pi^2 G[{0, 1, 0, 1}, y] + 2 Pi^2 G[{0, 1, 0, r}, y] + Rational[8, 3] Pi^2 G[{0, 1, 1, -1}, y] + 21 Pi^2 G[{0, 1, 1, 0}, y] + Rational[-146, 3] Pi^2 G[{0, 1, 1, 1}, y] + Rational[28, 3] Pi^2 G[{0, 1, 1, r}, y] + Rational[1, 3] Pi^2 G[{0, 1, r, 0}, y] + Rational[14, 3] Pi^2 G[{0, 1, r, 1}, y] + Rational[-8, 3] Pi^2 G[{0, 1, r, r}, y] + Rational[-8, 3] Pi^2 G[{1, 0, -1, -1}, y] + Rational[4, 3] Pi^2 G[{1, 0, -1, 0}, y] + Rational[16, 3] Pi^2 G[{1, 0, -1, 1}, y] - 6 Pi^2 G[{1, 0, 0, -1}, y] + Rational[-27, 2] Pi^2 G[{1, 0, 0, 0}, y] + Rational[59, 3] Pi^2 G[{1, 0, 0, 1}, y] + 2 Pi^2 G[{1, 0, 0, r}, y] + Rational[16, 3] Pi^2 G[{1, 0, 1, -1}, y] + 25 Pi^2 G[{1, 0, 1, 0}, y] - 54 Pi^2 G[{1, 0, 1, 1}, y] + Rational[28, 3] Pi^2 G[{1, 0, 1, r}, y] + Rational[1, 3] Pi^2 G[{1, 0, r, 0}, y] + Rational[14, 3] Pi^2 G[{1, 0, r, 1}, y] + Rational[-8, 3] Pi^2 G[{1, 0, r, r}, y] + Rational[28, 3] Pi^2 G[{1, 1, 0, -1}, y] + Rational[95, 3] Pi^2 G[{1, 1, 0, 0}, y] + Rational[-158, 3] Pi^2 G[{1, 1, 0, 1}, y] + 4 Pi^2 G[{1, 1, 0, r}, y] + Rational[-166, 3] Pi^2 G[{1, 1, 1, 0}, y] + Rational[260, 3] Pi^2 G[{1, 1, 1, 1}, y] + Rational[-56, 3] Pi^2 G[{1, 1, 1, r}, y] + Rational[-2, 3] Pi^2 G[{1, 1, r, 0}, y] + Rational[-28, 3] Pi^2 G[{1, 1, r, 1}, y] + Rational[16, 3] Pi^2 G[{1, 1, r, r}, y] - 12 G[{0, -1, -1, -1, 0, 0}, y] + 12 G[{0, -1, -1, -1, 0, r}, y] - 30 G[{0, -1, -1, 0, 0, 0}, y] + 24 G[{0, -1, -1, 0, 0, 1}, y] + 6 G[{0, -1, -1, 0, 0, r}, y] + 48 G[{0, -1, -1, 0, 1, 0}, y] - 48 G[{0, -1, -1, 0, 1, r}, y] - 12 G[{0, -1, -1, 0, r, 0}, y] - 24 G[{0, -1, -1, 0, r, 1}, y] + 24 G[{0, -1, -1, 0, r, r}, y] + 24 G[{0, -1, -1, 1, 0, 0}, y] - 24 G[{0, -1, -1, 1, 0, r}, y] - 6 G[{0, -1, 0, -1, 0, 0}, y] + 6 G[{0, -1, 0, -1, 0, r}, y] - 12 G[{0, -1, 0, 0, -1, 0}, y] - 63 G[{0, -1, 0, 0, 0, 0}, y] + 60 G[{0, -1, 0, 0, 0, 1}, y] + 3 G[{0, -1, 0, 0, 0, r}, y] + 72 G[{0, -1, 0, 0, 1, 0}, y] - 48 G[{0, -1, 0, 0, 1, 1}, y] - 24 G[{0, -1, 0, 0, 1, r}, y] - 6 G[{0, -1, 0, 0, r, 0}, y] - 12 G[{0, -1, 0, 0, r, 1}, y] + 12 G[{0, -1, 0, 0, r, r}, y] + 84 G[{0, -1, 0, 1, 0, 0}, y] - 96 G[{0, -1, 0, 1, 0, 1}, y] - 168 G[{0, -1, 0, 1, 1, 0}, y] + 168 G[{0, -1, 0, 1, 1, r}, y] + 48 G[{0, -1, 0, 1, r, 0}, y] + 96 G[{0, -1, 0, 1, r, 1}, y] - 96 G[{0, -1, 0, 1, r, r}, y] - 6 G[{0, -1, 0, r, 0, 0}, y] + 24 G[{0, -1, 0, r, 0, 1}, y] - 6 G[{0, -1, 0, r, 0, r}, y] + 60 G[{0, -1, 0, r, 1, 0}, y] + 48 G[{0, -1, 0, r, 1, 1}, y] - 84 G[{0, -1, 0, r, 1, r}, y] - 24 G[{0, -1, 0, r, r, 0}, y] - 48 G[{0, -1, 0, r, r, 1}, y] + 48 G[{0, -1, 0, r, r, r}, y] + 24 G[{0, -1, 1, -1, 0, 0}, y] - 24 G[{0, -1, 1, -1, 0, r}, y] + 60 G[{0, -1, 1, 0, 0, 0}, y] - 48 G[{0, -1, 1, 0, 0, 1}, y] - 12 G[{0, -1, 1, 0, 0, r}, y] - 96 G[{0, -1, 1, 0, 1, 0}, y] + 96 G[{0, -1, 1, 0, 1, r}, y] + 24 G[{0, -1, 1, 0, r, 0}, y] + 48 G[{0, -1, 1, 0, r, 1}, y] - 48 G[{0, -1, 1, 0, r, r}, y] - 48 G[{0, -1, 1, 1, 0, 0}, y] + 48 G[{0, -1, 1, 1, 0, r}, y] + 8 G[{0, 0, -1, -1, -1, 0}, y] - 6 G[{0, 0, -1, -1, 0, 0}, y] - 16 G[{0, 0, -1, -1, 0, 1}, y] + 18 G[{0, 0, -1, -1, 0, r}, y] - 16 G[{0, 0, -1, -1, 1, 0}, y] + 4 G[{0, 0, -1, 0, -1, 0}, y] - 25 G[{0, 0, -1, 0, 0, 0}, y] + 12 G[{0, 0, -1, 0, 0, 1}, y] + 9 G[{0, 0, -1, 0, 0, r}, y] + 48 G[{0, 0, -1, 0, 1, 0}, y] + 32 G[{0, 0, -1, 0, 1, 1}, y] - 72 G[{0, 0, -1, 0, 1, r}, y] - 18 G[{0, 0, -1, 0, r, 0}, y] - 36 G[{0, 0, -1, 0, r, 1}, y] + 36 G[{0, 0, -1, 0, r, r}, y] - 16 G[{0, 0, -1, 1, -1, 0}, y] + 12 G[{0, 0, -1, 1, 0, 0}, y] + 32 G[{0, 0, -1, 1, 0, 1}, y] - 36 G[{0, 0, -1, 1, 0, r}, y] + 32 G[{0, 0, -1, 1, 1, 0}, y] + 12 G[{0, 0, 0, -1, -1, 0}, y] - 3 G[{0, 0, 0, -1, 0, 0}, y] - 24 G[{0, 0, 0, -1, 0, 1}, y] + 21 G[{0, 0, 0, -1, 0, r}, y] - 24 G[{0, 0, 0, -1, 1, 0}, y] + 14 G[{0, 0, 0, 0, -1, 0}, y] + 15 G[{0, 0, 0, 0, 0, r}, y] + 13 G[{0, 0, 0, 0, 1, 0}, y] - 41 G[{0, 0, 0, 0, 1, r}, y] - 14 G[{0, 0, 0, 0, r, 0}, y] - 28 G[{0, 0, 0, 0, r, 1}, y] + 28 G[{0, 0, 0, 0, r, r}, y] - 24 G[{0, 0, 0, 1, -1, 0}, y] - 27 G[{0, 0, 0, 1, 0, 0}, y] - 20 G[{0, 0, 0, 1, 0, 1}, y] - 15 G[{0, 0, 0, 1, 0, r}, y] - 34 G[{0, 0, 0, 1, 1, 0}, y] + 82 G[{0, 0, 0, 1, 1, r}, y] + 34 G[{0, 0, 0, 1, r, 0}, y] + 68 G[{0, 0, 0, 1, r, 1}, y] - 68 G[{0, 0, 0, 1, r, r}, y] - 6 G[{0, 0, 0, r, 0, 0}, y] + 24 G[{0, 0, 0, r, 0, 1}, y] - 6 G[{0, 0, 0, r, 0, r}, y] + 60 G[{0, 0, 0, r, 1, 0}, y] + 48 G[{0, 0, 0, r, 1, 1}, y] - 84 G[{0, 0, 0, r, 1, r}, y] - 24 G[{0, 0, 0, r, r, 0}, y] - 48 G[{0, 0, 0, r, r, 1}, y] + 48 G[{0, 0, 0, r, r, r}, y] - 16 G[{0, 0, 1, -1, -1, 0}, y] + 12 G[{0, 0, 1, -1, 0, 0}, y] + 32 G[{0, 0, 1, -1, 0, 1}, y] - 36 G[{0, 0, 1, -1, 0, r}, y] + 32 G[{0, 0, 1, -1, 1, 0}, y] - 48 G[{0, 0, 1, 0, -1, 0}, y] - 83 G[{0, 0, 1, 0, 0, 0}, y] + 60 G[{0, 0, 1, 0, 0, 1}, y] - 23 G[{0, 0, 1, 0, 0, r}, y] + 70 G[{0, 0, 1, 0, 1, 0}, y] + 16 G[{0, 0, 1, 0, 1, 1}, y] + 18 G[{0, 0, 1, 0, 1, r}, y] + 14 G[{0, 0, 1, 0, r, 0}, y] + 28 G[{0, 0, 1, 0, r, 1}, y] - 28 G[{0, 0, 1, 0, r, r}, y] + 32 G[{0, 0, 1, 1, -1, 0}, y] + 150 G[{0, 0, 1, 1, 0, 0}, y] + 8 G[{0, 0, 1, 1, 0, 1}, y] + 14 G[{0, 0, 1, 1, 0, r}, y] - 36 G[{0, 0, 1, 1, 1, 0}, y] - 28 G[{0, 0, 1, 1, 1, r}, y] - 36 G[{0, 0, 1, 1, r, 0}, y] - 72 G[{0, 0, 1, 1, r, 1}, y] + 72 G[{0, 0, 1, 1, r, r}, y] + 10 G[{0, 0, 1, r, 0, 0}, y] - 40 G[{0, 0, 1, r, 0, 1}, y] + 10 G[{0, 0, 1, r, 0, r}, y] - 100 G[{0, 0, 1, r, 1, 0}, y] - 80 G[{0, 0, 1, r, 1, 1}, y] + 140 G[{0, 0, 1, r, 1, r}, y] + 40 G[{0, 0, 1, r, r, 0}, y] + 80 G[{0, 0, 1, r, r, 1}, y] - 80 G[{0, 0, 1, r, r, r}, y] - 2 G[{0, 0, r, 0, 0, 0}, y] + 8 G[{0, 0, r, 0, 0, 1}, y] - 2 G[{0, 0, r, 0, 0, r}, y] - 4 G[{0, 0, r, 0, 1, 0}, y] - 32 G[{0, 0, r, 0, 1, 1}, y] + 20 G[{0, 0, r, 0, 1, r}, y] + 4 G[{0, 0, r, 0, r, 0}, y] + 8 G[{0, 0, r, 0, r, 1}, y] - 8 G[{0, 0, r, 0, r, r}, y] + 20 G[{0, 0, r, 1, 0, 0}, y] - 80 G[{0, 0, r, 1, 0, 1}, y] + 20 G[{0, 0, r, 1, 0, r}, y] - 152 G[{0, 0, r, 1, 1, 0}, y] - 64 G[{0, 0, r, 1, 1, 1}, y] + 184 G[{0, 0, r, 1, 1, r}, y] + 56 G[{0, 0, r, 1, r, 0}, y] + 112 G[{0, 0, r, 1, r, 1}, y] - 112 G[{0, 0, r, 1, r, r}, y] - 8 G[{0, 0, r, r, 0, 0}, y] + 32 G[{0, 0, r, r, 0, 1}, y] - 8 G[{0, 0, r, r, 0, r}, y] + 80 G[{0, 0, r, r, 1, 0}, y] + 64 G[{0, 0, r, r, 1, 1}, y] - 112 G[{0, 0, r, r, 1, r}, y] - 32 G[{0, 0, r, r, r, 0}, y] - 64 G[{0, 0, r, r, r, 1}, y] + 64 G[{0, 0, r, r, r, r}, y] + 24 G[{0, 1, -1, -1, 0, 0}, y] - 24 G[{0, 1, -1, -1, 0, r}, y] + 60 G[{0, 1, -1, 0, 0, 0}, y] - 48 G[{0, 1, -1, 0, 0, 1}, y] - 12 G[{0, 1, -1, 0, 0, r}, y] - 96 G[{0, 1, -1, 0, 1, 0}, y] + 96 G[{0, 1, -1, 0, 1, r}, y] + 24 G[{0, 1, -1, 0, r, 0}, y] + 48 G[{0, 1, -1, 0, r, 1}, y] - 48 G[{0, 1, -1, 0, r, r}, y] - 48 G[{0, 1, -1, 1, 0, 0}, y] + 48 G[{0, 1, -1, 1, 0, r}, y] - 40 G[{0, 1, 0, -1, -1, 0}, y] - 24 G[{0, 1, 0, -1, 0, 0}, y] + 80 G[{0, 1, 0, -1, 0, 1}, y] - 36 G[{0, 1, 0, -1, 0, r}, y] + 80 G[{0, 1, 0, -1, 1, 0}, y] - 72 G[{0, 1, 0, 0, -1, 0}, y] - 183 G[{0, 1, 0, 0, 0, 0}, y] + 172 G[{0, 1, 0, 0, 0, 1}, y] - 27 G[{0, 1, 0, 0, 0, r}, y] + 158 G[{0, 1, 0, 0, 1, 0}, y] - 144 G[{0, 1, 0, 0, 1, 1}, y] + 58 G[{0, 1, 0, 0, 1, r}, y] + 22 G[{0, 1, 0, 0, r, 0}, y] + 44 G[{0, 1, 0, 0, r, 1}, y] - 44 G[{0, 1, 0, 0, r, r}, y] + 80 G[{0, 1, 0, 1, -1, 0}, y] + 274 G[{0, 1, 0, 1, 0, 0}, y] - 152 G[{0, 1, 0, 1, 0, 1}, y] + 30 G[{0, 1, 0, 1, 0, r}, y] - 196 G[{0, 1, 0, 1, 1, 0}, y] + 64 G[{0, 1, 0, 1, 1, 1}, y] + 4 G[{0, 1, 0, 1, 1, r}, y] - 20 G[{0, 1, 0, 1, r, 0}, y] - 40 G[{0, 1, 0, 1, r, 1}, y] + 40 G[{0, 1, 0, 1, r, r}, y] + 6 G[{0, 1, 0, r, 0, 0}, y] - 24 G[{0, 1, 0, r, 0, 1}, y] + 6 G[{0, 1, 0, r, 0, r}, y] - 60 G[{0, 1, 0, r, 1, 0}, y] - 48 G[{0, 1, 0, r, 1, 1}, y] + 84 G[{0, 1, 0, r, 1, r}, y] + 24 G[{0, 1, 0, r, r, 0}, y] + 48 G[{0, 1, 0, r, r, 1}, y] - 48 G[{0, 1, 0, r, r, r}, y] - 48 G[{0, 1, 1, -1, 0, 0}, y] + 48 G[{0, 1, 1, -1, 0, r}, y] + 152 G[{0, 1, 1, 0, -1, 0}, y] + 422 G[{0, 1, 1, 0, 0, 0}, y] - 360 G[{0, 1, 1, 0, 0, 1}, y] + 46 G[{0, 1, 1, 0, 0, r}, y] - 356 G[{0, 1, 1, 0, 1, 0}, y] + 224 G[{0, 1, 1, 0, 1, 1}, y] - 60 G[{0, 1, 1, 0, 1, r}, y] - 28 G[{0, 1, 1, 0, r, 0}, y] - 56 G[{0, 1, 1, 0, r, 1}, y] + 56 G[{0, 1, 1, 0, r, r}, y] - 684 G[{0, 1, 1, 1, 0, 0}, y] + 528 G[{0, 1, 1, 1, 0, 1}, y] - 100 G[{0, 1, 1, 1, 0, r}, y] + 1048 G[{0, 1, 1, 1, 1, 0}, y] - 1048 G[{0, 1, 1, 1, 1, r}, y] - 264 G[{0, 1, 1, 1, r, 0}, y] - 528 G[{0, 1, 1, 1, r, 1}, y] + 528 G[{0, 1, 1, 1, r, r}, y] + 28 G[{0, 1, 1, r, 0, 0}, y] - 112 G[{0, 1, 1, r, 0, 1}, y] + 28 G[{0, 1, 1, r, 0, r}, y] - 280 G[{0, 1, 1, r, 1, 0}, y] - 224 G[{0, 1, 1, r, 1, 1}, y] + 392 G[{0, 1, 1, r, 1, r}, y] + 112 G[{0, 1, 1, r, r, 0}, y] + 224 G[{0, 1, 1, r, r, 1}, y] - 224 G[{0, 1, 1, r, r, r}, y] - 2 G[{0, 1, r, 0, 0, 0}, y] + 8 G[{0, 1, r, 0, 0, 1}, y] - 2 G[{0, 1, r, 0, 0, r}, y] - 4 G[{0, 1, r, 0, 1, 0}, y] - 32 G[{0, 1, r, 0, 1, 1}, y] + 20 G[{0, 1, r, 0, 1, r}, y] + 4 G[{0, 1, r, 0, r, 0}, y] + 8 G[{0, 1, r, 0, r, 1}, y] - 8 G[{0, 1, r, 0, r, r}, y] + 20 G[{0, 1, r, 1, 0, 0}, y] - 80 G[{0, 1, r, 1, 0, 1}, y] + 20 G[{0, 1, r, 1, 0, r}, y] - 152 G[{0, 1, r, 1, 1, 0}, y] - 64 G[{0, 1, r, 1, 1, 1}, y] + 184 G[{0, 1, r, 1, 1, r}, y] + 56 G[{0, 1, r, 1, r, 0}, y] + 112 G[{0, 1, r, 1, r, 1}, y] - 112 G[{0, 1, r, 1, r, r}, y] - 8 G[{0, 1, r, r, 0, 0}, y] + 32 G[{0, 1, r, r, 0, 1}, y] - 8 G[{0, 1, r, r, 0, r}, y] + 80 G[{0, 1, r, r, 1, 0}, y] + 64 G[{0, 1, r, r, 1, 1}, y] - 112 G[{0, 1, r, r, 1, r}, y] - 32 G[{0, 1, r, r, r, 0}, y] - 64 G[{0, 1, r, r, r, 1}, y] + 64 G[{0, 1, r, r, r, r}, y] - 16 G[{1, 0, -1, -1, -1, 0}, y] + 32 G[{1, 0, -1, -1, 0, 1}, y] - 24 G[{1, 0, -1, -1, 0, r}, y] + 32 G[{1, 0, -1, -1, 1, 0}, y] - 8 G[{1, 0, -1, 0, -1, 0}, y] + 20 G[{1, 0, -1, 0, 0, 0}, y] - 12 G[{1, 0, -1, 0, 0, r}, y] - 48 G[{1, 0, -1, 0, 1, 0}, y] - 64 G[{1, 0, -1, 0, 1, 1}, y] + 96 G[{1, 0, -1, 0, 1, r}, y] + 24 G[{1, 0, -1, 0, r, 0}, y] + 48 G[{1, 0, -1, 0, r, 1}, y] - 48 G[{1, 0, -1, 0, r, r}, y] + 32 G[{1, 0, -1, 1, -1, 0}, y] - 64 G[{1, 0, -1, 1, 0, 1}, y] + 48 G[{1, 0, -1, 1, 0, r}, y] - 64 G[{1, 0, -1, 1, 1, 0}, y] - 48 G[{1, 0, 0, -1, -1, 0}, y] - 36 G[{1, 0, 0, -1, 0, 0}, y] + 96 G[{1, 0, 0, -1, 0, 1}, y] - 36 G[{1, 0, 0, -1, 0, r}, y] + 96 G[{1, 0, 0, -1, 1, 0}, y] - 88 G[{1, 0, 0, 0, -1, 0}, y] - 255 G[{1, 0, 0, 0, 0, 0}, y] + 252 G[{1, 0, 0, 0, 0, 1}, y] - 27 G[{1, 0, 0, 0, 0, r}, y] + 238 G[{1, 0, 0, 0, 1, 0}, y] - 240 G[{1, 0, 0, 0, 1, 1}, y] + 58 G[{1, 0, 0, 0, 1, r}, y] + 22 G[{1, 0, 0, 0, r, 0}, y] + 44 G[{1, 0, 0, 0, r, 1}, y] - 44 G[{1, 0, 0, 0, r, r}, y] + 96 G[{1, 0, 0, 1, -1, 0}, y] + 366 G[{1, 0, 0, 1, 0, 0}, y] - 248 G[{1, 0, 0, 1, 0, 1}, y] + 30 G[{1, 0, 0, 1, 0, r}, y] - 292 G[{1, 0, 0, 1, 1, 0}, y] + 192 G[{1, 0, 0, 1, 1, 1}, y] + 4 G[{1, 0, 0, 1, 1, r}, y] - 20 G[{1, 0, 0, 1, r, 0}, y] - 40 G[{1, 0, 0, 1, r, 1}, y] + 40 G[{1, 0, 0, 1, r, r}, y] + 6 G[{1, 0, 0, r, 0, 0}, y] - 24 G[{1, 0, 0, r, 0, 1}, y] + 6 G[{1, 0, 0, r, 0, r}, y] - 60 G[{1, 0, 0, r, 1, 0}, y] - 48 G[{1, 0, 0, r, 1, 1}, y] + 84 G[{1, 0, 0, r, 1, r}, y] + 24 G[{1, 0, 0, r, r, 0}, y] + 48 G[{1, 0, 0, r, r, 1}, y] - 48 G[{1, 0, 0, r, r, r}, y] + 32 G[{1, 0, 1, -1, -1, 0}, y] - 64 G[{1, 0, 1, -1, 0, 1}, y] + 48 G[{1, 0, 1, -1, 0, r}, y] - 64 G[{1, 0, 1, -1, 1, 0}, y] + 168 G[{1, 0, 1, 0, -1, 0}, y] + 502 G[{1, 0, 1, 0, 0, 0}, y] - 456 G[{1, 0, 1, 0, 0, 1}, y] + 46 G[{1, 0, 1, 0, 0, r}, y] - 452 G[{1, 0, 1, 0, 1, 0}, y] + 352 G[{1, 0, 1, 0, 1, 1}, y] - 60 G[{1, 0, 1, 0, 1, r}, y] - 28 G[{1, 0, 1, 0, r, 0}, y] - 56 G[{1, 0, 1, 0, r, 1}, y] + 56 G[{1, 0, 1, 0, r, r}, y] - 64 G[{1, 0, 1, 1, -1, 0}, y] - 780 G[{1, 0, 1, 1, 0, 0}, y] + 656 G[{1, 0, 1, 1, 0, 1}, y] - 100 G[{1, 0, 1, 1, 0, r}, y] + 1176 G[{1, 0, 1, 1, 1, 0}, y] - 1048 G[{1, 0, 1, 1, 1, r}, y] - 264 G[{1, 0, 1, 1, r, 0}, y] - 528 G[{1, 0, 1, 1, r, 1}, y] + 528 G[{1, 0, 1, 1, r, r}, y] + 28 G[{1, 0, 1, r, 0, 0}, y] - 112 G[{1, 0, 1, r, 0, 1}, y] + 28 G[{1, 0, 1, r, 0, r}, y] - 280 G[{1, 0, 1, r, 1, 0}, y] - 224 G[{1, 0, 1, r, 1, 1}, y] + 392 G[{1, 0, 1, r, 1, r}, y] + 112 G[{1, 0, 1, r, r, 0}, y] + 224 G[{1, 0, 1, r, r, 1}, y] - 224 G[{1, 0, 1, r, r, r}, y] - 2 G[{1, 0, r, 0, 0, 0}, y] + 8 G[{1, 0, r, 0, 0, 1}, y] - 2 G[{1, 0, r, 0, 0, r}, y] - 4 G[{1, 0, r, 0, 1, 0}, y] - 32 G[{1, 0, r, 0, 1, 1}, y] + 20 G[{1, 0, r, 0, 1, r}, y] + 4 G[{1, 0, r, 0, r, 0}, y] + 8 G[{1, 0, r, 0, r, 1}, y] - 8 G[{1, 0, r, 0, r, r}, y] + 20 G[{1, 0, r, 1, 0, 0}, y] - 80 G[{1, 0, r, 1, 0, 1}, y] + 20 G[{1, 0, r, 1, 0, r}, y] - 152 G[{1, 0, r, 1, 1, 0}, y] - 64 G[{1, 0, r, 1, 1, 1}, y] + 184 G[{1, 0, r, 1, 1, r}, y] + 56 G[{1, 0, r, 1, r, 0}, y] + 112 G[{1, 0, r, 1, r, 1}, y] - 112 G[{1, 0, r, 1, r, r}, y] - 8 G[{1, 0, r, r, 0, 0}, y] + 32 G[{1, 0, r, r, 0, 1}, y] - 8 G[{1, 0, r, r, 0, r}, y] + 80 G[{1, 0, r, r, 1, 0}, y] + 64 G[{1, 0, r, r, 1, 1}, y] - 112 G[{1, 0, r, r, 1, r}, y] - 32 G[{1, 0, r, r, r, 0}, y] - 64 G[{1, 0, r, r, r, 1}, y] + 64 G[{1, 0, r, r, r, r}, y] + 80 G[{1, 1, 0, -1, -1, 0}, y] + 72 G[{1, 1, 0, -1, 0, 0}, y] - 160 G[{1, 1, 0, -1, 0, 1}, y] + 48 G[{1, 1, 0, -1, 0, r}, y] - 160 G[{1, 1, 0, -1, 1, 0}, y] + 192 G[{1, 1, 0, 0, -1, 0}, y] + 618 G[{1, 1, 0, 0, 0, 0}, y] - 584 G[{1, 1, 0, 0, 0, 1}, y] + 42 G[{1, 1, 0, 0, 0, r}, y] - 604 G[{1, 1, 0, 0, 1, 0}, y] + 480 G[{1, 1, 0, 0, 1, 1}, y] - 20 G[{1, 1, 0, 0, 1, r}, y] - 20 G[{1, 1, 0, 0, r, 0}, y] - 40 G[{1, 1, 0, 0, r, 1}, y] + 40 G[{1, 1, 0, 0, r, r}, y] - 160 G[{1, 1, 0, 1, -1, 0}, y] - 884 G[{1, 1, 0, 1, 0, 0}, y] + 688 G[{1, 1, 0, 1, 0, 1}, y] - 60 G[{1, 1, 0, 1, 0, r}, y] + 1064 G[{1, 1, 0, 1, 1, 0}, y] - 128 G[{1, 1, 0, 1, 1, 1}, y] - 680 G[{1, 1, 0, 1, 1, r}, y] - 152 G[{1, 1, 0, 1, r, 0}, y] - 304 G[{1, 1, 0, 1, r, 1}, y] + 304 G[{1, 1, 0, 1, r, r}, y] + 12 G[{1, 1, 0, r, 0, 0}, y] - 48 G[{1, 1, 0, r, 0, 1}, y] + 12 G[{1, 1, 0, r, 0, r}, y] - 120 G[{1, 1, 0, r, 1, 0}, y] - 96 G[{1, 1, 0, r, 1, 1}, y] + 168 G[{1, 1, 0, r, 1, r}, y] + 48 G[{1, 1, 0, r, r, 0}, y] + 96 G[{1, 1, 0, r, r, 1}, y] - 96 G[{1, 1, 0, r, r, r}, y] - 304 G[{1, 1, 1, 0, -1, 0}, y] - 1084 G[{1, 1, 1, 0, 0, 0}, y] + 912 G[{1, 1, 1, 0, 0, 1}, y] - 44 G[{1, 1, 1, 0, 0, r}, y] + 1096 G[{1, 1, 1, 0, 1, 0}, y] - 448 G[{1, 1, 1, 0, 1, 1}, y] - 264 G[{1, 1, 1, 0, 1, r}, y] - 40 G[{1, 1, 1, 0, r, 0}, y] - 80 G[{1, 1, 1, 0, r, 1}, y] + 80 G[{1, 1, 1, 0, r, r}, y] + 1560 G[{1, 1, 1, 1, 0, 0}, y] - 1056 G[{1, 1, 1, 1, 0, 1}, y] + 8 G[{1, 1, 1, 1, 0, r}, y] - 2096 G[{1, 1, 1, 1, 1, 0}, y] + 2096 G[{1, 1, 1, 1, 1, r}, y] + 528 G[{1, 1, 1, 1, r, 0}, y] + 1056 G[{1, 1, 1, 1, r, 1}, y] - 1056 G[{1, 1, 1, 1, r, r}, y] - 56 G[{1, 1, 1, r, 0, 0}, y] + 224 G[{1, 1, 1, r, 0, 1}, y] - 56 G[{1, 1, 1, r, 0, r}, y] + 560 G[{1, 1, 1, r, 1, 0}, y] + 448 G[{1, 1, 1, r, 1, 1}, y] - 784 G[{1, 1, 1, r, 1, r}, y] - 224 G[{1, 1, 1, r, r, 0}, y] - 448 G[{1, 1, 1, r, r, 1}, y] + 448 G[{1, 1, 1, r, r, r}, y] + 4 G[{1, 1, r, 0, 0, 0}, y] - 16 G[{1, 1, r, 0, 0, 1}, y] + 4 G[{1, 1, r, 0, 0, r}, y] + 8 G[{1, 1, r, 0, 1, 0}, y] + 64 G[{1, 1, r, 0, 1, 1}, y] - 40 G[{1, 1, r, 0, 1, r}, y] - 8 G[{1, 1, r, 0, r, 0}, y] - 16 G[{1, 1, r, 0, r, 1}, y] + 16 G[{1, 1, r, 0, r, r}, y] - 40 G[{1, 1, r, 1, 0, 0}, y] + 160 G[{1, 1, r, 1, 0, 1}, y] - 40 G[{1, 1, r, 1, 0, r}, y] + 304 G[{1, 1, r, 1, 1, 0}, y] + 128 G[{1, 1, r, 1, 1, 1}, y] - 368 G[{1, 1, r, 1, 1, r}, y] - 112 G[{1, 1, r, 1, r, 0}, y] - 224 G[{1, 1, r, 1, r, 1}, y] + 224 G[{1, 1, r, 1, r, r}, y] + 16 G[{1, 1, r, r, 0, 0}, y] - 64 G[{1, 1, r, r, 0, 1}, y] + 16 G[{1, 1, r, r, 0, r}, y] - 160 G[{1, 1, r, r, 1, 0}, y] - 128 G[{1, 1, r, r, 1, 1}, y] + 224 G[{1, 1, r, r, 1, r}, y] + 64 G[{1, 1, r, r, r, 0}, y] + 128 G[{1, 1, r, r, r, 1}, y] - 128 G[{1, 1, r, r, r, r}, y] + Rational[5, 3] Pi^2 G[{0}, y] Zeta[3] + Rational[2, 3] Pi^2 G[{1}, y] Zeta[3] - 16 G[{0, -1, -1}, y] Zeta[3] - 2 G[{0, -1, 0}, y] Zeta[3] + 32 G[{0, -1, 1}, y] Zeta[3] - 28 G[{0, 0, -1}, y] Zeta[3] - 12 G[{0, 0, 0}, y] Zeta[3] - 12 G[{0, 0, 1}, y] Zeta[3] + 26 G[{0, 0, r}, y] Zeta[3] + 32 G[{0, 1, -1}, y] Zeta[3] + 16 G[{0, 1, 0}, y] Zeta[3] - 36 G[{0, 1, 1}, y] Zeta[3] + 26 G[{0, 1, r}, y] Zeta[3] + 40 G[{1, 0, -1}, y] Zeta[3] + 10 G[{1, 0, 0}, y] Zeta[3] - 52 G[{1, 0, 1}, y] Zeta[3] + 26 G[{1, 0, r}, y] Zeta[3] - 24 G[{1, 1, 0}, y] Zeta[3] - 56 G[{1, 1, 1}, y] Zeta[3] - 52 G[{1, 1, r}, y] Zeta[3] + Rational[3, 2] Zeta[3]^2 - 3 G[{0}, y] Zeta[5] - 36 G[{1}, y] Zeta[5] - 2 G[{0}, y] (Rational[7, 6] Pi^2 Zeta[3] + 6 Zeta[5]) + 4 G[{1}, y] (Rational[7, 6] Pi^2 Zeta[3] + 6 Zeta[5])}, 3, 7, 1];


(* ::Subsection:: *)
(*F8*)


F8=SeriesData[\[Epsilon], 0, {Rational[-1, 6] Pi^2 - G[{0, 0}, y] + G[{0, r}, y] + 2 G[{1, 0}, y] - 2 G[{1, r}, y], Rational[2, 3] Pi^2 G[{0}, y] + Rational[-4, 3] Pi^2 G[{1}, y] + 6 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) - 2 (G[{0, 0, 0}, y] - 4 G[{0, 0, 1}, y] + G[{0, 0, r}, y] + 12 G[{0, 1, 1}, y] - 6 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 (G[{0, r, 1}, y] - G[{0, r, r}, y] + G[{1, 0, 0}, y] - 4 G[{1, 0, 1}, y] + G[{1, 0, r}, y] + 12 G[{1, 1, 1}, y] - 6 G[{1, 1, r}, y] - G[{1, r, 0}, y] - 2 G[{1, r, 1}, y] + 2 G[{1, r, r}, y])) + 4 Zeta[3], Rational[-1, 9] Pi^4 + Rational[-5, 3] Pi^2 G[{0, 0}, y] + Rational[14, 3] Pi^2 G[{0, 1}, y] + Rational[-2, 3] Pi^2 G[{0, r}, y] + Rational[10, 3] Pi^2 G[{1, 0}, y] + Rational[-28, 3] Pi^2 G[{1, 1}, y] + Rational[4, 3] Pi^2 G[{1, r}, y] - 16 (G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y])) + 2 (2 G[{0, 0, 0, 0}, y] - 8 G[{0, 0, 0, 1}, y] + 2 G[{0, 0, 0, r}, y] + 24 G[{0, 0, 1, 1}, y] - 12 G[{0, 0, 1, r}, y] - 2 G[{0, 0, r, 0}, y] - 4 G[{0, 0, r, 1}, y] + 4 G[{0, 0, r, r}, y] - 2 G[{0, 1, 0, 0}, y] + 8 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 0, r}, y] - 20 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] + 52 G[{0, 1, 1, r}, y] + 12 G[{0, 1, r, 0}, y] + 24 G[{0, 1, r, 1}, y] - 24 G[{0, 1, r, r}, y] - G[{0, r, 0, 0}, y] + 4 G[{0, r, 0, 1}, y] - G[{0, r, 0, r}, y] + 10 G[{0, r, 1, 0}, y] + 8 G[{0, r, 1, 1}, y] - 14 G[{0, r, 1, r}, y] - 4 G[{0, r, r, 0}, y] - 8 G[{0, r, r, 1}, y] + 8 G[{0, r, r, r}, y] - 4 G[{1, 0, 0, 0}, y] + 16 G[{1, 0, 0, 1}, y] - 4 G[{1, 0, 0, r}, y] - 48 G[{1, 0, 1, 1}, y] + 24 G[{1, 0, 1, r}, y] + 4 G[{1, 0, r, 0}, y] + 8 G[{1, 0, r, 1}, y] - 8 G[{1, 0, r, r}, y] + 4 G[{1, 1, 0, 0}, y] - 16 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 0, r}, y] + 40 G[{1, 1, 1, 0}, y] + 128 G[{1, 1, 1, 1}, y] - 104 G[{1, 1, 1, r}, y] - 24 G[{1, 1, r, 0}, y] - 48 G[{1, 1, r, 1}, y] + 48 G[{1, 1, r, r}, y] + 2 G[{1, r, 0, 0}, y] - 8 G[{1, r, 0, 1}, y] + 2 G[{1, r, 0, r}, y] - 20 G[{1, r, 1, 0}, y] - 16 G[{1, r, 1, 1}, y] + 28 G[{1, r, 1, r}, y] + 8 G[{1, r, r, 0}, y] + 16 G[{1, r, r, 1}, y] - 16 G[{1, r, r, r}, y]) - 4 G[{0}, y] Zeta[3] + 8 G[{1}, y] Zeta[3], Rational[1, 3] Pi^4 G[{0}, y] + Rational[-2, 3] Pi^4 G[{1}, y] + Rational[10, 3] Pi^2 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) + Rational[1, 3] Pi^2 ((-4) G[{0, 0, 1}, y] + 2 G[{0, 0, r}, y] - 2 G[{0, 1, 0}, y] + 28 G[{0, 1, 1}, y] - 12 G[{0, 1, r}, y] + G[{0, r, 0}, y] - 10 G[{0, r, 1}, y] + 4 G[{0, r, r}, y] + 8 G[{1, 0, 1}, y] - 4 G[{1, 0, r}, y] + 4 G[{1, 1, 0}, y] - 56 G[{1, 1, 1}, y] + 24 G[{1, 1, r}, y] - 2 G[{1, r, 0}, y] + 20 G[{1, r, 1}, y] - 8 G[{1, r, r}, y]) + Rational[2, 3] Pi^2 (G[{0, 0, 0}, y] - 4 G[{0, 0, 1}, y] + G[{0, 0, r}, y] + 12 G[{0, 1, 1}, y] - 6 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 (G[{0, r, 1}, y] - G[{0, r, r}, y] + G[{1, 0, 0}, y] - 4 G[{1, 0, 1}, y] + G[{1, 0, r}, y] + 12 G[{1, 1, 1}, y] - 6 G[{1, 1, r}, y] - G[{1, r, 0}, y] - 2 G[{1, r, 1}, y] + 2 G[{1, r, r}, y])) + 40 (G[{0, 0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 1, 0}, y] - 2 G[{0, 0, 0, 1, 1}, y] + G[{0, 0, 1, 0, 0}, y] - 2 G[{0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 1, 1, 0}, y] + 4 G[{0, 0, 1, 1, 1}, y] + G[{0, 1, 0, 0, 0}, y] - 2 G[{0, 1, 0, 0, 1}, y] - 2 G[{0, 1, 0, 1, 0}, y] + 4 G[{0, 1, 0, 1, 1}, y] - 2 G[{0, 1, 1, 0, 0}, y] + 4 G[{0, 1, 1, 0, 1}, y] + 4 G[{0, 1, 1, 1, 0}, y] - 8 G[{0, 1, 1, 1, 1}, y] + G[{1, 0, 0, 0, 0}, y] - 2 G[{1, 0, 0, 0, 1}, y] - 2 G[{1, 0, 0, 1, 0}, y] + 4 G[{1, 0, 0, 1, 1}, y] - 2 G[{1, 0, 1, 0, 0}, y] + 4 G[{1, 0, 1, 0, 1}, y] + 4 G[{1, 0, 1, 1, 0}, y] - 8 G[{1, 0, 1, 1, 1}, y] - 2 G[{1, 1, 0, 0, 0}, y] + 4 G[{1, 1, 0, 0, 1}, y] + 4 G[{1, 1, 0, 1, 0}, y] - 8 G[{1, 1, 0, 1, 1}, y] + 4 G[{1, 1, 1, 0, 0}, y] - 8 G[{1, 1, 1, 0, 1}, y] - 8 G[{1, 1, 1, 1, 0}, y] + 16 G[{1, 1, 1, 1, 1}, y])) - 2 (4 G[{0, 0, 0, 0, 0}, y] - 16 G[{0, 0, 0, 0, 1}, y] + 4 G[{0, 0, 0, 0, r}, y] + 48 G[{0, 0, 0, 1, 1}, y] - 24 G[{0, 0, 0, 1, r}, y] - 4 G[{0, 0, 0, r, 0}, y] - 8 G[{0, 0, 0, r, 1}, y] + 8 G[{0, 0, 0, r, r}, y] - 4 G[{0, 0, 1, 0, 0}, y] + 16 G[{0, 0, 1, 0, 1}, y] - 4 G[{0, 0, 1, 0, r}, y] - 40 G[{0, 0, 1, 1, 0}, y] - 128 G[{0, 0, 1, 1, 1}, y] + 104 G[{0, 0, 1, 1, r}, y] + 24 G[{0, 0, 1, r, 0}, y] + 48 G[{0, 0, 1, r, 1}, y] - 48 G[{0, 0, 1, r, r}, y] - 2 G[{0, 0, r, 0, 0}, y] + 8 G[{0, 0, r, 0, 1}, y] - 2 G[{0, 0, r, 0, r}, y] + 20 G[{0, 0, r, 1, 0}, y] + 16 G[{0, 0, r, 1, 1}, y] - 28 G[{0, 0, r, 1, r}, y] - 8 G[{0, 0, r, r, 0}, y] - 16 G[{0, 0, r, r, 1}, y] + 16 G[{0, 0, r, r, r}, y] - 6 G[{0, 1, 0, 0, 0}, y] + 24 G[{0, 1, 0, 0, 1}, y] - 6 G[{0, 1, 0, 0, r}, y] + 4 G[{0, 1, 0, 1, 0}, y] - 64 G[{0, 1, 0, 1, 1}, y] + 28 G[{0, 1, 0, 1, r}, y] + 4 G[{0, 1, 0, r, 0}, y] + 8 G[{0, 1, 0, r, 1}, y] - 8 G[{0, 1, 0, r, r}, y] - 12 G[{0, 1, 1, 0, 0}, y] + 48 G[{0, 1, 1, 0, 1}, y] - 12 G[{0, 1, 1, 0, r}, y] + 232 G[{0, 1, 1, 1, 0}, y] + 320 G[{0, 1, 1, 1, 1}, y] - 392 G[{0, 1, 1, 1, r}, y] - 104 G[{0, 1, 1, r, 0}, y] - 208 G[{0, 1, 1, r, 1}, y] + 208 G[{0, 1, 1, r, r}, y] + 12 G[{0, 1, r, 0, 0}, y] - 48 G[{0, 1, r, 0, 1}, y] + 12 G[{0, 1, r, 0, r}, y] - 120 G[{0, 1, r, 1, 0}, y] - 96 G[{0, 1, r, 1, 1}, y] + 168 G[{0, 1, r, 1, r}, y] + 48 G[{0, 1, r, r, 0}, y] + 96 G[{0, 1, r, r, 1}, y] - 96 G[{0, 1, r, r, r}, y] - G[{0, r, 0, 0, 0}, y] + 4 G[{0, r, 0, 0, 1}, y] - G[{0, r, 0, 0, r}, y] - 2 G[{0, r, 0, 1, 0}, y] - 16 G[{0, r, 0, 1, 1}, y] + 10 G[{0, r, 0, 1, r}, y] + 2 G[{0, r, 0, r, 0}, y] + 4 G[{0, r, 0, r, 1}, y] - 4 G[{0, r, 0, r, r}, y] + 10 G[{0, r, 1, 0, 0}, y] - 40 G[{0, r, 1, 0, 1}, y] + 10 G[{0, r, 1, 0, r}, y] - 76 G[{0, r, 1, 1, 0}, y] - 32 G[{0, r, 1, 1, 1}, y] + 92 G[{0, r, 1, 1, r}, y] + 28 G[{0, r, 1, r, 0}, y] + 56 G[{0, r, 1, r, 1}, y] - 56 G[{0, r, 1, r, r}, y] - 4 G[{0, r, r, 0, 0}, y] + 16 G[{0, r, r, 0, 1}, y] - 4 G[{0, r, r, 0, r}, y] + 40 G[{0, r, r, 1, 0}, y] + 32 G[{0, r, r, 1, 1}, y] - 56 G[{0, r, r, 1, r}, y] - 16 G[{0, r, r, r, 0}, y] - 32 G[{0, r, r, r, 1}, y] + 32 G[{0, r, r, r, r}, y] - 8 G[{1, 0, 0, 0, 0}, y] + 32 G[{1, 0, 0, 0, 1}, y] - 8 G[{1, 0, 0, 0, r}, y] - 96 G[{1, 0, 0, 1, 1}, y] + 48 G[{1, 0, 0, 1, r}, y] + 8 G[{1, 0, 0, r, 0}, y] + 16 G[{1, 0, 0, r, 1}, y] - 16 G[{1, 0, 0, r, r}, y] + 8 G[{1, 0, 1, 0, 0}, y] - 32 G[{1, 0, 1, 0, 1}, y] + 8 G[{1, 0, 1, 0, r}, y] + 80 G[{1, 0, 1, 1, 0}, y] + 256 G[{1, 0, 1, 1, 1}, y] - 208 G[{1, 0, 1, 1, r}, y] - 48 G[{1, 0, 1, r, 0}, y] - 96 G[{1, 0, 1, r, 1}, y] + 96 G[{1, 0, 1, r, r}, y] + 4 G[{1, 0, r, 0, 0}, y] - 16 G[{1, 0, r, 0, 1}, y] + 4 G[{1, 0, r, 0, r}, y] - 40 G[{1, 0, r, 1, 0}, y] - 32 G[{1, 0, r, 1, 1}, y] + 56 G[{1, 0, r, 1, r}, y] + 16 G[{1, 0, r, r, 0}, y] + 32 G[{1, 0, r, r, 1}, y] - 32 G[{1, 0, r, r, r}, y] + 12 G[{1, 1, 0, 0, 0}, y] - 48 G[{1, 1, 0, 0, 1}, y] + 12 G[{1, 1, 0, 0, r}, y] - 8 G[{1, 1, 0, 1, 0}, y] + 128 G[{1, 1, 0, 1, 1}, y] - 56 G[{1, 1, 0, 1, r}, y] - 8 G[{1, 1, 0, r, 0}, y] - 16 G[{1, 1, 0, r, 1}, y] + 16 G[{1, 1, 0, r, r}, y] + 24 G[{1, 1, 1, 0, 0}, y] - 96 G[{1, 1, 1, 0, 1}, y] + 24 G[{1, 1, 1, 0, r}, y] - 464 G[{1, 1, 1, 1, 0}, y] - 640 G[{1, 1, 1, 1, 1}, y] + 784 G[{1, 1, 1, 1, r}, y] + 208 G[{1, 1, 1, r, 0}, y] + 416 G[{1, 1, 1, r, 1}, y] - 416 G[{1, 1, 1, r, r}, y] - 24 G[{1, 1, r, 0, 0}, y] + 96 G[{1, 1, r, 0, 1}, y] - 24 G[{1, 1, r, 0, r}, y] + 240 G[{1, 1, r, 1, 0}, y] + 192 G[{1, 1, r, 1, 1}, y] - 336 G[{1, 1, r, 1, r}, y] - 96 G[{1, 1, r, r, 0}, y] - 192 G[{1, 1, r, r, 1}, y] + 192 G[{1, 1, r, r, r}, y] + 2 G[{1, r, 0, 0, 0}, y] - 8 G[{1, r, 0, 0, 1}, y] + 2 G[{1, r, 0, 0, r}, y] + 4 G[{1, r, 0, 1, 0}, y] + 32 G[{1, r, 0, 1, 1}, y] - 20 G[{1, r, 0, 1, r}, y] - 4 G[{1, r, 0, r, 0}, y] - 8 G[{1, r, 0, r, 1}, y] + 8 G[{1, r, 0, r, r}, y] - 20 G[{1, r, 1, 0, 0}, y] + 80 G[{1, r, 1, 0, 1}, y] - 20 G[{1, r, 1, 0, r}, y] + 152 G[{1, r, 1, 1, 0}, y] + 64 G[{1, r, 1, 1, 1}, y] - 184 G[{1, r, 1, 1, r}, y] - 56 G[{1, r, 1, r, 0}, y] - 112 G[{1, r, 1, r, 1}, y] + 112 G[{1, r, 1, r, r}, y] + 8 G[{1, r, r, 0, 0}, y] - 32 G[{1, r, r, 0, 1}, y] + 8 G[{1, r, r, 0, r}, y] - 80 G[{1, r, r, 1, 0}, y] - 64 G[{1, r, r, 1, 1}, y] + 112 G[{1, r, r, 1, r}, y] + 32 G[{1, r, r, r, 0}, y] + 64 G[{1, r, r, r, 1}, y] - 64 G[{1, r, r, r, r}, y]) + Rational[1, 3] Pi^2 Zeta[3] + 10 G[{0, 0}, y] Zeta[3] + 32 G[{0, 1}, y] Zeta[3] - 26 G[{0, r}, y] Zeta[3] - 20 G[{1, 0}, y] Zeta[3] - 64 G[{1, 1}, y] Zeta[3] + 52 G[{1, r}, y] Zeta[3] + 20 Zeta[5], Rational[-173, 3780] Pi^6 + Rational[-23, 30] Pi^4 G[{0, 0}, y] + Rational[13, 6] Pi^4 G[{0, 1}, y] + Rational[-19, 60] Pi^4 G[{0, r}, y] + Rational[23, 15] Pi^4 G[{1, 0}, y] + Rational[-13, 3] Pi^4 G[{1, 1}, y] + Rational[19, 30] Pi^4 G[{1, r}, y] - 8 Pi^2 (G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y])) + Rational[-2, 3] Pi^2 (2 G[{0, 0, 0, 0}, y] - 8 G[{0, 0, 0, 1}, y] + 2 G[{0, 0, 0, r}, y] + 24 G[{0, 0, 1, 1}, y] - 12 G[{0, 0, 1, r}, y] - 2 G[{0, 0, r, 0}, y] - 4 G[{0, 0, r, 1}, y] + 4 G[{0, 0, r, r}, y] - 2 G[{0, 1, 0, 0}, y] + 8 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 0, r}, y] - 20 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] + 52 G[{0, 1, 1, r}, y] + 12 G[{0, 1, r, 0}, y] + 24 G[{0, 1, r, 1}, y] - 24 G[{0, 1, r, r}, y] - G[{0, r, 0, 0}, y] + 4 G[{0, r, 0, 1}, y] - G[{0, r, 0, r}, y] + 10 G[{0, r, 1, 0}, y] + 8 G[{0, r, 1, 1}, y] - 14 G[{0, r, 1, r}, y] - 4 G[{0, r, r, 0}, y] - 8 G[{0, r, r, 1}, y] + 8 G[{0, r, r, r}, y] - 4 G[{1, 0, 0, 0}, y] + 16 G[{1, 0, 0, 1}, y] - 4 G[{1, 0, 0, r}, y] - 48 G[{1, 0, 1, 1}, y] + 24 G[{1, 0, 1, r}, y] + 4 G[{1, 0, r, 0}, y] + 8 G[{1, 0, r, 1}, y] - 8 G[{1, 0, r, r}, y] + 4 G[{1, 1, 0, 0}, y] - 16 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 0, r}, y] + 40 G[{1, 1, 1, 0}, y] + 128 G[{1, 1, 1, 1}, y] - 104 G[{1, 1, 1, r}, y] - 24 G[{1, 1, r, 0}, y] - 48 G[{1, 1, r, 1}, y] + 48 G[{1, 1, r, r}, y] + 2 G[{1, r, 0, 0}, y] - 8 G[{1, r, 0, 1}, y] + 2 G[{1, r, 0, r}, y] - 20 G[{1, r, 1, 0}, y] - 16 G[{1, r, 1, 1}, y] + 28 G[{1, r, 1, r}, y] + 8 G[{1, r, r, 0}, y] + 16 G[{1, r, r, 1}, y] - 16 G[{1, r, r, r}, y]) + Rational[1, 3] Pi^2 (8 G[{0, 0, 0, 1}, y] - 4 G[{0, 0, 0, r}, y] + 4 G[{0, 0, 1, 0}, y] - 56 G[{0, 0, 1, 1}, y] + 24 G[{0, 0, 1, r}, y] - 2 G[{0, 0, r, 0}, y] + 20 G[{0, 0, r, 1}, y] - 8 G[{0, 0, r, r}, y] + 2 G[{0, 1, 0, 0}, y] - 12 G[{0, 1, 0, 1}, y] + 4 G[{0, 1, 0, r}, y] - 28 G[{0, 1, 1, 0}, y] + 264 G[{0, 1, 1, 1}, y] - 104 G[{0, 1, 1, r}, y] + 12 G[{0, 1, r, 0}, y] - 120 G[{0, 1, r, 1}, y] + 48 G[{0, 1, r, r}, y] - G[{0, r, 0, 0}, y] - 2 G[{0, r, 0, 1}, y] + 2 G[{0, r, 0, r}, y] + 10 G[{0, r, 1, 0}, y] - 76 G[{0, r, 1, 1}, y] + 28 G[{0, r, 1, r}, y] - 4 G[{0, r, r, 0}, y] + 40 G[{0, r, r, 1}, y] - 16 G[{0, r, r, r}, y] - 16 G[{1, 0, 0, 1}, y] + 8 G[{1, 0, 0, r}, y] - 8 G[{1, 0, 1, 0}, y] + 112 G[{1, 0, 1, 1}, y] - 48 G[{1, 0, 1, r}, y] + 4 G[{1, 0, r, 0}, y] - 40 G[{1, 0, r, 1}, y] + 16 G[{1, 0, r, r}, y] - 4 G[{1, 1, 0, 0}, y] + 24 G[{1, 1, 0, 1}, y] - 8 G[{1, 1, 0, r}, y] + 56 G[{1, 1, 1, 0}, y] - 528 G[{1, 1, 1, 1}, y] + 208 G[{1, 1, 1, r}, y] - 24 G[{1, 1, r, 0}, y] + 240 G[{1, 1, r, 1}, y] - 96 G[{1, 1, r, r}, y] + 2 G[{1, r, 0, 0}, y] + 4 G[{1, r, 0, 1}, y] - 4 G[{1, r, 0, r}, y] - 20 G[{1, r, 1, 0}, y] + 152 G[{1, r, 1, 1}, y] - 56 G[{1, r, 1, r}, y] + 8 G[{1, r, r, 0}, y] - 80 G[{1, r, r, 1}, y] + 32 G[{1, r, r, r}, y]) - 96 (G[{0, 0, 0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 0, 1, 0}, y] - 2 G[{0, 0, 0, 0, 1, 1}, y] + G[{0, 0, 0, 1, 0, 0}, y] - 2 G[{0, 0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 0, 1, 1, 0}, y] + 4 G[{0, 0, 0, 1, 1, 1}, y] + G[{0, 0, 1, 0, 0, 0}, y] - 2 G[{0, 0, 1, 0, 0, 1}, y] - 2 G[{0, 0, 1, 0, 1, 0}, y] + 4 G[{0, 0, 1, 0, 1, 1}, y] - 2 G[{0, 0, 1, 1, 0, 0}, y] + 4 G[{0, 0, 1, 1, 0, 1}, y] + 4 G[{0, 0, 1, 1, 1, 0}, y] - 8 G[{0, 0, 1, 1, 1, 1}, y] + G[{0, 1, 0, 0, 0, 0}, y] - 2 G[{0, 1, 0, 0, 0, 1}, y] - 2 G[{0, 1, 0, 0, 1, 0}, y] + 4 G[{0, 1, 0, 0, 1, 1}, y] - 2 G[{0, 1, 0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1, 0, 1}, y] + 4 G[{0, 1, 0, 1, 1, 0}, y] - 8 G[{0, 1, 0, 1, 1, 1}, y] - 2 G[{0, 1, 1, 0, 0, 0}, y] + 4 G[{0, 1, 1, 0, 0, 1}, y] + 4 G[{0, 1, 1, 0, 1, 0}, y] - 8 G[{0, 1, 1, 0, 1, 1}, y] + 4 G[{0, 1, 1, 1, 0, 0}, y] - 8 G[{0, 1, 1, 1, 0, 1}, y] - 8 G[{0, 1, 1, 1, 1, 0}, y] + 16 G[{0, 1, 1, 1, 1, 1}, y] + G[{1, 0, 0, 0, 0, 0}, y] - 2 G[{1, 0, 0, 0, 0, 1}, y] - 2 G[{1, 0, 0, 0, 1, 0}, y] + 4 G[{1, 0, 0, 0, 1, 1}, y] - 2 G[{1, 0, 0, 1, 0, 0}, y] + 4 G[{1, 0, 0, 1, 0, 1}, y] + 4 G[{1, 0, 0, 1, 1, 0}, y] - 8 G[{1, 0, 0, 1, 1, 1}, y] - 2 G[{1, 0, 1, 0, 0, 0}, y] + 4 G[{1, 0, 1, 0, 0, 1}, y] + 4 G[{1, 0, 1, 0, 1, 0}, y] - 8 G[{1, 0, 1, 0, 1, 1}, y] + 4 G[{1, 0, 1, 1, 0, 0}, y] - 8 G[{1, 0, 1, 1, 0, 1}, y] - 8 G[{1, 0, 1, 1, 1, 0}, y] + 16 G[{1, 0, 1, 1, 1, 1}, y] - 2 G[{1, 1, 0, 0, 0, 0}, y] + 4 G[{1, 1, 0, 0, 0, 1}, y] + 4 G[{1, 1, 0, 0, 1, 0}, y] - 8 G[{1, 1, 0, 0, 1, 1}, y] + 4 G[{1, 1, 0, 1, 0, 0}, y] - 8 G[{1, 1, 0, 1, 0, 1}, y] - 8 G[{1, 1, 0, 1, 1, 0}, y] + 16 G[{1, 1, 0, 1, 1, 1}, y] + 4 G[{1, 1, 1, 0, 0, 0}, y] - 8 G[{1, 1, 1, 0, 0, 1}, y] - 8 G[{1, 1, 1, 0, 1, 0}, y] + 16 G[{1, 1, 1, 0, 1, 1}, y] - 8 G[{1, 1, 1, 1, 0, 0}, y] + 16 G[{1, 1, 1, 1, 0, 1}, y] + 16 G[{1, 1, 1, 1, 1, 0}, y] - 32 G[{1, 1, 1, 1, 1, 1}, y])) + 2 (8 G[{0, 0, 0, 0, 0, 0}, y] - 32 G[{0, 0, 0, 0, 0, 1}, y] + 8 G[{0, 0, 0, 0, 0, r}, y] + 96 G[{0, 0, 0, 0, 1, 1}, y] - 48 G[{0, 0, 0, 0, 1, r}, y] - 8 G[{0, 0, 0, 0, r, 0}, y] - 16 G[{0, 0, 0, 0, r, 1}, y] + 16 G[{0, 0, 0, 0, r, r}, y] - 8 G[{0, 0, 0, 1, 0, 0}, y] + 32 G[{0, 0, 0, 1, 0, 1}, y] - 8 G[{0, 0, 0, 1, 0, r}, y] - 80 G[{0, 0, 0, 1, 1, 0}, y] - 256 G[{0, 0, 0, 1, 1, 1}, y] + 208 G[{0, 0, 0, 1, 1, r}, y] + 48 G[{0, 0, 0, 1, r, 0}, y] + 96 G[{0, 0, 0, 1, r, 1}, y] - 96 G[{0, 0, 0, 1, r, r}, y] - 4 G[{0, 0, 0, r, 0, 0}, y] + 16 G[{0, 0, 0, r, 0, 1}, y] - 4 G[{0, 0, 0, r, 0, r}, y] + 40 G[{0, 0, 0, r, 1, 0}, y] + 32 G[{0, 0, 0, r, 1, 1}, y] - 56 G[{0, 0, 0, r, 1, r}, y] - 16 G[{0, 0, 0, r, r, 0}, y] - 32 G[{0, 0, 0, r, r, 1}, y] + 32 G[{0, 0, 0, r, r, r}, y] - 12 G[{0, 0, 1, 0, 0, 0}, y] + 48 G[{0, 0, 1, 0, 0, 1}, y] - 12 G[{0, 0, 1, 0, 0, r}, y] + 8 G[{0, 0, 1, 0, 1, 0}, y] - 128 G[{0, 0, 1, 0, 1, 1}, y] + 56 G[{0, 0, 1, 0, 1, r}, y] + 8 G[{0, 0, 1, 0, r, 0}, y] + 16 G[{0, 0, 1, 0, r, 1}, y] - 16 G[{0, 0, 1, 0, r, r}, y] - 24 G[{0, 0, 1, 1, 0, 0}, y] + 96 G[{0, 0, 1, 1, 0, 1}, y] - 24 G[{0, 0, 1, 1, 0, r}, y] + 464 G[{0, 0, 1, 1, 1, 0}, y] + 640 G[{0, 0, 1, 1, 1, 1}, y] - 784 G[{0, 0, 1, 1, 1, r}, y] - 208 G[{0, 0, 1, 1, r, 0}, y] - 416 G[{0, 0, 1, 1, r, 1}, y] + 416 G[{0, 0, 1, 1, r, r}, y] + 24 G[{0, 0, 1, r, 0, 0}, y] - 96 G[{0, 0, 1, r, 0, 1}, y] + 24 G[{0, 0, 1, r, 0, r}, y] - 240 G[{0, 0, 1, r, 1, 0}, y] - 192 G[{0, 0, 1, r, 1, 1}, y] + 336 G[{0, 0, 1, r, 1, r}, y] + 96 G[{0, 0, 1, r, r, 0}, y] + 192 G[{0, 0, 1, r, r, 1}, y] - 192 G[{0, 0, 1, r, r, r}, y] - 2 G[{0, 0, r, 0, 0, 0}, y] + 8 G[{0, 0, r, 0, 0, 1}, y] - 2 G[{0, 0, r, 0, 0, r}, y] - 4 G[{0, 0, r, 0, 1, 0}, y] - 32 G[{0, 0, r, 0, 1, 1}, y] + 20 G[{0, 0, r, 0, 1, r}, y] + 4 G[{0, 0, r, 0, r, 0}, y] + 8 G[{0, 0, r, 0, r, 1}, y] - 8 G[{0, 0, r, 0, r, r}, y] + 20 G[{0, 0, r, 1, 0, 0}, y] - 80 G[{0, 0, r, 1, 0, 1}, y] + 20 G[{0, 0, r, 1, 0, r}, y] - 152 G[{0, 0, r, 1, 1, 0}, y] - 64 G[{0, 0, r, 1, 1, 1}, y] + 184 G[{0, 0, r, 1, 1, r}, y] + 56 G[{0, 0, r, 1, r, 0}, y] + 112 G[{0, 0, r, 1, r, 1}, y] - 112 G[{0, 0, r, 1, r, r}, y] - 8 G[{0, 0, r, r, 0, 0}, y] + 32 G[{0, 0, r, r, 0, 1}, y] - 8 G[{0, 0, r, r, 0, r}, y] + 80 G[{0, 0, r, r, 1, 0}, y] + 64 G[{0, 0, r, r, 1, 1}, y] - 112 G[{0, 0, r, r, 1, r}, y] - 32 G[{0, 0, r, r, r, 0}, y] - 64 G[{0, 0, r, r, r, 1}, y] + 64 G[{0, 0, r, r, r, r}, y] - 14 G[{0, 1, 0, 0, 0, 0}, y] + 56 G[{0, 1, 0, 0, 0, 1}, y] - 14 G[{0, 1, 0, 0, 0, r}, y] + 4 G[{0, 1, 0, 0, 1, 0}, y] - 160 G[{0, 1, 0, 0, 1, 1}, y] + 76 G[{0, 1, 0, 0, 1, r}, y] + 12 G[{0, 1, 0, 0, r, 0}, y] + 24 G[{0, 1, 0, 0, r, 1}, y] - 24 G[{0, 1, 0, 0, r, r}, y] + 20 G[{0, 1, 0, 1, 0, 0}, y] - 80 G[{0, 1, 0, 1, 0, 1}, y] + 20 G[{0, 1, 0, 1, 0, r}, y] + 72 G[{0, 1, 0, 1, 1, 0}, y] + 384 G[{0, 1, 0, 1, 1, 1}, y] - 264 G[{0, 1, 0, 1, 1, r}, y] - 56 G[{0, 1, 0, 1, r, 0}, y] - 112 G[{0, 1, 0, 1, r, 1}, y] + 112 G[{0, 1, 0, 1, r, r}, y] + 4 G[{0, 1, 0, r, 0, 0}, y] - 16 G[{0, 1, 0, r, 0, 1}, y] + 4 G[{0, 1, 0, r, 0, r}, y] - 40 G[{0, 1, 0, r, 1, 0}, y] - 32 G[{0, 1, 0, r, 1, 1}, y] + 56 G[{0, 1, 0, r, 1, r}, y] + 16 G[{0, 1, 0, r, r, 0}, y] + 32 G[{0, 1, 0, r, r, 1}, y] - 32 G[{0, 1, 0, r, r, r}, y] + 4 G[{0, 1, 1, 0, 0, 0}, y] - 16 G[{0, 1, 1, 0, 0, 1}, y] + 4 G[{0, 1, 1, 0, 0, r}, y] - 56 G[{0, 1, 1, 0, 1, 0}, y] - 64 G[{0, 1, 1, 0, 1, 1}, y] + 88 G[{0, 1, 1, 0, 1, r}, y] + 24 G[{0, 1, 1, 0, r, 0}, y] + 48 G[{0, 1, 1, 0, r, 1}, y] - 48 G[{0, 1, 1, 0, r, r}, y] + 200 G[{0, 1, 1, 1, 0, 0}, y] - 800 G[{0, 1, 1, 1, 0, 1}, y] + 200 G[{0, 1, 1, 1, 0, r}, y] - 1968 G[{0, 1, 1, 1, 1, 0}, y] - 1536 G[{0, 1, 1, 1, 1, 1}, y] + 2736 G[{0, 1, 1, 1, 1, r}, y] + 784 G[{0, 1, 1, 1, r, 0}, y] + 1568 G[{0, 1, 1, 1, r, 1}, y] - 1568 G[{0, 1, 1, 1, r, r}, y] - 104 G[{0, 1, 1, r, 0, 0}, y] + 416 G[{0, 1, 1, r, 0, 1}, y] - 104 G[{0, 1, 1, r, 0, r}, y] + 1040 G[{0, 1, 1, r, 1, 0}, y] + 832 G[{0, 1, 1, r, 1, 1}, y] - 1456 G[{0, 1, 1, r, 1, r}, y] - 416 G[{0, 1, 1, r, r, 0}, y] - 832 G[{0, 1, 1, r, r, 1}, y] + 832 G[{0, 1, 1, r, r, r}, y] + 12 G[{0, 1, r, 0, 0, 0}, y] - 48 G[{0, 1, r, 0, 0, 1}, y] + 12 G[{0, 1, r, 0, 0, r}, y] + 24 G[{0, 1, r, 0, 1, 0}, y] + 192 G[{0, 1, r, 0, 1, 1}, y] - 120 G[{0, 1, r, 0, 1, r}, y] - 24 G[{0, 1, r, 0, r, 0}, y] - 48 G[{0, 1, r, 0, r, 1}, y] + 48 G[{0, 1, r, 0, r, r}, y] - 120 G[{0, 1, r, 1, 0, 0}, y] + 480 G[{0, 1, r, 1, 0, 1}, y] - 120 G[{0, 1, r, 1, 0, r}, y] + 912 G[{0, 1, r, 1, 1, 0}, y] + 384 G[{0, 1, r, 1, 1, 1}, y] - 1104 G[{0, 1, r, 1, 1, r}, y] - 336 G[{0, 1, r, 1, r, 0}, y] - 672 G[{0, 1, r, 1, r, 1}, y] + 672 G[{0, 1, r, 1, r, r}, y] + 48 G[{0, 1, r, r, 0, 0}, y] - 192 G[{0, 1, r, r, 0, 1}, y] + 48 G[{0, 1, r, r, 0, r}, y] - 480 G[{0, 1, r, r, 1, 0}, y] - 384 G[{0, 1, r, r, 1, 1}, y] + 672 G[{0, 1, r, r, 1, r}, y] + 192 G[{0, 1, r, r, r, 0}, y] + 384 G[{0, 1, r, r, r, 1}, y] - 384 G[{0, 1, r, r, r, r}, y] - G[{0, r, 0, 0, 0, 0}, y] + 4 G[{0, r, 0, 0, 0, 1}, y] - G[{0, r, 0, 0, 0, r}, y] - 2 G[{0, r, 0, 0, 1, 0}, y] - 16 G[{0, r, 0, 0, 1, 1}, y] + 10 G[{0, r, 0, 0, 1, r}, y] + 2 G[{0, r, 0, 0, r, 0}, y] + 4 G[{0, r, 0, 0, r, 1}, y] - 4 G[{0, r, 0, 0, r, r}, y] - 2 G[{0, r, 0, 1, 0, 0}, y] + 8 G[{0, r, 0, 1, 0, 1}, y] - 2 G[{0, r, 0, 1, 0, r}, y] + 44 G[{0, r, 0, 1, 1, 0}, y] + 64 G[{0, r, 0, 1, 1, 1}, y] - 76 G[{0, r, 0, 1, 1, r}, y] - 20 G[{0, r, 0, 1, r, 0}, y] - 40 G[{0, r, 0, 1, r, 1}, y] + 40 G[{0, r, 0, 1, r, r}, y] + 2 G[{0, r, 0, r, 0, 0}, y] - 8 G[{0, r, 0, r, 0, 1}, y] + 2 G[{0, r, 0, r, 0, r}, y] - 20 G[{0, r, 0, r, 1, 0}, y] - 16 G[{0, r, 0, r, 1, 1}, y] + 28 G[{0, r, 0, r, 1, r}, y] + 8 G[{0, r, 0, r, r, 0}, y] + 16 G[{0, r, 0, r, r, 1}, y] - 16 G[{0, r, 0, r, r, r}, y] + 10 G[{0, r, 1, 0, 0, 0}, y] - 40 G[{0, r, 1, 0, 0, 1}, y] + 10 G[{0, r, 1, 0, 0, r}, y] + 20 G[{0, r, 1, 0, 1, 0}, y] + 160 G[{0, r, 1, 0, 1, 1}, y] - 100 G[{0, r, 1, 0, 1, r}, y] - 20 G[{0, r, 1, 0, r, 0}, y] - 40 G[{0, r, 1, 0, r, 1}, y] + 40 G[{0, r, 1, 0, r, r}, y] - 76 G[{0, r, 1, 1, 0, 0}, y] + 304 G[{0, r, 1, 1, 0, 1}, y] - 76 G[{0, r, 1, 1, 0, r}, y] + 520 G[{0, r, 1, 1, 1, 0}, y] + 128 G[{0, r, 1, 1, 1, 1}, y] - 584 G[{0, r, 1, 1, 1, r}, y] - 184 G[{0, r, 1, 1, r, 0}, y] - 368 G[{0, r, 1, 1, r, 1}, y] + 368 G[{0, r, 1, 1, r, r}, y] + 28 G[{0, r, 1, r, 0, 0}, y] - 112 G[{0, r, 1, r, 0, 1}, y] + 28 G[{0, r, 1, r, 0, r}, y] - 280 G[{0, r, 1, r, 1, 0}, y] - 224 G[{0, r, 1, r, 1, 1}, y] + 392 G[{0, r, 1, r, 1, r}, y] + 112 G[{0, r, 1, r, r, 0}, y] + 224 G[{0, r, 1, r, r, 1}, y] - 224 G[{0, r, 1, r, r, r}, y] - 4 G[{0, r, r, 0, 0, 0}, y] + 16 G[{0, r, r, 0, 0, 1}, y] - 4 G[{0, r, r, 0, 0, r}, y] - 8 G[{0, r, r, 0, 1, 0}, y] - 64 G[{0, r, r, 0, 1, 1}, y] + 40 G[{0, r, r, 0, 1, r}, y] + 8 G[{0, r, r, 0, r, 0}, y] + 16 G[{0, r, r, 0, r, 1}, y] - 16 G[{0, r, r, 0, r, r}, y] + 40 G[{0, r, r, 1, 0, 0}, y] - 160 G[{0, r, r, 1, 0, 1}, y] + 40 G[{0, r, r, 1, 0, r}, y] - 304 G[{0, r, r, 1, 1, 0}, y] - 128 G[{0, r, r, 1, 1, 1}, y] + 368 G[{0, r, r, 1, 1, r}, y] + 112 G[{0, r, r, 1, r, 0}, y] + 224 G[{0, r, r, 1, r, 1}, y] - 224 G[{0, r, r, 1, r, r}, y] - 16 G[{0, r, r, r, 0, 0}, y] + 64 G[{0, r, r, r, 0, 1}, y] - 16 G[{0, r, r, r, 0, r}, y] + 160 G[{0, r, r, r, 1, 0}, y] + 128 G[{0, r, r, r, 1, 1}, y] - 224 G[{0, r, r, r, 1, r}, y] - 64 G[{0, r, r, r, r, 0}, y] - 128 G[{0, r, r, r, r, 1}, y] + 128 G[{0, r, r, r, r, r}, y] - 16 G[{1, 0, 0, 0, 0, 0}, y] + 64 G[{1, 0, 0, 0, 0, 1}, y] - 16 G[{1, 0, 0, 0, 0, r}, y] - 192 G[{1, 0, 0, 0, 1, 1}, y] + 96 G[{1, 0, 0, 0, 1, r}, y] + 16 G[{1, 0, 0, 0, r, 0}, y] + 32 G[{1, 0, 0, 0, r, 1}, y] - 32 G[{1, 0, 0, 0, r, r}, y] + 16 G[{1, 0, 0, 1, 0, 0}, y] - 64 G[{1, 0, 0, 1, 0, 1}, y] + 16 G[{1, 0, 0, 1, 0, r}, y] + 160 G[{1, 0, 0, 1, 1, 0}, y] + 512 G[{1, 0, 0, 1, 1, 1}, y] - 416 G[{1, 0, 0, 1, 1, r}, y] - 96 G[{1, 0, 0, 1, r, 0}, y] - 192 G[{1, 0, 0, 1, r, 1}, y] + 192 G[{1, 0, 0, 1, r, r}, y] + 8 G[{1, 0, 0, r, 0, 0}, y] - 32 G[{1, 0, 0, r, 0, 1}, y] + 8 G[{1, 0, 0, r, 0, r}, y] - 80 G[{1, 0, 0, r, 1, 0}, y] - 64 G[{1, 0, 0, r, 1, 1}, y] + 112 G[{1, 0, 0, r, 1, r}, y] + 32 G[{1, 0, 0, r, r, 0}, y] + 64 G[{1, 0, 0, r, r, 1}, y] - 64 G[{1, 0, 0, r, r, r}, y] + 24 G[{1, 0, 1, 0, 0, 0}, y] - 96 G[{1, 0, 1, 0, 0, 1}, y] + 24 G[{1, 0, 1, 0, 0, r}, y] - 16 G[{1, 0, 1, 0, 1, 0}, y] + 256 G[{1, 0, 1, 0, 1, 1}, y] - 112 G[{1, 0, 1, 0, 1, r}, y] - 16 G[{1, 0, 1, 0, r, 0}, y] - 32 G[{1, 0, 1, 0, r, 1}, y] + 32 G[{1, 0, 1, 0, r, r}, y] + 48 G[{1, 0, 1, 1, 0, 0}, y] - 192 G[{1, 0, 1, 1, 0, 1}, y] + 48 G[{1, 0, 1, 1, 0, r}, y] - 928 G[{1, 0, 1, 1, 1, 0}, y] - 1280 G[{1, 0, 1, 1, 1, 1}, y] + 1568 G[{1, 0, 1, 1, 1, r}, y] + 416 G[{1, 0, 1, 1, r, 0}, y] + 832 G[{1, 0, 1, 1, r, 1}, y] - 832 G[{1, 0, 1, 1, r, r}, y] - 48 G[{1, 0, 1, r, 0, 0}, y] + 192 G[{1, 0, 1, r, 0, 1}, y] - 48 G[{1, 0, 1, r, 0, r}, y] + 480 G[{1, 0, 1, r, 1, 0}, y] + 384 G[{1, 0, 1, r, 1, 1}, y] - 672 G[{1, 0, 1, r, 1, r}, y] - 192 G[{1, 0, 1, r, r, 0}, y] - 384 G[{1, 0, 1, r, r, 1}, y] + 384 G[{1, 0, 1, r, r, r}, y] + 4 G[{1, 0, r, 0, 0, 0}, y] - 16 G[{1, 0, r, 0, 0, 1}, y] + 4 G[{1, 0, r, 0, 0, r}, y] + 8 G[{1, 0, r, 0, 1, 0}, y] + 64 G[{1, 0, r, 0, 1, 1}, y] - 40 G[{1, 0, r, 0, 1, r}, y] - 8 G[{1, 0, r, 0, r, 0}, y] - 16 G[{1, 0, r, 0, r, 1}, y] + 16 G[{1, 0, r, 0, r, r}, y] - 40 G[{1, 0, r, 1, 0, 0}, y] + 160 G[{1, 0, r, 1, 0, 1}, y] - 40 G[{1, 0, r, 1, 0, r}, y] + 304 G[{1, 0, r, 1, 1, 0}, y] + 128 G[{1, 0, r, 1, 1, 1}, y] - 368 G[{1, 0, r, 1, 1, r}, y] - 112 G[{1, 0, r, 1, r, 0}, y] - 224 G[{1, 0, r, 1, r, 1}, y] + 224 G[{1, 0, r, 1, r, r}, y] + 16 G[{1, 0, r, r, 0, 0}, y] - 64 G[{1, 0, r, r, 0, 1}, y] + 16 G[{1, 0, r, r, 0, r}, y] - 160 G[{1, 0, r, r, 1, 0}, y] - 128 G[{1, 0, r, r, 1, 1}, y] + 224 G[{1, 0, r, r, 1, r}, y] + 64 G[{1, 0, r, r, r, 0}, y] + 128 G[{1, 0, r, r, r, 1}, y] - 128 G[{1, 0, r, r, r, r}, y] + 28 G[{1, 1, 0, 0, 0, 0}, y] - 112 G[{1, 1, 0, 0, 0, 1}, y] + 28 G[{1, 1, 0, 0, 0, r}, y] - 8 G[{1, 1, 0, 0, 1, 0}, y] + 320 G[{1, 1, 0, 0, 1, 1}, y] - 152 G[{1, 1, 0, 0, 1, r}, y] - 24 G[{1, 1, 0, 0, r, 0}, y] - 48 G[{1, 1, 0, 0, r, 1}, y] + 48 G[{1, 1, 0, 0, r, r}, y] - 40 G[{1, 1, 0, 1, 0, 0}, y] + 160 G[{1, 1, 0, 1, 0, 1}, y] - 40 G[{1, 1, 0, 1, 0, r}, y] - 144 G[{1, 1, 0, 1, 1, 0}, y] - 768 G[{1, 1, 0, 1, 1, 1}, y] + 528 G[{1, 1, 0, 1, 1, r}, y] + 112 G[{1, 1, 0, 1, r, 0}, y] + 224 G[{1, 1, 0, 1, r, 1}, y] - 224 G[{1, 1, 0, 1, r, r}, y] - 8 G[{1, 1, 0, r, 0, 0}, y] + 32 G[{1, 1, 0, r, 0, 1}, y] - 8 G[{1, 1, 0, r, 0, r}, y] + 80 G[{1, 1, 0, r, 1, 0}, y] + 64 G[{1, 1, 0, r, 1, 1}, y] - 112 G[{1, 1, 0, r, 1, r}, y] - 32 G[{1, 1, 0, r, r, 0}, y] - 64 G[{1, 1, 0, r, r, 1}, y] + 64 G[{1, 1, 0, r, r, r}, y] - 8 G[{1, 1, 1, 0, 0, 0}, y] + 32 G[{1, 1, 1, 0, 0, 1}, y] - 8 G[{1, 1, 1, 0, 0, r}, y] + 112 G[{1, 1, 1, 0, 1, 0}, y] + 128 G[{1, 1, 1, 0, 1, 1}, y] - 176 G[{1, 1, 1, 0, 1, r}, y] - 48 G[{1, 1, 1, 0, r, 0}, y] - 96 G[{1, 1, 1, 0, r, 1}, y] + 96 G[{1, 1, 1, 0, r, r}, y] - 400 G[{1, 1, 1, 1, 0, 0}, y] + 1600 G[{1, 1, 1, 1, 0, 1}, y] - 400 G[{1, 1, 1, 1, 0, r}, y] + 3936 G[{1, 1, 1, 1, 1, 0}, y] + 3072 G[{1, 1, 1, 1, 1, 1}, y] - 5472 G[{1, 1, 1, 1, 1, r}, y] - 1568 G[{1, 1, 1, 1, r, 0}, y] - 3136 G[{1, 1, 1, 1, r, 1}, y] + 3136 G[{1, 1, 1, 1, r, r}, y] + 208 G[{1, 1, 1, r, 0, 0}, y] - 832 G[{1, 1, 1, r, 0, 1}, y] + 208 G[{1, 1, 1, r, 0, r}, y] - 2080 G[{1, 1, 1, r, 1, 0}, y] - 1664 G[{1, 1, 1, r, 1, 1}, y] + 2912 G[{1, 1, 1, r, 1, r}, y] + 832 G[{1, 1, 1, r, r, 0}, y] + 1664 G[{1, 1, 1, r, r, 1}, y] - 1664 G[{1, 1, 1, r, r, r}, y] - 24 G[{1, 1, r, 0, 0, 0}, y] + 96 G[{1, 1, r, 0, 0, 1}, y] - 24 G[{1, 1, r, 0, 0, r}, y] - 48 G[{1, 1, r, 0, 1, 0}, y] - 384 G[{1, 1, r, 0, 1, 1}, y] + 240 G[{1, 1, r, 0, 1, r}, y] + 48 G[{1, 1, r, 0, r, 0}, y] + 96 G[{1, 1, r, 0, r, 1}, y] - 96 G[{1, 1, r, 0, r, r}, y] + 240 G[{1, 1, r, 1, 0, 0}, y] - 960 G[{1, 1, r, 1, 0, 1}, y] + 240 G[{1, 1, r, 1, 0, r}, y] - 1824 G[{1, 1, r, 1, 1, 0}, y] - 768 G[{1, 1, r, 1, 1, 1}, y] + 2208 G[{1, 1, r, 1, 1, r}, y] + 672 G[{1, 1, r, 1, r, 0}, y] + 1344 G[{1, 1, r, 1, r, 1}, y] - 1344 G[{1, 1, r, 1, r, r}, y] - 96 G[{1, 1, r, r, 0, 0}, y] + 384 G[{1, 1, r, r, 0, 1}, y] - 96 G[{1, 1, r, r, 0, r}, y] + 960 G[{1, 1, r, r, 1, 0}, y] + 768 G[{1, 1, r, r, 1, 1}, y] - 1344 G[{1, 1, r, r, 1, r}, y] - 384 G[{1, 1, r, r, r, 0}, y] - 768 G[{1, 1, r, r, r, 1}, y] + 768 G[{1, 1, r, r, r, r}, y] + 2 G[{1, r, 0, 0, 0, 0}, y] - 8 G[{1, r, 0, 0, 0, 1}, y] + 2 G[{1, r, 0, 0, 0, r}, y] + 4 G[{1, r, 0, 0, 1, 0}, y] + 32 G[{1, r, 0, 0, 1, 1}, y] - 20 G[{1, r, 0, 0, 1, r}, y] - 4 G[{1, r, 0, 0, r, 0}, y] - 8 G[{1, r, 0, 0, r, 1}, y] + 8 G[{1, r, 0, 0, r, r}, y] + 4 G[{1, r, 0, 1, 0, 0}, y] - 16 G[{1, r, 0, 1, 0, 1}, y] + 4 G[{1, r, 0, 1, 0, r}, y] - 88 G[{1, r, 0, 1, 1, 0}, y] - 128 G[{1, r, 0, 1, 1, 1}, y] + 152 G[{1, r, 0, 1, 1, r}, y] + 40 G[{1, r, 0, 1, r, 0}, y] + 80 G[{1, r, 0, 1, r, 1}, y] - 80 G[{1, r, 0, 1, r, r}, y] - 4 G[{1, r, 0, r, 0, 0}, y] + 16 G[{1, r, 0, r, 0, 1}, y] - 4 G[{1, r, 0, r, 0, r}, y] + 40 G[{1, r, 0, r, 1, 0}, y] + 32 G[{1, r, 0, r, 1, 1}, y] - 56 G[{1, r, 0, r, 1, r}, y] - 16 G[{1, r, 0, r, r, 0}, y] - 32 G[{1, r, 0, r, r, 1}, y] + 32 G[{1, r, 0, r, r, r}, y] - 20 G[{1, r, 1, 0, 0, 0}, y] + 80 G[{1, r, 1, 0, 0, 1}, y] - 20 G[{1, r, 1, 0, 0, r}, y] - 40 G[{1, r, 1, 0, 1, 0}, y] - 320 G[{1, r, 1, 0, 1, 1}, y] + 200 G[{1, r, 1, 0, 1, r}, y] + 40 G[{1, r, 1, 0, r, 0}, y] + 80 G[{1, r, 1, 0, r, 1}, y] - 80 G[{1, r, 1, 0, r, r}, y] + 152 G[{1, r, 1, 1, 0, 0}, y] - 608 G[{1, r, 1, 1, 0, 1}, y] + 152 G[{1, r, 1, 1, 0, r}, y] - 1040 G[{1, r, 1, 1, 1, 0}, y] - 256 G[{1, r, 1, 1, 1, 1}, y] + 1168 G[{1, r, 1, 1, 1, r}, y] + 368 G[{1, r, 1, 1, r, 0}, y] + 736 G[{1, r, 1, 1, r, 1}, y] - 736 G[{1, r, 1, 1, r, r}, y] - 56 G[{1, r, 1, r, 0, 0}, y] + 224 G[{1, r, 1, r, 0, 1}, y] - 56 G[{1, r, 1, r, 0, r}, y] + 560 G[{1, r, 1, r, 1, 0}, y] + 448 G[{1, r, 1, r, 1, 1}, y] - 784 G[{1, r, 1, r, 1, r}, y] - 224 G[{1, r, 1, r, r, 0}, y] - 448 G[{1, r, 1, r, r, 1}, y] + 448 G[{1, r, 1, r, r, r}, y] + 8 G[{1, r, r, 0, 0, 0}, y] - 32 G[{1, r, r, 0, 0, 1}, y] + 8 G[{1, r, r, 0, 0, r}, y] + 16 G[{1, r, r, 0, 1, 0}, y] + 128 G[{1, r, r, 0, 1, 1}, y] - 80 G[{1, r, r, 0, 1, r}, y] - 16 G[{1, r, r, 0, r, 0}, y] - 32 G[{1, r, r, 0, r, 1}, y] + 32 G[{1, r, r, 0, r, r}, y] - 80 G[{1, r, r, 1, 0, 0}, y] + 320 G[{1, r, r, 1, 0, 1}, y] - 80 G[{1, r, r, 1, 0, r}, y] + 608 G[{1, r, r, 1, 1, 0}, y] + 256 G[{1, r, r, 1, 1, 1}, y] - 736 G[{1, r, r, 1, 1, r}, y] - 224 G[{1, r, r, 1, r, 0}, y] - 448 G[{1, r, r, 1, r, 1}, y] + 448 G[{1, r, r, 1, r, r}, y] + 32 G[{1, r, r, r, 0, 0}, y] - 128 G[{1, r, r, r, 0, 1}, y] + 32 G[{1, r, r, r, 0, r}, y] - 320 G[{1, r, r, r, 1, 0}, y] - 256 G[{1, r, r, r, 1, 1}, y] + 448 G[{1, r, r, r, 1, r}, y] + 128 G[{1, r, r, r, r, 0}, y] + 256 G[{1, r, r, r, r, 1}, y] - 256 G[{1, r, r, r, r, r}, y]) - 44 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) Zeta[3] + 16 ((-4) G[{0, 0, 1}, y] + 2 G[{0, 0, r}, y] - 2 G[{0, 1, 0}, y] + 28 G[{0, 1, 1}, y] - 12 G[{0, 1, r}, y] + G[{0, r, 0}, y] - 10 G[{0, r, 1}, y] + 4 G[{0, r, r}, y] + 8 G[{1, 0, 1}, y] - 4 G[{1, 0, r}, y] + 4 G[{1, 1, 0}, y] - 56 G[{1, 1, 1}, y] + 24 G[{1, 1, r}, y] - 2 G[{1, r, 0}, y] + 20 G[{1, r, 1}, y] - 8 G[{1, r, r}, y]) Zeta[3] + 20 (G[{0, 0, 0}, y] - 4 G[{0, 0, 1}, y] + G[{0, 0, r}, y] + 12 G[{0, 1, 1}, y] - 6 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 (G[{0, r, 1}, y] - G[{0, r, r}, y] + G[{1, 0, 0}, y] - 4 G[{1, 0, 1}, y] + G[{1, 0, r}, y] + 12 G[{1, 1, 1}, y] - 6 G[{1, 1, r}, y] - G[{1, r, 0}, y] - 2 G[{1, r, 1}, y] + 2 G[{1, r, r}, y])) Zeta[3] - 16 Zeta[3]^2 + Rational[-1, 2] G[{0}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) + G[{1}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) + Rational[-1, 3] G[{0}, y] (Pi^2 Zeta[3] + 9 Zeta[5]) + Rational[2, 3] G[{1}, y] (Pi^2 Zeta[3] + 9 Zeta[5]) - 2 G[{0}, y] (Rational[1, 3] Pi^2 Zeta[3] + 20 Zeta[5]) + 4 G[{1}, y] (Rational[1, 3] Pi^2 Zeta[3] + 20 Zeta[5])}, 2, 7, 1];


(* ::Subsection:: *)
(*F9*)


F9=SeriesData[\[Epsilon], 0, {Rational[-1, 3] Pi^2 + 6 G[{0, 0}, y] - 6 G[{0, r}, y], Rational[4, 3] Pi^2 G[{-1}, y] + Rational[-8, 3] Pi^2 G[{0}, y] + Rational[-4, 3] Pi^2 G[{1}, y] - 24 G[{-1, 0, 0}, y] + 24 G[{-1, 0, r}, y] - 32 G[{0, 0, 0}, y] + 24 G[{0, 0, 1}, y] + 4 G[{0, 0, r}, y] + 56 G[{0, 1, 0}, y] - 56 G[{0, 1, r}, y] - 12 G[{0, r, 0}, y] - 24 G[{0, r, 1}, y] + 24 G[{0, r, r}, y] + 24 G[{1, 0, 0}, y] - 24 G[{1, 0, r}, y] - 24 Zeta[3], Rational[13, 45] Pi^4 + Rational[-16, 3] Pi^2 G[{-1, -1}, y] + Rational[32, 3] Pi^2 G[{-1, 0}, y] + Rational[16, 3] Pi^2 G[{-1, 1}, y] + Rational[26, 3] Pi^2 G[{0, 0}, y] + Rational[-56, 3] Pi^2 G[{0, 1}, y] + 4 Pi^2 G[{0, r}, y] + Rational[16, 3] Pi^2 G[{1, -1}, y] + Rational[-32, 3] Pi^2 G[{1, 0}, y] + Rational[-16, 3] Pi^2 G[{1, 1}, y] + 96 G[{-1, -1, 0, 0}, y] - 96 G[{-1, -1, 0, r}, y] + 128 G[{-1, 0, 0, 0}, y] - 96 G[{-1, 0, 0, 1}, y] - 16 G[{-1, 0, 0, r}, y] - 224 G[{-1, 0, 1, 0}, y] + 224 G[{-1, 0, 1, r}, y] + 48 G[{-1, 0, r, 0}, y] + 96 G[{-1, 0, r, 1}, y] - 96 G[{-1, 0, r, r}, y] - 96 G[{-1, 1, 0, 0}, y] + 96 G[{-1, 1, 0, r}, y] + 32 G[{0, 0, -1, 0}, y] + 136 G[{0, 0, 0, 0}, y] - 128 G[{0, 0, 0, 1}, y] - 168 G[{0, 0, 1, 0}, y] + 96 G[{0, 0, 1, 1}, y] + 56 G[{0, 0, 1, r}, y] + 8 G[{0, 0, r, 0}, y] + 16 G[{0, 0, r, 1}, y] - 16 G[{0, 0, r, r}, y] - 224 G[{0, 1, 0, 0}, y] + 224 G[{0, 1, 0, 1}, y] + 448 G[{0, 1, 1, 0}, y] - 448 G[{0, 1, 1, r}, y] - 112 G[{0, 1, r, 0}, y] - 224 G[{0, 1, r, 1}, y] + 224 G[{0, 1, r, r}, y] + 12 G[{0, r, 0, 0}, y] - 48 G[{0, r, 0, 1}, y] + 12 G[{0, r, 0, r}, y] - 120 G[{0, r, 1, 0}, y] - 96 G[{0, r, 1, 1}, y] + 168 G[{0, r, 1, r}, y] + 48 G[{0, r, r, 0}, y] + 96 G[{0, r, r, 1}, y] - 96 G[{0, r, r, r}, y] - 96 G[{1, -1, 0, 0}, y] + 96 G[{1, -1, 0, r}, y] - 128 G[{1, 0, 0, 0}, y] + 96 G[{1, 0, 0, 1}, y] + 16 G[{1, 0, 0, r}, y] + 224 G[{1, 0, 1, 0}, y] - 224 G[{1, 0, 1, r}, y] - 48 G[{1, 0, r, 0}, y] - 96 G[{1, 0, r, 1}, y] + 96 G[{1, 0, r, r}, y] + 96 G[{1, 1, 0, 0}, y] - 96 G[{1, 1, 0, r}, y] + 96 G[{-1}, y] Zeta[3] - 96 G[{1}, y] Zeta[3], Rational[-52, 45] Pi^4 G[{-1}, y] + Rational[-73, 45] Pi^4 G[{0}, y] + Rational[52, 45] Pi^4 G[{1}, y] + Rational[64, 3] Pi^2 G[{-1, -1, -1}, y] + Rational[-128, 3] Pi^2 G[{-1, -1, 0}, y] + Rational[-64, 3] Pi^2 G[{-1, -1, 1}, y] + Rational[-104, 3] Pi^2 G[{-1, 0, 0}, y] + Rational[224, 3] Pi^2 G[{-1, 0, 1}, y] - 16 Pi^2 G[{-1, 0, r}, y] + Rational[-64, 3] Pi^2 G[{-1, 1, -1}, y] + Rational[128, 3] Pi^2 G[{-1, 1, 0}, y] + Rational[64, 3] Pi^2 G[{-1, 1, 1}, y] + Rational[-20, 3] Pi^2 G[{0, 0, -1}, y] + Rational[-88, 3] Pi^2 G[{0, 0, 0}, y] + Rational[140, 3] Pi^2 G[{0, 0, 1}, y] + Rational[-8, 3] Pi^2 G[{0, 0, r}, y] + Rational[136, 3] Pi^2 G[{0, 1, 0}, y] + Rational[-368, 3] Pi^2 G[{0, 1, 1}, y] + Rational[112, 3] Pi^2 G[{0, 1, r}, y] + 2 Pi^2 G[{0, r, 0}, y] + 28 Pi^2 G[{0, r, 1}, y] - 16 Pi^2 G[{0, r, r}, y] + Rational[-64, 3] Pi^2 G[{1, -1, -1}, y] + Rational[128, 3] Pi^2 G[{1, -1, 0}, y] + Rational[64, 3] Pi^2 G[{1, -1, 1}, y] + Rational[104, 3] Pi^2 G[{1, 0, 0}, y] + Rational[-224, 3] Pi^2 G[{1, 0, 1}, y] + 16 Pi^2 G[{1, 0, r}, y] + Rational[64, 3] Pi^2 G[{1, 1, -1}, y] + Rational[-128, 3] Pi^2 G[{1, 1, 0}, y] + Rational[-64, 3] Pi^2 G[{1, 1, 1}, y] - 384 G[{-1, -1, -1, 0, 0}, y] + 384 G[{-1, -1, -1, 0, r}, y] - 512 G[{-1, -1, 0, 0, 0}, y] + 384 G[{-1, -1, 0, 0, 1}, y] + 64 G[{-1, -1, 0, 0, r}, y] + 896 G[{-1, -1, 0, 1, 0}, y] - 896 G[{-1, -1, 0, 1, r}, y] - 192 G[{-1, -1, 0, r, 0}, y] - 384 G[{-1, -1, 0, r, 1}, y] + 384 G[{-1, -1, 0, r, r}, y] + 384 G[{-1, -1, 1, 0, 0}, y] - 384 G[{-1, -1, 1, 0, r}, y] - 128 G[{-1, 0, 0, -1, 0}, y] - 544 G[{-1, 0, 0, 0, 0}, y] + 512 G[{-1, 0, 0, 0, 1}, y] + 672 G[{-1, 0, 0, 1, 0}, y] - 384 G[{-1, 0, 0, 1, 1}, y] - 224 G[{-1, 0, 0, 1, r}, y] - 32 G[{-1, 0, 0, r, 0}, y] - 64 G[{-1, 0, 0, r, 1}, y] + 64 G[{-1, 0, 0, r, r}, y] + 896 G[{-1, 0, 1, 0, 0}, y] - 896 G[{-1, 0, 1, 0, 1}, y] - 1792 G[{-1, 0, 1, 1, 0}, y] + 1792 G[{-1, 0, 1, 1, r}, y] + 448 G[{-1, 0, 1, r, 0}, y] + 896 G[{-1, 0, 1, r, 1}, y] - 896 G[{-1, 0, 1, r, r}, y] - 48 G[{-1, 0, r, 0, 0}, y] + 192 G[{-1, 0, r, 0, 1}, y] - 48 G[{-1, 0, r, 0, r}, y] + 480 G[{-1, 0, r, 1, 0}, y] + 384 G[{-1, 0, r, 1, 1}, y] - 672 G[{-1, 0, r, 1, r}, y] - 192 G[{-1, 0, r, r, 0}, y] - 384 G[{-1, 0, r, r, 1}, y] + 384 G[{-1, 0, r, r, r}, y] + 384 G[{-1, 1, -1, 0, 0}, y] - 384 G[{-1, 1, -1, 0, r}, y] + 512 G[{-1, 1, 0, 0, 0}, y] - 384 G[{-1, 1, 0, 0, 1}, y] - 64 G[{-1, 1, 0, 0, r}, y] - 896 G[{-1, 1, 0, 1, 0}, y] + 896 G[{-1, 1, 0, 1, r}, y] + 192 G[{-1, 1, 0, r, 0}, y] + 384 G[{-1, 1, 0, r, 1}, y] - 384 G[{-1, 1, 0, r, r}, y] - 384 G[{-1, 1, 1, 0, 0}, y] + 384 G[{-1, 1, 1, 0, r}, y] - 64 G[{0, 0, -1, -1, 0}, y] - 72 G[{0, 0, -1, 0, 0}, y] + 128 G[{0, 0, -1, 0, 1}, y] - 24 G[{0, 0, -1, 0, r}, y] + 128 G[{0, 0, -1, 1, 0}, y] - 144 G[{0, 0, 0, -1, 0}, y] - 544 G[{0, 0, 0, 0, 0}, y] + 544 G[{0, 0, 0, 0, 1}, y] - 8 G[{0, 0, 0, 0, r}, y] + 600 G[{0, 0, 0, 1, 0}, y] - 512 G[{0, 0, 0, 1, 1}, y] - 56 G[{0, 0, 0, 1, r}, y] + 128 G[{0, 0, 1, -1, 0}, y] + 760 G[{0, 0, 1, 0, 0}, y] - 672 G[{0, 0, 1, 0, 1}, y] + 8 G[{0, 0, 1, 0, r}, y] - 976 G[{0, 0, 1, 1, 0}, y] + 384 G[{0, 0, 1, 1, 1}, y] + 528 G[{0, 0, 1, 1, r}, y] + 112 G[{0, 0, 1, r, 0}, y] + 224 G[{0, 0, 1, r, 1}, y] - 224 G[{0, 0, 1, r, r}, y] - 8 G[{0, 0, r, 0, 0}, y] + 32 G[{0, 0, r, 0, 1}, y] - 8 G[{0, 0, r, 0, r}, y] + 80 G[{0, 0, r, 1, 0}, y] + 64 G[{0, 0, r, 1, 1}, y] - 112 G[{0, 0, r, 1, r}, y] - 32 G[{0, 0, r, r, 0}, y] - 64 G[{0, 0, r, r, 1}, y] + 64 G[{0, 0, r, r, r}, y] + 224 G[{0, 1, 0, -1, 0}, y] + 912 G[{0, 1, 0, 0, 0}, y] - 896 G[{0, 1, 0, 0, 1}, y] + 16 G[{0, 1, 0, 0, r}, y] - 960 G[{0, 1, 0, 1, 0}, y] + 896 G[{0, 1, 0, 1, 1}, y] + 64 G[{0, 1, 0, 1, r}, y] - 1472 G[{0, 1, 1, 0, 0}, y] + 1792 G[{0, 1, 1, 0, 1}, y] - 160 G[{0, 1, 1, 0, r}, y] + 3264 G[{0, 1, 1, 1, 0}, y] - 3264 G[{0, 1, 1, 1, r}, y] - 896 G[{0, 1, 1, r, 0}, y] - 1792 G[{0, 1, 1, r, 1}, y] + 1792 G[{0, 1, 1, r, r}, y] + 112 G[{0, 1, r, 0, 0}, y] - 448 G[{0, 1, r, 0, 1}, y] + 112 G[{0, 1, r, 0, r}, y] - 1120 G[{0, 1, r, 1, 0}, y] - 896 G[{0, 1, r, 1, 1}, y] + 1568 G[{0, 1, r, 1, r}, y] + 448 G[{0, 1, r, r, 0}, y] + 896 G[{0, 1, r, r, 1}, y] - 896 G[{0, 1, r, r, r}, y] - 12 G[{0, r, 0, 0, 0}, y] + 48 G[{0, r, 0, 0, 1}, y] - 12 G[{0, r, 0, 0, r}, y] - 24 G[{0, r, 0, 1, 0}, y] - 192 G[{0, r, 0, 1, 1}, y] + 120 G[{0, r, 0, 1, r}, y] + 24 G[{0, r, 0, r, 0}, y] + 48 G[{0, r, 0, r, 1}, y] - 48 G[{0, r, 0, r, r}, y] + 120 G[{0, r, 1, 0, 0}, y] - 480 G[{0, r, 1, 0, 1}, y] + 120 G[{0, r, 1, 0, r}, y] - 912 G[{0, r, 1, 1, 0}, y] - 384 G[{0, r, 1, 1, 1}, y] + 1104 G[{0, r, 1, 1, r}, y] + 336 G[{0, r, 1, r, 0}, y] + 672 G[{0, r, 1, r, 1}, y] - 672 G[{0, r, 1, r, r}, y] - 48 G[{0, r, r, 0, 0}, y] + 192 G[{0, r, r, 0, 1}, y] - 48 G[{0, r, r, 0, r}, y] + 480 G[{0, r, r, 1, 0}, y] + 384 G[{0, r, r, 1, 1}, y] - 672 G[{0, r, r, 1, r}, y] - 192 G[{0, r, r, r, 0}, y] - 384 G[{0, r, r, r, 1}, y] + 384 G[{0, r, r, r, r}, y] + 384 G[{1, -1, -1, 0, 0}, y] - 384 G[{1, -1, -1, 0, r}, y] + 512 G[{1, -1, 0, 0, 0}, y] - 384 G[{1, -1, 0, 0, 1}, y] - 64 G[{1, -1, 0, 0, r}, y] - 896 G[{1, -1, 0, 1, 0}, y] + 896 G[{1, -1, 0, 1, r}, y] + 192 G[{1, -1, 0, r, 0}, y] + 384 G[{1, -1, 0, r, 1}, y] - 384 G[{1, -1, 0, r, r}, y] - 384 G[{1, -1, 1, 0, 0}, y] + 384 G[{1, -1, 1, 0, r}, y] + 128 G[{1, 0, 0, -1, 0}, y] + 544 G[{1, 0, 0, 0, 0}, y] - 512 G[{1, 0, 0, 0, 1}, y] - 672 G[{1, 0, 0, 1, 0}, y] + 384 G[{1, 0, 0, 1, 1}, y] + 224 G[{1, 0, 0, 1, r}, y] + 32 G[{1, 0, 0, r, 0}, y] + 64 G[{1, 0, 0, r, 1}, y] - 64 G[{1, 0, 0, r, r}, y] - 896 G[{1, 0, 1, 0, 0}, y] + 896 G[{1, 0, 1, 0, 1}, y] + 1792 G[{1, 0, 1, 1, 0}, y] - 1792 G[{1, 0, 1, 1, r}, y] - 448 G[{1, 0, 1, r, 0}, y] - 896 G[{1, 0, 1, r, 1}, y] + 896 G[{1, 0, 1, r, r}, y] + 48 G[{1, 0, r, 0, 0}, y] - 192 G[{1, 0, r, 0, 1}, y] + 48 G[{1, 0, r, 0, r}, y] - 480 G[{1, 0, r, 1, 0}, y] - 384 G[{1, 0, r, 1, 1}, y] + 672 G[{1, 0, r, 1, r}, y] + 192 G[{1, 0, r, r, 0}, y] + 384 G[{1, 0, r, r, 1}, y] - 384 G[{1, 0, r, r, r}, y] - 384 G[{1, 1, -1, 0, 0}, y] + 384 G[{1, 1, -1, 0, r}, y] - 512 G[{1, 1, 0, 0, 0}, y] + 384 G[{1, 1, 0, 0, 1}, y] + 64 G[{1, 1, 0, 0, r}, y] + 896 G[{1, 1, 0, 1, 0}, y] - 896 G[{1, 1, 0, 1, r}, y] - 192 G[{1, 1, 0, r, 0}, y] - 384 G[{1, 1, 0, r, 1}, y] + 384 G[{1, 1, 0, r, r}, y] + 384 G[{1, 1, 1, 0, 0}, y] - 384 G[{1, 1, 1, 0, r}, y] + Rational[46, 3] Pi^2 Zeta[3] - 384 G[{-1, -1}, y] Zeta[3] + 384 G[{-1, 1}, y] Zeta[3] - 20 G[{0, 0}, y] Zeta[3] - 144 G[{0, 1}, y] Zeta[3] + 156 G[{0, r}, y] Zeta[3] + 384 G[{1, -1}, y] Zeta[3] - 384 G[{1, 1}, y] Zeta[3] - 100 Zeta[5], Rational[397, 945] Pi^6 + Rational[208, 45] Pi^4 G[{-1, -1}, y] + Rational[292, 45] Pi^4 G[{-1, 0}, y] + Rational[-208, 45] Pi^4 G[{-1, 1}, y] + Rational[211, 45] Pi^4 G[{0, 0}, y] + Rational[-436, 45] Pi^4 G[{0, 1}, y] + Rational[19, 10] Pi^4 G[{0, r}, y] + Rational[-208, 45] Pi^4 G[{1, -1}, y] + Rational[-292, 45] Pi^4 G[{1, 0}, y] + Rational[208, 45] Pi^4 G[{1, 1}, y] + Rational[-256, 3] Pi^2 G[{-1, -1, -1, -1}, y] + Rational[512, 3] Pi^2 G[{-1, -1, -1, 0}, y] + Rational[256, 3] Pi^2 G[{-1, -1, -1, 1}, y] + Rational[416, 3] Pi^2 G[{-1, -1, 0, 0}, y] + Rational[-896, 3] Pi^2 G[{-1, -1, 0, 1}, y] + 64 Pi^2 G[{-1, -1, 0, r}, y] + Rational[256, 3] Pi^2 G[{-1, -1, 1, -1}, y] + Rational[-512, 3] Pi^2 G[{-1, -1, 1, 0}, y] + Rational[-256, 3] Pi^2 G[{-1, -1, 1, 1}, y] + Rational[80, 3] Pi^2 G[{-1, 0, 0, -1}, y] + Rational[352, 3] Pi^2 G[{-1, 0, 0, 0}, y] + Rational[-560, 3] Pi^2 G[{-1, 0, 0, 1}, y] + Rational[32, 3] Pi^2 G[{-1, 0, 0, r}, y] + Rational[-544, 3] Pi^2 G[{-1, 0, 1, 0}, y] + Rational[1472, 3] Pi^2 G[{-1, 0, 1, 1}, y] + Rational[-448, 3] Pi^2 G[{-1, 0, 1, r}, y] - 8 Pi^2 G[{-1, 0, r, 0}, y] - 112 Pi^2 G[{-1, 0, r, 1}, y] + 64 Pi^2 G[{-1, 0, r, r}, y] + Rational[256, 3] Pi^2 G[{-1, 1, -1, -1}, y] + Rational[-512, 3] Pi^2 G[{-1, 1, -1, 0}, y] + Rational[-256, 3] Pi^2 G[{-1, 1, -1, 1}, y] + Rational[-416, 3] Pi^2 G[{-1, 1, 0, 0}, y] + Rational[896, 3] Pi^2 G[{-1, 1, 0, 1}, y] - 64 Pi^2 G[{-1, 1, 0, r}, y] + Rational[-256, 3] Pi^2 G[{-1, 1, 1, -1}, y] + Rational[512, 3] Pi^2 G[{-1, 1, 1, 0}, y] + Rational[256, 3] Pi^2 G[{-1, 1, 1, 1}, y] + Rational[40, 3] Pi^2 G[{0, 0, -1, -1}, y] + Rational[28, 3] Pi^2 G[{0, 0, -1, 0}, y] + Rational[-80, 3] Pi^2 G[{0, 0, -1, 1}, y] + 28 Pi^2 G[{0, 0, 0, -1}, y] + 104 Pi^2 G[{0, 0, 0, 0}, y] + Rational[-412, 3] Pi^2 G[{0, 0, 0, 1}, y] + Rational[-80, 3] Pi^2 G[{0, 0, 1, -1}, y] + Rational[-452, 3] Pi^2 G[{0, 0, 1, 0}, y] + Rational[776, 3] Pi^2 G[{0, 0, 1, 1}, y] + Rational[-112, 3] Pi^2 G[{0, 0, 1, r}, y] + Rational[-4, 3] Pi^2 G[{0, 0, r, 0}, y] + Rational[-56, 3] Pi^2 G[{0, 0, r, 1}, y] + Rational[32, 3] Pi^2 G[{0, 0, r, r}, y] + Rational[-128, 3] Pi^2 G[{0, 1, 0, -1}, y] + Rational[-520, 3] Pi^2 G[{0, 1, 0, 0}, y] + Rational[640, 3] Pi^2 G[{0, 1, 0, 1}, y] + 224 Pi^2 G[{0, 1, 1, 0}, y] + Rational[-2336, 3] Pi^2 G[{0, 1, 1, 1}, y] + Rational[896, 3] Pi^2 G[{0, 1, 1, r}, y] + Rational[56, 3] Pi^2 G[{0, 1, r, 0}, y] + Rational[784, 3] Pi^2 G[{0, 1, r, 1}, y] + Rational[-448, 3] Pi^2 G[{0, 1, r, r}, y] - 2 Pi^2 G[{0, r, 0, 0}, y] + 20 Pi^2 G[{0, r, 0, 1}, y] - 8 Pi^2 G[{0, r, 0, r}, y] + 20 Pi^2 G[{0, r, 1, 0}, y] + 184 Pi^2 G[{0, r, 1, 1}, y] - 112 Pi^2 G[{0, r, 1, r}, y] - 8 Pi^2 G[{0, r, r, 0}, y] - 112 Pi^2 G[{0, r, r, 1}, y] + 64 Pi^2 G[{0, r, r, r}, y] + Rational[256, 3] Pi^2 G[{1, -1, -1, -1}, y] + Rational[-512, 3] Pi^2 G[{1, -1, -1, 0}, y] + Rational[-256, 3] Pi^2 G[{1, -1, -1, 1}, y] + Rational[-416, 3] Pi^2 G[{1, -1, 0, 0}, y] + Rational[896, 3] Pi^2 G[{1, -1, 0, 1}, y] - 64 Pi^2 G[{1, -1, 0, r}, y] + Rational[-256, 3] Pi^2 G[{1, -1, 1, -1}, y] + Rational[512, 3] Pi^2 G[{1, -1, 1, 0}, y] + Rational[256, 3] Pi^2 G[{1, -1, 1, 1}, y] + Rational[-80, 3] Pi^2 G[{1, 0, 0, -1}, y] + Rational[-352, 3] Pi^2 G[{1, 0, 0, 0}, y] + Rational[560, 3] Pi^2 G[{1, 0, 0, 1}, y] + Rational[-32, 3] Pi^2 G[{1, 0, 0, r}, y] + Rational[544, 3] Pi^2 G[{1, 0, 1, 0}, y] + Rational[-1472, 3] Pi^2 G[{1, 0, 1, 1}, y] + Rational[448, 3] Pi^2 G[{1, 0, 1, r}, y] + 8 Pi^2 G[{1, 0, r, 0}, y] + 112 Pi^2 G[{1, 0, r, 1}, y] - 64 Pi^2 G[{1, 0, r, r}, y] + Rational[-256, 3] Pi^2 G[{1, 1, -1, -1}, y] + Rational[512, 3] Pi^2 G[{1, 1, -1, 0}, y] + Rational[256, 3] Pi^2 G[{1, 1, -1, 1}, y] + Rational[416, 3] Pi^2 G[{1, 1, 0, 0}, y] + Rational[-896, 3] Pi^2 G[{1, 1, 0, 1}, y] + 64 Pi^2 G[{1, 1, 0, r}, y] + Rational[256, 3] Pi^2 G[{1, 1, 1, -1}, y] + Rational[-512, 3] Pi^2 G[{1, 1, 1, 0}, y] + Rational[-256, 3] Pi^2 G[{1, 1, 1, 1}, y] + 1536 G[{-1, -1, -1, -1, 0, 0}, y] - 1536 G[{-1, -1, -1, -1, 0, r}, y] + 2048 G[{-1, -1, -1, 0, 0, 0}, y] - 1536 G[{-1, -1, -1, 0, 0, 1}, y] - 256 G[{-1, -1, -1, 0, 0, r}, y] - 3584 G[{-1, -1, -1, 0, 1, 0}, y] + 3584 G[{-1, -1, -1, 0, 1, r}, y] + 768 G[{-1, -1, -1, 0, r, 0}, y] + 1536 G[{-1, -1, -1, 0, r, 1}, y] - 1536 G[{-1, -1, -1, 0, r, r}, y] - 1536 G[{-1, -1, -1, 1, 0, 0}, y] + 1536 G[{-1, -1, -1, 1, 0, r}, y] + 512 G[{-1, -1, 0, 0, -1, 0}, y] + 2176 G[{-1, -1, 0, 0, 0, 0}, y] - 2048 G[{-1, -1, 0, 0, 0, 1}, y] - 2688 G[{-1, -1, 0, 0, 1, 0}, y] + 1536 G[{-1, -1, 0, 0, 1, 1}, y] + 896 G[{-1, -1, 0, 0, 1, r}, y] + 128 G[{-1, -1, 0, 0, r, 0}, y] + 256 G[{-1, -1, 0, 0, r, 1}, y] - 256 G[{-1, -1, 0, 0, r, r}, y] - 3584 G[{-1, -1, 0, 1, 0, 0}, y] + 3584 G[{-1, -1, 0, 1, 0, 1}, y] + 7168 G[{-1, -1, 0, 1, 1, 0}, y] - 7168 G[{-1, -1, 0, 1, 1, r}, y] - 1792 G[{-1, -1, 0, 1, r, 0}, y] - 3584 G[{-1, -1, 0, 1, r, 1}, y] + 3584 G[{-1, -1, 0, 1, r, r}, y] + 192 G[{-1, -1, 0, r, 0, 0}, y] - 768 G[{-1, -1, 0, r, 0, 1}, y] + 192 G[{-1, -1, 0, r, 0, r}, y] - 1920 G[{-1, -1, 0, r, 1, 0}, y] - 1536 G[{-1, -1, 0, r, 1, 1}, y] + 2688 G[{-1, -1, 0, r, 1, r}, y] + 768 G[{-1, -1, 0, r, r, 0}, y] + 1536 G[{-1, -1, 0, r, r, 1}, y] - 1536 G[{-1, -1, 0, r, r, r}, y] - 1536 G[{-1, -1, 1, -1, 0, 0}, y] + 1536 G[{-1, -1, 1, -1, 0, r}, y] - 2048 G[{-1, -1, 1, 0, 0, 0}, y] + 1536 G[{-1, -1, 1, 0, 0, 1}, y] + 256 G[{-1, -1, 1, 0, 0, r}, y] + 3584 G[{-1, -1, 1, 0, 1, 0}, y] - 3584 G[{-1, -1, 1, 0, 1, r}, y] - 768 G[{-1, -1, 1, 0, r, 0}, y] - 1536 G[{-1, -1, 1, 0, r, 1}, y] + 1536 G[{-1, -1, 1, 0, r, r}, y] + 1536 G[{-1, -1, 1, 1, 0, 0}, y] - 1536 G[{-1, -1, 1, 1, 0, r}, y] + 256 G[{-1, 0, 0, -1, -1, 0}, y] + 288 G[{-1, 0, 0, -1, 0, 0}, y] - 512 G[{-1, 0, 0, -1, 0, 1}, y] + 96 G[{-1, 0, 0, -1, 0, r}, y] - 512 G[{-1, 0, 0, -1, 1, 0}, y] + 576 G[{-1, 0, 0, 0, -1, 0}, y] + 2176 G[{-1, 0, 0, 0, 0, 0}, y] - 2176 G[{-1, 0, 0, 0, 0, 1}, y] + 32 G[{-1, 0, 0, 0, 0, r}, y] - 2400 G[{-1, 0, 0, 0, 1, 0}, y] + 2048 G[{-1, 0, 0, 0, 1, 1}, y] + 224 G[{-1, 0, 0, 0, 1, r}, y] - 512 G[{-1, 0, 0, 1, -1, 0}, y] - 3040 G[{-1, 0, 0, 1, 0, 0}, y] + 2688 G[{-1, 0, 0, 1, 0, 1}, y] - 32 G[{-1, 0, 0, 1, 0, r}, y] + 3904 G[{-1, 0, 0, 1, 1, 0}, y] - 1536 G[{-1, 0, 0, 1, 1, 1}, y] - 2112 G[{-1, 0, 0, 1, 1, r}, y] - 448 G[{-1, 0, 0, 1, r, 0}, y] - 896 G[{-1, 0, 0, 1, r, 1}, y] + 896 G[{-1, 0, 0, 1, r, r}, y] + 32 G[{-1, 0, 0, r, 0, 0}, y] - 128 G[{-1, 0, 0, r, 0, 1}, y] + 32 G[{-1, 0, 0, r, 0, r}, y] - 320 G[{-1, 0, 0, r, 1, 0}, y] - 256 G[{-1, 0, 0, r, 1, 1}, y] + 448 G[{-1, 0, 0, r, 1, r}, y] + 128 G[{-1, 0, 0, r, r, 0}, y] + 256 G[{-1, 0, 0, r, r, 1}, y] - 256 G[{-1, 0, 0, r, r, r}, y] - 896 G[{-1, 0, 1, 0, -1, 0}, y] - 3648 G[{-1, 0, 1, 0, 0, 0}, y] + 3584 G[{-1, 0, 1, 0, 0, 1}, y] - 64 G[{-1, 0, 1, 0, 0, r}, y] + 3840 G[{-1, 0, 1, 0, 1, 0}, y] - 3584 G[{-1, 0, 1, 0, 1, 1}, y] - 256 G[{-1, 0, 1, 0, 1, r}, y] + 5888 G[{-1, 0, 1, 1, 0, 0}, y] - 7168 G[{-1, 0, 1, 1, 0, 1}, y] + 640 G[{-1, 0, 1, 1, 0, r}, y] - 13056 G[{-1, 0, 1, 1, 1, 0}, y] + 13056 G[{-1, 0, 1, 1, 1, r}, y] + 3584 G[{-1, 0, 1, 1, r, 0}, y] + 7168 G[{-1, 0, 1, 1, r, 1}, y] - 7168 G[{-1, 0, 1, 1, r, r}, y] - 448 G[{-1, 0, 1, r, 0, 0}, y] + 1792 G[{-1, 0, 1, r, 0, 1}, y] - 448 G[{-1, 0, 1, r, 0, r}, y] + 4480 G[{-1, 0, 1, r, 1, 0}, y] + 3584 G[{-1, 0, 1, r, 1, 1}, y] - 6272 G[{-1, 0, 1, r, 1, r}, y] - 1792 G[{-1, 0, 1, r, r, 0}, y] - 3584 G[{-1, 0, 1, r, r, 1}, y] + 3584 G[{-1, 0, 1, r, r, r}, y] + 48 G[{-1, 0, r, 0, 0, 0}, y] - 192 G[{-1, 0, r, 0, 0, 1}, y] + 48 G[{-1, 0, r, 0, 0, r}, y] + 96 G[{-1, 0, r, 0, 1, 0}, y] + 768 G[{-1, 0, r, 0, 1, 1}, y] - 480 G[{-1, 0, r, 0, 1, r}, y] - 96 G[{-1, 0, r, 0, r, 0}, y] - 192 G[{-1, 0, r, 0, r, 1}, y] + 192 G[{-1, 0, r, 0, r, r}, y] - 480 G[{-1, 0, r, 1, 0, 0}, y] + 1920 G[{-1, 0, r, 1, 0, 1}, y] - 480 G[{-1, 0, r, 1, 0, r}, y] + 3648 G[{-1, 0, r, 1, 1, 0}, y] + 1536 G[{-1, 0, r, 1, 1, 1}, y] - 4416 G[{-1, 0, r, 1, 1, r}, y] - 1344 G[{-1, 0, r, 1, r, 0}, y] - 2688 G[{-1, 0, r, 1, r, 1}, y] + 2688 G[{-1, 0, r, 1, r, r}, y] + 192 G[{-1, 0, r, r, 0, 0}, y] - 768 G[{-1, 0, r, r, 0, 1}, y] + 192 G[{-1, 0, r, r, 0, r}, y] - 1920 G[{-1, 0, r, r, 1, 0}, y] - 1536 G[{-1, 0, r, r, 1, 1}, y] + 2688 G[{-1, 0, r, r, 1, r}, y] + 768 G[{-1, 0, r, r, r, 0}, y] + 1536 G[{-1, 0, r, r, r, 1}, y] - 1536 G[{-1, 0, r, r, r, r}, y] - 1536 G[{-1, 1, -1, -1, 0, 0}, y] + 1536 G[{-1, 1, -1, -1, 0, r}, y] - 2048 G[{-1, 1, -1, 0, 0, 0}, y] + 1536 G[{-1, 1, -1, 0, 0, 1}, y] + 256 G[{-1, 1, -1, 0, 0, r}, y] + 3584 G[{-1, 1, -1, 0, 1, 0}, y] - 3584 G[{-1, 1, -1, 0, 1, r}, y] - 768 G[{-1, 1, -1, 0, r, 0}, y] - 1536 G[{-1, 1, -1, 0, r, 1}, y] + 1536 G[{-1, 1, -1, 0, r, r}, y] + 1536 G[{-1, 1, -1, 1, 0, 0}, y] - 1536 G[{-1, 1, -1, 1, 0, r}, y] - 512 G[{-1, 1, 0, 0, -1, 0}, y] - 2176 G[{-1, 1, 0, 0, 0, 0}, y] + 2048 G[{-1, 1, 0, 0, 0, 1}, y] + 2688 G[{-1, 1, 0, 0, 1, 0}, y] - 1536 G[{-1, 1, 0, 0, 1, 1}, y] - 896 G[{-1, 1, 0, 0, 1, r}, y] - 128 G[{-1, 1, 0, 0, r, 0}, y] - 256 G[{-1, 1, 0, 0, r, 1}, y] + 256 G[{-1, 1, 0, 0, r, r}, y] + 3584 G[{-1, 1, 0, 1, 0, 0}, y] - 3584 G[{-1, 1, 0, 1, 0, 1}, y] - 7168 G[{-1, 1, 0, 1, 1, 0}, y] + 7168 G[{-1, 1, 0, 1, 1, r}, y] + 1792 G[{-1, 1, 0, 1, r, 0}, y] + 3584 G[{-1, 1, 0, 1, r, 1}, y] - 3584 G[{-1, 1, 0, 1, r, r}, y] - 192 G[{-1, 1, 0, r, 0, 0}, y] + 768 G[{-1, 1, 0, r, 0, 1}, y] - 192 G[{-1, 1, 0, r, 0, r}, y] + 1920 G[{-1, 1, 0, r, 1, 0}, y] + 1536 G[{-1, 1, 0, r, 1, 1}, y] - 2688 G[{-1, 1, 0, r, 1, r}, y] - 768 G[{-1, 1, 0, r, r, 0}, y] - 1536 G[{-1, 1, 0, r, r, 1}, y] + 1536 G[{-1, 1, 0, r, r, r}, y] + 1536 G[{-1, 1, 1, -1, 0, 0}, y] - 1536 G[{-1, 1, 1, -1, 0, r}, y] + 2048 G[{-1, 1, 1, 0, 0, 0}, y] - 1536 G[{-1, 1, 1, 0, 0, 1}, y] - 256 G[{-1, 1, 1, 0, 0, r}, y] - 3584 G[{-1, 1, 1, 0, 1, 0}, y] + 3584 G[{-1, 1, 1, 0, 1, r}, y] + 768 G[{-1, 1, 1, 0, r, 0}, y] + 1536 G[{-1, 1, 1, 0, r, 1}, y] - 1536 G[{-1, 1, 1, 0, r, r}, y] - 1536 G[{-1, 1, 1, 1, 0, 0}, y] + 1536 G[{-1, 1, 1, 1, 0, r}, y] + 128 G[{0, 0, -1, -1, -1, 0}, y] + 144 G[{0, 0, -1, -1, 0, 0}, y] - 256 G[{0, 0, -1, -1, 0, 1}, y] + 48 G[{0, 0, -1, -1, 0, r}, y] - 256 G[{0, 0, -1, -1, 1, 0}, y] + 64 G[{0, 0, -1, 0, -1, 0}, y] + 200 G[{0, 0, -1, 0, 0, 0}, y] - 288 G[{0, 0, -1, 0, 0, 1}, y] + 24 G[{0, 0, -1, 0, 0, r}, y] - 192 G[{0, 0, -1, 0, 1, 0}, y] + 512 G[{0, 0, -1, 0, 1, 1}, y] - 192 G[{0, 0, -1, 0, 1, r}, y] - 48 G[{0, 0, -1, 0, r, 0}, y] - 96 G[{0, 0, -1, 0, r, 1}, y] + 96 G[{0, 0, -1, 0, r, r}, y] - 256 G[{0, 0, -1, 1, -1, 0}, y] - 288 G[{0, 0, -1, 1, 0, 0}, y] + 512 G[{0, 0, -1, 1, 0, 1}, y] - 96 G[{0, 0, -1, 1, 0, r}, y] + 512 G[{0, 0, -1, 1, 1, 0}, y] + 288 G[{0, 0, 0, -1, -1, 0}, y] + 360 G[{0, 0, 0, -1, 0, 0}, y] - 576 G[{0, 0, 0, -1, 0, 1}, y] + 72 G[{0, 0, 0, -1, 0, r}, y] - 576 G[{0, 0, 0, -1, 1, 0}, y] + 560 G[{0, 0, 0, 0, -1, 0}, y] + 2144 G[{0, 0, 0, 0, 0, 0}, y] - 2176 G[{0, 0, 0, 0, 0, 1}, y] + 24 G[{0, 0, 0, 0, 0, r}, y] - 2264 G[{0, 0, 0, 0, 1, 0}, y] + 2176 G[{0, 0, 0, 0, 1, 1}, y] + 56 G[{0, 0, 0, 0, 1, r}, y] - 16 G[{0, 0, 0, 0, r, 0}, y] - 32 G[{0, 0, 0, 0, r, 1}, y] + 32 G[{0, 0, 0, 0, r, r}, y] - 576 G[{0, 0, 0, 1, -1, 0}, y] - 2776 G[{0, 0, 0, 1, 0, 0}, y] + 2400 G[{0, 0, 0, 1, 0, 1}, y] - 24 G[{0, 0, 0, 1, 0, r}, y] + 2864 G[{0, 0, 0, 1, 1, 0}, y] - 2048 G[{0, 0, 0, 1, 1, 1}, y] - 688 G[{0, 0, 0, 1, 1, r}, y] - 112 G[{0, 0, 0, 1, r, 0}, y] - 224 G[{0, 0, 0, 1, r, 1}, y] + 224 G[{0, 0, 0, 1, r, r}, y] - 256 G[{0, 0, 1, -1, -1, 0}, y] - 288 G[{0, 0, 1, -1, 0, 0}, y] + 512 G[{0, 0, 1, -1, 0, 1}, y] - 96 G[{0, 0, 1, -1, 0, r}, y] + 512 G[{0, 0, 1, -1, 1, 0}, y] - 864 G[{0, 0, 1, 0, -1, 0}, y] - 3176 G[{0, 0, 1, 0, 0, 0}, y] + 3040 G[{0, 0, 1, 0, 0, 1}, y] - 40 G[{0, 0, 1, 0, 0, r}, y] + 3216 G[{0, 0, 1, 0, 1, 0}, y] - 2688 G[{0, 0, 1, 0, 1, 1}, y] - 144 G[{0, 0, 1, 0, 1, r}, y] + 16 G[{0, 0, 1, 0, r, 0}, y] + 32 G[{0, 0, 1, 0, r, 1}, y] - 32 G[{0, 0, 1, 0, r, r}, y] + 512 G[{0, 0, 1, 1, -1, 0}, y] + 4336 G[{0, 0, 1, 1, 0, 0}, y] - 3904 G[{0, 0, 1, 1, 0, 1}, y] + 208 G[{0, 0, 1, 1, 0, r}, y] - 5984 G[{0, 0, 1, 1, 1, 0}, y] + 1536 G[{0, 0, 1, 1, 1, 1}, y] + 4192 G[{0, 0, 1, 1, 1, r}, y] + 1056 G[{0, 0, 1, 1, r, 0}, y] + 2112 G[{0, 0, 1, 1, r, 1}, y] - 2112 G[{0, 0, 1, 1, r, r}, y] - 112 G[{0, 0, 1, r, 0, 0}, y] + 448 G[{0, 0, 1, r, 0, 1}, y] - 112 G[{0, 0, 1, r, 0, r}, y] + 1120 G[{0, 0, 1, r, 1, 0}, y] + 896 G[{0, 0, 1, r, 1, 1}, y] - 1568 G[{0, 0, 1, r, 1, r}, y] - 448 G[{0, 0, 1, r, r, 0}, y] - 896 G[{0, 0, 1, r, r, 1}, y] + 896 G[{0, 0, 1, r, r, r}, y] + 8 G[{0, 0, r, 0, 0, 0}, y] - 32 G[{0, 0, r, 0, 0, 1}, y] + 8 G[{0, 0, r, 0, 0, r}, y] + 16 G[{0, 0, r, 0, 1, 0}, y] + 128 G[{0, 0, r, 0, 1, 1}, y] - 80 G[{0, 0, r, 0, 1, r}, y] - 16 G[{0, 0, r, 0, r, 0}, y] - 32 G[{0, 0, r, 0, r, 1}, y] + 32 G[{0, 0, r, 0, r, r}, y] - 80 G[{0, 0, r, 1, 0, 0}, y] + 320 G[{0, 0, r, 1, 0, 1}, y] - 80 G[{0, 0, r, 1, 0, r}, y] + 608 G[{0, 0, r, 1, 1, 0}, y] + 256 G[{0, 0, r, 1, 1, 1}, y] - 736 G[{0, 0, r, 1, 1, r}, y] - 224 G[{0, 0, r, 1, r, 0}, y] - 448 G[{0, 0, r, 1, r, 1}, y] + 448 G[{0, 0, r, 1, r, r}, y] + 32 G[{0, 0, r, r, 0, 0}, y] - 128 G[{0, 0, r, r, 0, 1}, y] + 32 G[{0, 0, r, r, 0, r}, y] - 320 G[{0, 0, r, r, 1, 0}, y] - 256 G[{0, 0, r, r, 1, 1}, y] + 448 G[{0, 0, r, r, 1, r}, y] + 128 G[{0, 0, r, r, r, 0}, y] + 256 G[{0, 0, r, r, r, 1}, y] - 256 G[{0, 0, r, r, r, r}, y] - 448 G[{0, 1, 0, -1, -1, 0}, y] - 576 G[{0, 1, 0, -1, 0, 0}, y] + 896 G[{0, 1, 0, -1, 0, 1}, y] - 96 G[{0, 1, 0, -1, 0, r}, y] + 896 G[{0, 1, 0, -1, 1, 0}, y] - 960 G[{0, 1, 0, 0, -1, 0}, y] - 3664 G[{0, 1, 0, 0, 0, 0}, y] + 3648 G[{0, 1, 0, 0, 0, 1}, y] - 48 G[{0, 1, 0, 0, 0, r}, y] + 3776 G[{0, 1, 0, 0, 1, 0}, y] - 3584 G[{0, 1, 0, 0, 1, 1}, y] - 64 G[{0, 1, 0, 0, 1, r}, y] + 32 G[{0, 1, 0, 0, r, 0}, y] + 64 G[{0, 1, 0, 0, r, 1}, y] - 64 G[{0, 1, 0, 0, r, r}, y] + 896 G[{0, 1, 0, 1, -1, 0}, y] + 4704 G[{0, 1, 0, 1, 0, 0}, y] - 3840 G[{0, 1, 0, 1, 0, 1}, y] - 4480 G[{0, 1, 0, 1, 1, 0}, y] + 3584 G[{0, 1, 0, 1, 1, 1}, y] + 896 G[{0, 1, 0, 1, 1, r}, y] + 128 G[{0, 1, 0, 1, r, 0}, y] + 256 G[{0, 1, 0, 1, r, 1}, y] - 256 G[{0, 1, 0, 1, r, r}, y] + 1472 G[{0, 1, 1, 0, -1, 0}, y] + 5792 G[{0, 1, 1, 0, 0, 0}, y] - 5888 G[{0, 1, 1, 0, 0, 1}, y] + 224 G[{0, 1, 1, 0, 0, r}, y] - 5184 G[{0, 1, 1, 0, 1, 0}, y] + 7168 G[{0, 1, 1, 0, 1, 1}, y] - 1344 G[{0, 1, 1, 0, 1, r}, y] - 320 G[{0, 1, 1, 0, r, 0}, y] - 640 G[{0, 1, 1, 0, r, 1}, y] + 640 G[{0, 1, 1, 0, r, r}, y] - 9344 G[{0, 1, 1, 1, 0, 0}, y] + 13056 G[{0, 1, 1, 1, 0, 1}, y] - 1856 G[{0, 1, 1, 1, 0, r}, y] + 22400 G[{0, 1, 1, 1, 1, 0}, y] - 22400 G[{0, 1, 1, 1, 1, r}, y] - 6528 G[{0, 1, 1, 1, r, 0}, y] - 13056 G[{0, 1, 1, 1, r, 1}, y] + 13056 G[{0, 1, 1, 1, r, r}, y] + 896 G[{0, 1, 1, r, 0, 0}, y] - 3584 G[{0, 1, 1, r, 0, 1}, y] + 896 G[{0, 1, 1, r, 0, r}, y] - 8960 G[{0, 1, 1, r, 1, 0}, y] - 7168 G[{0, 1, 1, r, 1, 1}, y] + 12544 G[{0, 1, 1, r, 1, r}, y] + 3584 G[{0, 1, 1, r, r, 0}, y] + 7168 G[{0, 1, 1, r, r, 1}, y] - 7168 G[{0, 1, 1, r, r, r}, y] - 112 G[{0, 1, r, 0, 0, 0}, y] + 448 G[{0, 1, r, 0, 0, 1}, y] - 112 G[{0, 1, r, 0, 0, r}, y] - 224 G[{0, 1, r, 0, 1, 0}, y] - 1792 G[{0, 1, r, 0, 1, 1}, y] + 1120 G[{0, 1, r, 0, 1, r}, y] + 224 G[{0, 1, r, 0, r, 0}, y] + 448 G[{0, 1, r, 0, r, 1}, y] - 448 G[{0, 1, r, 0, r, r}, y] + 1120 G[{0, 1, r, 1, 0, 0}, y] - 4480 G[{0, 1, r, 1, 0, 1}, y] + 1120 G[{0, 1, r, 1, 0, r}, y] - 8512 G[{0, 1, r, 1, 1, 0}, y] - 3584 G[{0, 1, r, 1, 1, 1}, y] + 10304 G[{0, 1, r, 1, 1, r}, y] + 3136 G[{0, 1, r, 1, r, 0}, y] + 6272 G[{0, 1, r, 1, r, 1}, y] - 6272 G[{0, 1, r, 1, r, r}, y] - 448 G[{0, 1, r, r, 0, 0}, y] + 1792 G[{0, 1, r, r, 0, 1}, y] - 448 G[{0, 1, r, r, 0, r}, y] + 4480 G[{0, 1, r, r, 1, 0}, y] + 3584 G[{0, 1, r, r, 1, 1}, y] - 6272 G[{0, 1, r, r, 1, r}, y] - 1792 G[{0, 1, r, r, r, 0}, y] - 3584 G[{0, 1, r, r, r, 1}, y] + 3584 G[{0, 1, r, r, r, r}, y] + 12 G[{0, r, 0, 0, 0, 0}, y] - 48 G[{0, r, 0, 0, 0, 1}, y] + 12 G[{0, r, 0, 0, 0, r}, y] + 24 G[{0, r, 0, 0, 1, 0}, y] + 192 G[{0, r, 0, 0, 1, 1}, y] - 120 G[{0, r, 0, 0, 1, r}, y] - 24 G[{0, r, 0, 0, r, 0}, y] - 48 G[{0, r, 0, 0, r, 1}, y] + 48 G[{0, r, 0, 0, r, r}, y] + 24 G[{0, r, 0, 1, 0, 0}, y] - 96 G[{0, r, 0, 1, 0, 1}, y] + 24 G[{0, r, 0, 1, 0, r}, y] - 528 G[{0, r, 0, 1, 1, 0}, y] - 768 G[{0, r, 0, 1, 1, 1}, y] + 912 G[{0, r, 0, 1, 1, r}, y] + 240 G[{0, r, 0, 1, r, 0}, y] + 480 G[{0, r, 0, 1, r, 1}, y] - 480 G[{0, r, 0, 1, r, r}, y] - 24 G[{0, r, 0, r, 0, 0}, y] + 96 G[{0, r, 0, r, 0, 1}, y] - 24 G[{0, r, 0, r, 0, r}, y] + 240 G[{0, r, 0, r, 1, 0}, y] + 192 G[{0, r, 0, r, 1, 1}, y] - 336 G[{0, r, 0, r, 1, r}, y] - 96 G[{0, r, 0, r, r, 0}, y] - 192 G[{0, r, 0, r, r, 1}, y] + 192 G[{0, r, 0, r, r, r}, y] - 120 G[{0, r, 1, 0, 0, 0}, y] + 480 G[{0, r, 1, 0, 0, 1}, y] - 120 G[{0, r, 1, 0, 0, r}, y] - 240 G[{0, r, 1, 0, 1, 0}, y] - 1920 G[{0, r, 1, 0, 1, 1}, y] + 1200 G[{0, r, 1, 0, 1, r}, y] + 240 G[{0, r, 1, 0, r, 0}, y] + 480 G[{0, r, 1, 0, r, 1}, y] - 480 G[{0, r, 1, 0, r, r}, y] + 912 G[{0, r, 1, 1, 0, 0}, y] - 3648 G[{0, r, 1, 1, 0, 1}, y] + 912 G[{0, r, 1, 1, 0, r}, y] - 6240 G[{0, r, 1, 1, 1, 0}, y] - 1536 G[{0, r, 1, 1, 1, 1}, y] + 7008 G[{0, r, 1, 1, 1, r}, y] + 2208 G[{0, r, 1, 1, r, 0}, y] + 4416 G[{0, r, 1, 1, r, 1}, y] - 4416 G[{0, r, 1, 1, r, r}, y] - 336 G[{0, r, 1, r, 0, 0}, y] + 1344 G[{0, r, 1, r, 0, 1}, y] - 336 G[{0, r, 1, r, 0, r}, y] + 3360 G[{0, r, 1, r, 1, 0}, y] + 2688 G[{0, r, 1, r, 1, 1}, y] - 4704 G[{0, r, 1, r, 1, r}, y] - 1344 G[{0, r, 1, r, r, 0}, y] - 2688 G[{0, r, 1, r, r, 1}, y] + 2688 G[{0, r, 1, r, r, r}, y] + 48 G[{0, r, r, 0, 0, 0}, y] - 192 G[{0, r, r, 0, 0, 1}, y] + 48 G[{0, r, r, 0, 0, r}, y] + 96 G[{0, r, r, 0, 1, 0}, y] + 768 G[{0, r, r, 0, 1, 1}, y] - 480 G[{0, r, r, 0, 1, r}, y] - 96 G[{0, r, r, 0, r, 0}, y] - 192 G[{0, r, r, 0, r, 1}, y] + 192 G[{0, r, r, 0, r, r}, y] - 480 G[{0, r, r, 1, 0, 0}, y] + 1920 G[{0, r, r, 1, 0, 1}, y] - 480 G[{0, r, r, 1, 0, r}, y] + 3648 G[{0, r, r, 1, 1, 0}, y] + 1536 G[{0, r, r, 1, 1, 1}, y] - 4416 G[{0, r, r, 1, 1, r}, y] - 1344 G[{0, r, r, 1, r, 0}, y] - 2688 G[{0, r, r, 1, r, 1}, y] + 2688 G[{0, r, r, 1, r, r}, y] + 192 G[{0, r, r, r, 0, 0}, y] - 768 G[{0, r, r, r, 0, 1}, y] + 192 G[{0, r, r, r, 0, r}, y] - 1920 G[{0, r, r, r, 1, 0}, y] - 1536 G[{0, r, r, r, 1, 1}, y] + 2688 G[{0, r, r, r, 1, r}, y] + 768 G[{0, r, r, r, r, 0}, y] + 1536 G[{0, r, r, r, r, 1}, y] - 1536 G[{0, r, r, r, r, r}, y] - 1536 G[{1, -1, -1, -1, 0, 0}, y] + 1536 G[{1, -1, -1, -1, 0, r}, y] - 2048 G[{1, -1, -1, 0, 0, 0}, y] + 1536 G[{1, -1, -1, 0, 0, 1}, y] + 256 G[{1, -1, -1, 0, 0, r}, y] + 3584 G[{1, -1, -1, 0, 1, 0}, y] - 3584 G[{1, -1, -1, 0, 1, r}, y] - 768 G[{1, -1, -1, 0, r, 0}, y] - 1536 G[{1, -1, -1, 0, r, 1}, y] + 1536 G[{1, -1, -1, 0, r, r}, y] + 1536 G[{1, -1, -1, 1, 0, 0}, y] - 1536 G[{1, -1, -1, 1, 0, r}, y] - 512 G[{1, -1, 0, 0, -1, 0}, y] - 2176 G[{1, -1, 0, 0, 0, 0}, y] + 2048 G[{1, -1, 0, 0, 0, 1}, y] + 2688 G[{1, -1, 0, 0, 1, 0}, y] - 1536 G[{1, -1, 0, 0, 1, 1}, y] - 896 G[{1, -1, 0, 0, 1, r}, y] - 128 G[{1, -1, 0, 0, r, 0}, y] - 256 G[{1, -1, 0, 0, r, 1}, y] + 256 G[{1, -1, 0, 0, r, r}, y] + 3584 G[{1, -1, 0, 1, 0, 0}, y] - 3584 G[{1, -1, 0, 1, 0, 1}, y] - 7168 G[{1, -1, 0, 1, 1, 0}, y] + 7168 G[{1, -1, 0, 1, 1, r}, y] + 1792 G[{1, -1, 0, 1, r, 0}, y] + 3584 G[{1, -1, 0, 1, r, 1}, y] - 3584 G[{1, -1, 0, 1, r, r}, y] - 192 G[{1, -1, 0, r, 0, 0}, y] + 768 G[{1, -1, 0, r, 0, 1}, y] - 192 G[{1, -1, 0, r, 0, r}, y] + 1920 G[{1, -1, 0, r, 1, 0}, y] + 1536 G[{1, -1, 0, r, 1, 1}, y] - 2688 G[{1, -1, 0, r, 1, r}, y] - 768 G[{1, -1, 0, r, r, 0}, y] - 1536 G[{1, -1, 0, r, r, 1}, y] + 1536 G[{1, -1, 0, r, r, r}, y] + 1536 G[{1, -1, 1, -1, 0, 0}, y] - 1536 G[{1, -1, 1, -1, 0, r}, y] + 2048 G[{1, -1, 1, 0, 0, 0}, y] - 1536 G[{1, -1, 1, 0, 0, 1}, y] - 256 G[{1, -1, 1, 0, 0, r}, y] - 3584 G[{1, -1, 1, 0, 1, 0}, y] + 3584 G[{1, -1, 1, 0, 1, r}, y] + 768 G[{1, -1, 1, 0, r, 0}, y] + 1536 G[{1, -1, 1, 0, r, 1}, y] - 1536 G[{1, -1, 1, 0, r, r}, y] - 1536 G[{1, -1, 1, 1, 0, 0}, y] + 1536 G[{1, -1, 1, 1, 0, r}, y] - 256 G[{1, 0, 0, -1, -1, 0}, y] - 288 G[{1, 0, 0, -1, 0, 0}, y] + 512 G[{1, 0, 0, -1, 0, 1}, y] - 96 G[{1, 0, 0, -1, 0, r}, y] + 512 G[{1, 0, 0, -1, 1, 0}, y] - 576 G[{1, 0, 0, 0, -1, 0}, y] - 2176 G[{1, 0, 0, 0, 0, 0}, y] + 2176 G[{1, 0, 0, 0, 0, 1}, y] - 32 G[{1, 0, 0, 0, 0, r}, y] + 2400 G[{1, 0, 0, 0, 1, 0}, y] - 2048 G[{1, 0, 0, 0, 1, 1}, y] - 224 G[{1, 0, 0, 0, 1, r}, y] + 512 G[{1, 0, 0, 1, -1, 0}, y] + 3040 G[{1, 0, 0, 1, 0, 0}, y] - 2688 G[{1, 0, 0, 1, 0, 1}, y] + 32 G[{1, 0, 0, 1, 0, r}, y] - 3904 G[{1, 0, 0, 1, 1, 0}, y] + 1536 G[{1, 0, 0, 1, 1, 1}, y] + 2112 G[{1, 0, 0, 1, 1, r}, y] + 448 G[{1, 0, 0, 1, r, 0}, y] + 896 G[{1, 0, 0, 1, r, 1}, y] - 896 G[{1, 0, 0, 1, r, r}, y] - 32 G[{1, 0, 0, r, 0, 0}, y] + 128 G[{1, 0, 0, r, 0, 1}, y] - 32 G[{1, 0, 0, r, 0, r}, y] + 320 G[{1, 0, 0, r, 1, 0}, y] + 256 G[{1, 0, 0, r, 1, 1}, y] - 448 G[{1, 0, 0, r, 1, r}, y] - 128 G[{1, 0, 0, r, r, 0}, y] - 256 G[{1, 0, 0, r, r, 1}, y] + 256 G[{1, 0, 0, r, r, r}, y] + 896 G[{1, 0, 1, 0, -1, 0}, y] + 3648 G[{1, 0, 1, 0, 0, 0}, y] - 3584 G[{1, 0, 1, 0, 0, 1}, y] + 64 G[{1, 0, 1, 0, 0, r}, y] - 3840 G[{1, 0, 1, 0, 1, 0}, y] + 3584 G[{1, 0, 1, 0, 1, 1}, y] + 256 G[{1, 0, 1, 0, 1, r}, y] - 5888 G[{1, 0, 1, 1, 0, 0}, y] + 7168 G[{1, 0, 1, 1, 0, 1}, y] - 640 G[{1, 0, 1, 1, 0, r}, y] + 13056 G[{1, 0, 1, 1, 1, 0}, y] - 13056 G[{1, 0, 1, 1, 1, r}, y] - 3584 G[{1, 0, 1, 1, r, 0}, y] - 7168 G[{1, 0, 1, 1, r, 1}, y] + 7168 G[{1, 0, 1, 1, r, r}, y] + 448 G[{1, 0, 1, r, 0, 0}, y] - 1792 G[{1, 0, 1, r, 0, 1}, y] + 448 G[{1, 0, 1, r, 0, r}, y] - 4480 G[{1, 0, 1, r, 1, 0}, y] - 3584 G[{1, 0, 1, r, 1, 1}, y] + 6272 G[{1, 0, 1, r, 1, r}, y] + 1792 G[{1, 0, 1, r, r, 0}, y] + 3584 G[{1, 0, 1, r, r, 1}, y] - 3584 G[{1, 0, 1, r, r, r}, y] - 48 G[{1, 0, r, 0, 0, 0}, y] + 192 G[{1, 0, r, 0, 0, 1}, y] - 48 G[{1, 0, r, 0, 0, r}, y] - 96 G[{1, 0, r, 0, 1, 0}, y] - 768 G[{1, 0, r, 0, 1, 1}, y] + 480 G[{1, 0, r, 0, 1, r}, y] + 96 G[{1, 0, r, 0, r, 0}, y] + 192 G[{1, 0, r, 0, r, 1}, y] - 192 G[{1, 0, r, 0, r, r}, y] + 480 G[{1, 0, r, 1, 0, 0}, y] - 1920 G[{1, 0, r, 1, 0, 1}, y] + 480 G[{1, 0, r, 1, 0, r}, y] - 3648 G[{1, 0, r, 1, 1, 0}, y] - 1536 G[{1, 0, r, 1, 1, 1}, y] + 4416 G[{1, 0, r, 1, 1, r}, y] + 1344 G[{1, 0, r, 1, r, 0}, y] + 2688 G[{1, 0, r, 1, r, 1}, y] - 2688 G[{1, 0, r, 1, r, r}, y] - 192 G[{1, 0, r, r, 0, 0}, y] + 768 G[{1, 0, r, r, 0, 1}, y] - 192 G[{1, 0, r, r, 0, r}, y] + 1920 G[{1, 0, r, r, 1, 0}, y] + 1536 G[{1, 0, r, r, 1, 1}, y] - 2688 G[{1, 0, r, r, 1, r}, y] - 768 G[{1, 0, r, r, r, 0}, y] - 1536 G[{1, 0, r, r, r, 1}, y] + 1536 G[{1, 0, r, r, r, r}, y] + 1536 G[{1, 1, -1, -1, 0, 0}, y] - 1536 G[{1, 1, -1, -1, 0, r}, y] + 2048 G[{1, 1, -1, 0, 0, 0}, y] - 1536 G[{1, 1, -1, 0, 0, 1}, y] - 256 G[{1, 1, -1, 0, 0, r}, y] - 3584 G[{1, 1, -1, 0, 1, 0}, y] + 3584 G[{1, 1, -1, 0, 1, r}, y] + 768 G[{1, 1, -1, 0, r, 0}, y] + 1536 G[{1, 1, -1, 0, r, 1}, y] - 1536 G[{1, 1, -1, 0, r, r}, y] - 1536 G[{1, 1, -1, 1, 0, 0}, y] + 1536 G[{1, 1, -1, 1, 0, r}, y] + 512 G[{1, 1, 0, 0, -1, 0}, y] + 2176 G[{1, 1, 0, 0, 0, 0}, y] - 2048 G[{1, 1, 0, 0, 0, 1}, y] - 2688 G[{1, 1, 0, 0, 1, 0}, y] + 1536 G[{1, 1, 0, 0, 1, 1}, y] + 896 G[{1, 1, 0, 0, 1, r}, y] + 128 G[{1, 1, 0, 0, r, 0}, y] + 256 G[{1, 1, 0, 0, r, 1}, y] - 256 G[{1, 1, 0, 0, r, r}, y] - 3584 G[{1, 1, 0, 1, 0, 0}, y] + 3584 G[{1, 1, 0, 1, 0, 1}, y] + 7168 G[{1, 1, 0, 1, 1, 0}, y] - 7168 G[{1, 1, 0, 1, 1, r}, y] - 1792 G[{1, 1, 0, 1, r, 0}, y] - 3584 G[{1, 1, 0, 1, r, 1}, y] + 3584 G[{1, 1, 0, 1, r, r}, y] + 192 G[{1, 1, 0, r, 0, 0}, y] - 768 G[{1, 1, 0, r, 0, 1}, y] + 192 G[{1, 1, 0, r, 0, r}, y] - 1920 G[{1, 1, 0, r, 1, 0}, y] - 1536 G[{1, 1, 0, r, 1, 1}, y] + 2688 G[{1, 1, 0, r, 1, r}, y] + 768 G[{1, 1, 0, r, r, 0}, y] + 1536 G[{1, 1, 0, r, r, 1}, y] - 1536 G[{1, 1, 0, r, r, r}, y] - 1536 G[{1, 1, 1, -1, 0, 0}, y] + 1536 G[{1, 1, 1, -1, 0, r}, y] - 2048 G[{1, 1, 1, 0, 0, 0}, y] + 1536 G[{1, 1, 1, 0, 0, 1}, y] + 256 G[{1, 1, 1, 0, 0, r}, y] + 3584 G[{1, 1, 1, 0, 1, 0}, y] - 3584 G[{1, 1, 1, 0, 1, r}, y] - 768 G[{1, 1, 1, 0, r, 0}, y] - 1536 G[{1, 1, 1, 0, r, 1}, y] + 1536 G[{1, 1, 1, 0, r, r}, y] + 1536 G[{1, 1, 1, 1, 0, 0}, y] - 1536 G[{1, 1, 1, 1, 0, r}, y] + Rational[44, 3] Pi^2 G[{0}, y] Zeta[3] + 1536 G[{-1, -1, -1}, y] Zeta[3] - 1536 G[{-1, -1, 1}, y] Zeta[3] + 80 G[{-1, 0, 0}, y] Zeta[3] + 576 G[{-1, 0, 1}, y] Zeta[3] - 624 G[{-1, 0, r}, y] Zeta[3] - 1536 G[{-1, 1, -1}, y] Zeta[3] + 1536 G[{-1, 1, 1}, y] Zeta[3] - 128 G[{0, 0, -1}, y] Zeta[3] + 112 G[{0, 0, 0}, y] Zeta[3] - 32 G[{0, 0, 1}, y] Zeta[3] - 104 G[{0, 0, r}, y] Zeta[3] - 192 G[{0, 1, 0}, y] Zeta[3] - 1824 G[{0, 1, 1}, y] Zeta[3] + 1456 G[{0, 1, r}, y] Zeta[3] + 24 G[{0, r, 0}, y] Zeta[3] + 1200 G[{0, r, 1}, y] Zeta[3] - 624 G[{0, r, r}, y] Zeta[3] - 1536 G[{1, -1, -1}, y] Zeta[3] + 1536 G[{1, -1, 1}, y] Zeta[3] - 80 G[{1, 0, 0}, y] Zeta[3] - 576 G[{1, 0, 1}, y] Zeta[3] + 624 G[{1, 0, r}, y] Zeta[3] + 1536 G[{1, 1, -1}, y] Zeta[3] - 1536 G[{1, 1, 1}, y] Zeta[3] + 264 Zeta[3]^2 - 4 G[{-1}, y] (Rational[46, 3] Pi^2 Zeta[3] - 100 Zeta[5]) + 4 G[{1}, y] (Rational[46, 3] Pi^2 Zeta[3] - 100 Zeta[5]) - 48 G[{0}, y] Zeta[5] - 8 G[{0}, y] (Rational[7, 6] Pi^2 Zeta[3] + 6 Zeta[5]) + 4 G[{0}, y] (Rational[1, 3] Pi^2 Zeta[3] + 20 Zeta[5])}, 2, 7, 1];


(* ::Subsection:: *)
(*F10*)


F10=SeriesData[\[Epsilon], 0, {1, -G[{0}, y] + 2 G[{1}, y], Rational[-1, 6] Pi^2 + G[{0, 0}, y] - 2 G[{0, 1}, y] - 2 G[{1, 0}, y] + 4 G[{1, 1}, y], Rational[1, 6] Pi^2 G[{0}, y] + Rational[-1, 3] Pi^2 G[{1}, y] - G[{0, 0, 0}, y] + 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y])) - 2 Zeta[3], Rational[-1, 40] Pi^4 + Rational[-1, 6] Pi^2 G[{0, 0}, y] + Rational[1, 3] Pi^2 G[{0, 1}, y] + Rational[1, 3] Pi^2 G[{1, 0}, y] + Rational[-2, 3] Pi^2 G[{1, 1}, y] + G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y]) + 2 G[{0}, y] Zeta[3] - 4 G[{1}, y] Zeta[3], Rational[1, 40] Pi^4 G[{0}, y] + Rational[-1, 20] Pi^4 G[{1}, y] + Rational[-1, 6] Pi^2 (-G[{0, 0, 0}, y] + 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) - G[{0, 0, 0, 0, 0}, y] + 2 (G[{0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 1, 0}, y] - 2 G[{0, 0, 0, 1, 1}, y] + G[{0, 0, 1, 0, 0}, y] - 2 G[{0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 1, 1, 0}, y] + 4 G[{0, 0, 1, 1, 1}, y] + G[{0, 1, 0, 0, 0}, y] - 2 G[{0, 1, 0, 0, 1}, y] - 2 G[{0, 1, 0, 1, 0}, y] + 4 G[{0, 1, 0, 1, 1}, y] - 2 G[{0, 1, 1, 0, 0}, y] + 4 G[{0, 1, 1, 0, 1}, y] + 4 G[{0, 1, 1, 1, 0}, y] - 8 G[{0, 1, 1, 1, 1}, y] + G[{1, 0, 0, 0, 0}, y] - 2 G[{1, 0, 0, 0, 1}, y] - 2 G[{1, 0, 0, 1, 0}, y] + 4 G[{1, 0, 0, 1, 1}, y] - 2 G[{1, 0, 1, 0, 0}, y] + 4 G[{1, 0, 1, 0, 1}, y] + 4 G[{1, 0, 1, 1, 0}, y] - 8 G[{1, 0, 1, 1, 1}, y] - 2 G[{1, 1, 0, 0, 0}, y] + 4 G[{1, 1, 0, 0, 1}, y] + 4 G[{1, 1, 0, 1, 0}, y] - 8 G[{1, 1, 0, 1, 1}, y] + 4 G[{1, 1, 1, 0, 0}, y] - 8 G[{1, 1, 1, 0, 1}, y] - 8 G[{1, 1, 1, 1, 0}, y] + 16 G[{1, 1, 1, 1, 1}, y]) + Rational[1, 3] Pi^2 Zeta[3] - 2 G[{0, 0}, y] Zeta[3] + 4 G[{0, 1}, y] Zeta[3] + 4 G[{1, 0}, y] Zeta[3] - 8 G[{1, 1}, y] Zeta[3] - 6 Zeta[5], Rational[-79, 15120] Pi^6 + Rational[-1, 40] Pi^4 G[{0, 0}, y] + Rational[1, 20] Pi^4 G[{0, 1}, y] + Rational[1, 20] Pi^4 G[{1, 0}, y] + Rational[-1, 10] Pi^4 G[{1, 1}, y] + Rational[-1, 6] Pi^2 (G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y])) + G[{0, 0, 0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 0, 0, 1}, y] + G[{0, 0, 0, 0, 1, 0}, y] - 2 G[{0, 0, 0, 0, 1, 1}, y] + G[{0, 0, 0, 1, 0, 0}, y] - 2 G[{0, 0, 0, 1, 0, 1}, y] - 2 G[{0, 0, 0, 1, 1, 0}, y] + 4 G[{0, 0, 0, 1, 1, 1}, y] + G[{0, 0, 1, 0, 0, 0}, y] - 2 G[{0, 0, 1, 0, 0, 1}, y] - 2 G[{0, 0, 1, 0, 1, 0}, y] + 4 G[{0, 0, 1, 0, 1, 1}, y] - 2 G[{0, 0, 1, 1, 0, 0}, y] + 4 G[{0, 0, 1, 1, 0, 1}, y] + 4 G[{0, 0, 1, 1, 1, 0}, y] - 8 G[{0, 0, 1, 1, 1, 1}, y] + G[{0, 1, 0, 0, 0, 0}, y] - 2 G[{0, 1, 0, 0, 0, 1}, y] - 2 G[{0, 1, 0, 0, 1, 0}, y] + 4 G[{0, 1, 0, 0, 1, 1}, y] - 2 G[{0, 1, 0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1, 0, 1}, y] + 4 G[{0, 1, 0, 1, 1, 0}, y] - 8 G[{0, 1, 0, 1, 1, 1}, y] - 2 G[{0, 1, 1, 0, 0, 0}, y] + 4 G[{0, 1, 1, 0, 0, 1}, y] + 4 G[{0, 1, 1, 0, 1, 0}, y] - 8 G[{0, 1, 1, 0, 1, 1}, y] + 4 G[{0, 1, 1, 1, 0, 0}, y] - 8 G[{0, 1, 1, 1, 0, 1}, y] - 8 G[{0, 1, 1, 1, 1, 0}, y] + 16 G[{0, 1, 1, 1, 1, 1}, y] + G[{1, 0, 0, 0, 0, 0}, y] - 2 G[{1, 0, 0, 0, 0, 1}, y] - 2 G[{1, 0, 0, 0, 1, 0}, y] + 4 G[{1, 0, 0, 0, 1, 1}, y] - 2 G[{1, 0, 0, 1, 0, 0}, y] + 4 G[{1, 0, 0, 1, 0, 1}, y] + 4 G[{1, 0, 0, 1, 1, 0}, y] - 8 G[{1, 0, 0, 1, 1, 1}, y] - 2 G[{1, 0, 1, 0, 0, 0}, y] + 4 G[{1, 0, 1, 0, 0, 1}, y] + 4 G[{1, 0, 1, 0, 1, 0}, y] - 8 G[{1, 0, 1, 0, 1, 1}, y] + 4 G[{1, 0, 1, 1, 0, 0}, y] - 8 G[{1, 0, 1, 1, 0, 1}, y] - 8 G[{1, 0, 1, 1, 1, 0}, y] + 16 G[{1, 0, 1, 1, 1, 1}, y] - 2 G[{1, 1, 0, 0, 0, 0}, y] + 4 G[{1, 1, 0, 0, 0, 1}, y] + 4 G[{1, 1, 0, 0, 1, 0}, y] - 8 G[{1, 1, 0, 0, 1, 1}, y] + 4 G[{1, 1, 0, 1, 0, 0}, y] - 8 G[{1, 1, 0, 1, 0, 1}, y] - 8 G[{1, 1, 0, 1, 1, 0}, y] + 16 G[{1, 1, 0, 1, 1, 1}, y] + 4 G[{1, 1, 1, 0, 0, 0}, y] - 8 G[{1, 1, 1, 0, 0, 1}, y] - 8 G[{1, 1, 1, 0, 1, 0}, y] + 16 G[{1, 1, 1, 0, 1, 1}, y] - 8 G[{1, 1, 1, 1, 0, 0}, y] + 16 G[{1, 1, 1, 1, 0, 1}, y] + 16 G[{1, 1, 1, 1, 1, 0}, y] - 32 G[{1, 1, 1, 1, 1, 1}, y]) - 2 (-G[{0, 0, 0}, y] + 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) Zeta[3] + 2 Zeta[3]^2 - G[{0}, y] (Rational[1, 3] Pi^2 Zeta[3] - 6 Zeta[5]) + 2 G[{1}, y] (Rational[1, 3] Pi^2 Zeta[3] - 6 Zeta[5])}, 0, 7, 1];


(* ::Subsection:: *)
(*F11*)


F11=SeriesData[\[Epsilon], 0, {-G[{0}, y], Rational[1, 6] Pi^2 + 2 G[{-1, 0}, y] + G[{0, 0}, y] - 2 G[{0, 1}, y] - 2 G[{1, 0}, y], Rational[-1, 3] Pi^2 G[{-1}, y] + Rational[1, 6] Pi^2 G[{0}, y] + Rational[1, 3] Pi^2 G[{1}, y] - 4 G[{-1, -1, 0}, y] - 2 G[{-1, 0, 0}, y] + 4 G[{-1, 0, 1}, y] + 4 G[{-1, 1, 0}, y] - G[{0, 0, 0}, y] + 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + 2 G[{1, -1, 0}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y])) + 2 Zeta[3], Rational[-1, 360] Pi^4 + Rational[2, 3] Pi^2 G[{-1, -1}, y] + Rational[-1, 3] Pi^2 G[{-1, 0}, y] + Rational[-2, 3] Pi^2 G[{-1, 1}, y] + Rational[-1, 6] Pi^2 G[{0, 0}, y] + Rational[1, 3] Pi^2 G[{0, 1}, y] + Rational[-2, 3] Pi^2 G[{1, -1}, y] + Rational[1, 3] Pi^2 G[{1, 0}, y] + Rational[2, 3] Pi^2 G[{1, 1}, y] + 8 G[{-1, -1, -1, 0}, y] + 4 G[{-1, -1, 0, 0}, y] - 8 G[{-1, -1, 0, 1}, y] - 8 G[{-1, -1, 1, 0}, y] + 2 G[{-1, 0, 0, 0}, y] - 4 G[{-1, 0, 0, 1}, y] - 4 G[{-1, 0, 1, 0}, y] + 8 G[{-1, 0, 1, 1}, y] - 8 G[{-1, 1, -1, 0}, y] - 4 G[{-1, 1, 0, 0}, y] + 8 G[{-1, 1, 0, 1}, y] + 8 G[{-1, 1, 1, 0}, y] + G[{0, 0, 0, 0}, y] - 2 G[{0, 0, 0, 1}, y] - 2 G[{0, 0, 1, 0}, y] + 4 G[{0, 0, 1, 1}, y] - 2 G[{0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1}, y] + 4 G[{0, 1, 1, 0}, y] - 8 G[{0, 1, 1, 1}, y] - 8 G[{1, -1, -1, 0}, y] - 4 G[{1, -1, 0, 0}, y] + 8 G[{1, -1, 0, 1}, y] + 8 G[{1, -1, 1, 0}, y] - 2 G[{1, 0, 0, 0}, y] + 4 G[{1, 0, 0, 1}, y] + 4 G[{1, 0, 1, 0}, y] - 8 G[{1, 0, 1, 1}, y] + 8 G[{1, 1, -1, 0}, y] + 4 G[{1, 1, 0, 0}, y] - 8 G[{1, 1, 0, 1}, y] - 8 G[{1, 1, 1, 0}, y] - 4 G[{-1}, y] Zeta[3] + 2 G[{0}, y] Zeta[3] + 4 G[{1}, y] Zeta[3], Rational[1, 180] Pi^4 G[{-1}, y] + Rational[1, 40] Pi^4 G[{0}, y] + Rational[-1, 180] Pi^4 G[{1}, y] + Rational[-1, 6] Pi^2 ((-4) G[{-1, -1, 0}, y] - 2 G[{-1, 0, 0}, y] + 4 G[{-1, 0, 1}, y] + 4 G[{-1, 1, 0}, y] - G[{0, 0, 0}, y] + 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + 2 G[{1, -1, 0}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y]))) + Rational[-4, 3] Pi^2 (G[{-1, -1, -1}, y] - G[{-1, -1, 1}, y] - G[{-1, 1, -1}, y] + G[{-1, 1, 1}, y] - G[{1, -1, -1}, y] + G[{1, -1, 1}, y] + G[{1, 1, -1}, y] - G[{1, 1, 1}, y]) - 16 G[{-1, -1, -1, -1, 0}, y] - 8 G[{-1, -1, -1, 0, 0}, y] + 16 G[{-1, -1, -1, 0, 1}, y] + 16 G[{-1, -1, -1, 1, 0}, y] - 4 G[{-1, -1, 0, 0, 0}, y] + 8 G[{-1, -1, 0, 0, 1}, y] + 8 G[{-1, -1, 0, 1, 0}, y] - 16 G[{-1, -1, 0, 1, 1}, y] + 16 G[{-1, -1, 1, -1, 0}, y] + 8 G[{-1, -1, 1, 0, 0}, y] - 16 G[{-1, -1, 1, 0, 1}, y] - 16 G[{-1, -1, 1, 1, 0}, y] - 2 G[{-1, 0, 0, 0, 0}, y] + 4 G[{-1, 0, 0, 0, 1}, y] + 4 G[{-1, 0, 0, 1, 0}, y] - 8 G[{-1, 0, 0, 1, 1}, y] + 4 G[{-1, 0, 1, 0, 0}, y] - 8 G[{-1, 0, 1, 0, 1}, y] - 8 G[{-1, 0, 1, 1, 0}, y] + 16 G[{-1, 0, 1, 1, 1}, y] + 16 G[{-1, 1, -1, -1, 0}, y] + 8 G[{-1, 1, -1, 0, 0}, y] - 16 G[{-1, 1, -1, 0, 1}, y] - 16 G[{-1, 1, -1, 1, 0}, y] + 4 G[{-1, 1, 0, 0, 0}, y] - 8 G[{-1, 1, 0, 0, 1}, y] - 8 G[{-1, 1, 0, 1, 0}, y] + 16 G[{-1, 1, 0, 1, 1}, y] - 16 G[{-1, 1, 1, -1, 0}, y] - 8 G[{-1, 1, 1, 0, 0}, y] + 16 G[{-1, 1, 1, 0, 1}, y] + 16 G[{-1, 1, 1, 1, 0}, y] - G[{0, 0, 0, 0, 0}, y] + 2 G[{0, 0, 0, 0, 1}, y] + 2 G[{0, 0, 0, 1, 0}, y] - 4 G[{0, 0, 0, 1, 1}, y] + 2 G[{0, 0, 1, 0, 0}, y] - 4 G[{0, 0, 1, 0, 1}, y] - 4 G[{0, 0, 1, 1, 0}, y] + 8 G[{0, 0, 1, 1, 1}, y] + 2 G[{0, 1, 0, 0, 0}, y] - 4 G[{0, 1, 0, 0, 1}, y] - 4 G[{0, 1, 0, 1, 0}, y] + 8 G[{0, 1, 0, 1, 1}, y] - 4 G[{0, 1, 1, 0, 0}, y] + 8 G[{0, 1, 1, 0, 1}, y] + 8 G[{0, 1, 1, 1, 0}, y] - 16 G[{0, 1, 1, 1, 1}, y] + 16 G[{1, -1, -1, -1, 0}, y] + 8 G[{1, -1, -1, 0, 0}, y] - 16 G[{1, -1, -1, 0, 1}, y] - 16 G[{1, -1, -1, 1, 0}, y] + 4 G[{1, -1, 0, 0, 0}, y] - 8 G[{1, -1, 0, 0, 1}, y] - 8 G[{1, -1, 0, 1, 0}, y] + 16 G[{1, -1, 0, 1, 1}, y] - 16 G[{1, -1, 1, -1, 0}, y] - 8 G[{1, -1, 1, 0, 0}, y] + 16 G[{1, -1, 1, 0, 1}, y] + 16 G[{1, -1, 1, 1, 0}, y] + 2 G[{1, 0, 0, 0, 0}, y] - 4 G[{1, 0, 0, 0, 1}, y] - 4 G[{1, 0, 0, 1, 0}, y] + 8 G[{1, 0, 0, 1, 1}, y] - 4 G[{1, 0, 1, 0, 0}, y] + 8 G[{1, 0, 1, 0, 1}, y] + 8 G[{1, 0, 1, 1, 0}, y] - 16 G[{1, 0, 1, 1, 1}, y] - 16 G[{1, 1, -1, -1, 0}, y] - 8 G[{1, 1, -1, 0, 0}, y] + 16 G[{1, 1, -1, 0, 1}, y] + 16 G[{1, 1, -1, 1, 0}, y] - 4 G[{1, 1, 0, 0, 0}, y] + 8 G[{1, 1, 0, 0, 1}, y] + 8 G[{1, 1, 0, 1, 0}, y] - 16 G[{1, 1, 0, 1, 1}, y] + 16 G[{1, 1, 1, -1, 0}, y] + 8 G[{1, 1, 1, 0, 0}, y] - 16 G[{1, 1, 1, 0, 1}, y] - 16 G[{1, 1, 1, 1, 0}, y] - Pi^2 Zeta[3] + 8 G[{-1, -1}, y] Zeta[3] - 4 G[{-1, 0}, y] Zeta[3] - 8 G[{-1, 1}, y] Zeta[3] - 2 G[{0, 0}, y] Zeta[3] + 4 G[{0, 1}, y] Zeta[3] - 8 G[{1, -1}, y] Zeta[3] + 4 G[{1, 0}, y] Zeta[3] + 8 G[{1, 1}, y] Zeta[3] + 6 Zeta[5], Rational[-47, 15120] Pi^6 + Rational[-1, 90] Pi^4 G[{-1, -1}, y] + Rational[-1, 20] Pi^4 G[{-1, 0}, y] + Rational[1, 90] Pi^4 G[{-1, 1}, y] + Rational[-1, 40] Pi^4 G[{0, 0}, y] + Rational[1, 20] Pi^4 G[{0, 1}, y] + Rational[1, 90] Pi^4 G[{1, -1}, y] + Rational[1, 20] Pi^4 G[{1, 0}, y] + Rational[-1, 90] Pi^4 G[{1, 1}, y] + Rational[-1, 6] Pi^2 (8 G[{-1, -1, -1, 0}, y] + 4 G[{-1, -1, 0, 0}, y] - 8 G[{-1, -1, 0, 1}, y] - 8 G[{-1, -1, 1, 0}, y] + 2 G[{-1, 0, 0, 0}, y] - 4 G[{-1, 0, 0, 1}, y] - 4 G[{-1, 0, 1, 0}, y] + 8 G[{-1, 0, 1, 1}, y] - 8 G[{-1, 1, -1, 0}, y] - 4 G[{-1, 1, 0, 0}, y] + 8 G[{-1, 1, 0, 1}, y] + 8 G[{-1, 1, 1, 0}, y] + G[{0, 0, 0, 0}, y] - 2 G[{0, 0, 0, 1}, y] - 2 G[{0, 0, 1, 0}, y] + 4 G[{0, 0, 1, 1}, y] - 2 G[{0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1}, y] + 4 G[{0, 1, 1, 0}, y] - 8 G[{0, 1, 1, 1}, y] - 8 G[{1, -1, -1, 0}, y] - 4 G[{1, -1, 0, 0}, y] + 8 G[{1, -1, 0, 1}, y] + 8 G[{1, -1, 1, 0}, y] - 2 G[{1, 0, 0, 0}, y] + 4 G[{1, 0, 0, 1}, y] + 4 G[{1, 0, 1, 0}, y] - 8 G[{1, 0, 1, 1}, y] + 8 G[{1, 1, -1, 0}, y] + 4 G[{1, 1, 0, 0}, y] - 8 G[{1, 1, 0, 1}, y] - 8 G[{1, 1, 1, 0}, y]) + Rational[8, 3] Pi^2 (G[{-1, -1, -1, -1}, y] - G[{-1, -1, -1, 1}, y] - G[{-1, -1, 1, -1}, y] + G[{-1, -1, 1, 1}, y] - G[{-1, 1, -1, -1}, y] + G[{-1, 1, -1, 1}, y] + G[{-1, 1, 1, -1}, y] - G[{-1, 1, 1, 1}, y] - G[{1, -1, -1, -1}, y] + G[{1, -1, -1, 1}, y] + G[{1, -1, 1, -1}, y] - G[{1, -1, 1, 1}, y] + G[{1, 1, -1, -1}, y] - G[{1, 1, -1, 1}, y] - G[{1, 1, 1, -1}, y] + G[{1, 1, 1, 1}, y]) + 32 G[{-1, -1, -1, -1, -1, 0}, y] + 16 G[{-1, -1, -1, -1, 0, 0}, y] - 32 G[{-1, -1, -1, -1, 0, 1}, y] - 32 G[{-1, -1, -1, -1, 1, 0}, y] + 8 G[{-1, -1, -1, 0, 0, 0}, y] - 16 G[{-1, -1, -1, 0, 0, 1}, y] - 16 G[{-1, -1, -1, 0, 1, 0}, y] + 32 G[{-1, -1, -1, 0, 1, 1}, y] - 32 G[{-1, -1, -1, 1, -1, 0}, y] - 16 G[{-1, -1, -1, 1, 0, 0}, y] + 32 G[{-1, -1, -1, 1, 0, 1}, y] + 32 G[{-1, -1, -1, 1, 1, 0}, y] + 4 G[{-1, -1, 0, 0, 0, 0}, y] - 8 G[{-1, -1, 0, 0, 0, 1}, y] - 8 G[{-1, -1, 0, 0, 1, 0}, y] + 16 G[{-1, -1, 0, 0, 1, 1}, y] - 8 G[{-1, -1, 0, 1, 0, 0}, y] + 16 G[{-1, -1, 0, 1, 0, 1}, y] + 16 G[{-1, -1, 0, 1, 1, 0}, y] - 32 G[{-1, -1, 0, 1, 1, 1}, y] - 32 G[{-1, -1, 1, -1, -1, 0}, y] - 16 G[{-1, -1, 1, -1, 0, 0}, y] + 32 G[{-1, -1, 1, -1, 0, 1}, y] + 32 G[{-1, -1, 1, -1, 1, 0}, y] - 8 G[{-1, -1, 1, 0, 0, 0}, y] + 16 G[{-1, -1, 1, 0, 0, 1}, y] + 16 G[{-1, -1, 1, 0, 1, 0}, y] - 32 G[{-1, -1, 1, 0, 1, 1}, y] + 32 G[{-1, -1, 1, 1, -1, 0}, y] + 16 G[{-1, -1, 1, 1, 0, 0}, y] - 32 G[{-1, -1, 1, 1, 0, 1}, y] - 32 G[{-1, -1, 1, 1, 1, 0}, y] + 2 G[{-1, 0, 0, 0, 0, 0}, y] - 4 G[{-1, 0, 0, 0, 0, 1}, y] - 4 G[{-1, 0, 0, 0, 1, 0}, y] + 8 G[{-1, 0, 0, 0, 1, 1}, y] - 4 G[{-1, 0, 0, 1, 0, 0}, y] + 8 G[{-1, 0, 0, 1, 0, 1}, y] + 8 G[{-1, 0, 0, 1, 1, 0}, y] - 16 G[{-1, 0, 0, 1, 1, 1}, y] - 4 G[{-1, 0, 1, 0, 0, 0}, y] + 8 G[{-1, 0, 1, 0, 0, 1}, y] + 8 G[{-1, 0, 1, 0, 1, 0}, y] - 16 G[{-1, 0, 1, 0, 1, 1}, y] + 8 G[{-1, 0, 1, 1, 0, 0}, y] - 16 G[{-1, 0, 1, 1, 0, 1}, y] - 16 G[{-1, 0, 1, 1, 1, 0}, y] + 32 G[{-1, 0, 1, 1, 1, 1}, y] - 32 G[{-1, 1, -1, -1, -1, 0}, y] - 16 G[{-1, 1, -1, -1, 0, 0}, y] + 32 G[{-1, 1, -1, -1, 0, 1}, y] + 32 G[{-1, 1, -1, -1, 1, 0}, y] - 8 G[{-1, 1, -1, 0, 0, 0}, y] + 16 G[{-1, 1, -1, 0, 0, 1}, y] + 16 G[{-1, 1, -1, 0, 1, 0}, y] - 32 G[{-1, 1, -1, 0, 1, 1}, y] + 32 G[{-1, 1, -1, 1, -1, 0}, y] + 16 G[{-1, 1, -1, 1, 0, 0}, y] - 32 G[{-1, 1, -1, 1, 0, 1}, y] - 32 G[{-1, 1, -1, 1, 1, 0}, y] - 4 G[{-1, 1, 0, 0, 0, 0}, y] + 8 G[{-1, 1, 0, 0, 0, 1}, y] + 8 G[{-1, 1, 0, 0, 1, 0}, y] - 16 G[{-1, 1, 0, 0, 1, 1}, y] + 8 G[{-1, 1, 0, 1, 0, 0}, y] - 16 G[{-1, 1, 0, 1, 0, 1}, y] - 16 G[{-1, 1, 0, 1, 1, 0}, y] + 32 G[{-1, 1, 0, 1, 1, 1}, y] + 32 G[{-1, 1, 1, -1, -1, 0}, y] + 16 G[{-1, 1, 1, -1, 0, 0}, y] - 32 G[{-1, 1, 1, -1, 0, 1}, y] - 32 G[{-1, 1, 1, -1, 1, 0}, y] + 8 G[{-1, 1, 1, 0, 0, 0}, y] - 16 G[{-1, 1, 1, 0, 0, 1}, y] - 16 G[{-1, 1, 1, 0, 1, 0}, y] + 32 G[{-1, 1, 1, 0, 1, 1}, y] - 32 G[{-1, 1, 1, 1, -1, 0}, y] - 16 G[{-1, 1, 1, 1, 0, 0}, y] + 32 G[{-1, 1, 1, 1, 0, 1}, y] + 32 G[{-1, 1, 1, 1, 1, 0}, y] + G[{0, 0, 0, 0, 0, 0}, y] - 2 G[{0, 0, 0, 0, 0, 1}, y] - 2 G[{0, 0, 0, 0, 1, 0}, y] + 4 G[{0, 0, 0, 0, 1, 1}, y] - 2 G[{0, 0, 0, 1, 0, 0}, y] + 4 G[{0, 0, 0, 1, 0, 1}, y] + 4 G[{0, 0, 0, 1, 1, 0}, y] - 8 G[{0, 0, 0, 1, 1, 1}, y] - 2 G[{0, 0, 1, 0, 0, 0}, y] + 4 G[{0, 0, 1, 0, 0, 1}, y] + 4 G[{0, 0, 1, 0, 1, 0}, y] - 8 G[{0, 0, 1, 0, 1, 1}, y] + 4 G[{0, 0, 1, 1, 0, 0}, y] - 8 G[{0, 0, 1, 1, 0, 1}, y] - 8 G[{0, 0, 1, 1, 1, 0}, y] + 16 G[{0, 0, 1, 1, 1, 1}, y] - 2 G[{0, 1, 0, 0, 0, 0}, y] + 4 G[{0, 1, 0, 0, 0, 1}, y] + 4 G[{0, 1, 0, 0, 1, 0}, y] - 8 G[{0, 1, 0, 0, 1, 1}, y] + 4 G[{0, 1, 0, 1, 0, 0}, y] - 8 G[{0, 1, 0, 1, 0, 1}, y] - 8 G[{0, 1, 0, 1, 1, 0}, y] + 16 G[{0, 1, 0, 1, 1, 1}, y] + 4 G[{0, 1, 1, 0, 0, 0}, y] - 8 G[{0, 1, 1, 0, 0, 1}, y] - 8 G[{0, 1, 1, 0, 1, 0}, y] + 16 G[{0, 1, 1, 0, 1, 1}, y] - 8 G[{0, 1, 1, 1, 0, 0}, y] + 16 G[{0, 1, 1, 1, 0, 1}, y] + 16 G[{0, 1, 1, 1, 1, 0}, y] - 32 G[{0, 1, 1, 1, 1, 1}, y] - 32 G[{1, -1, -1, -1, -1, 0}, y] - 16 G[{1, -1, -1, -1, 0, 0}, y] + 32 G[{1, -1, -1, -1, 0, 1}, y] + 32 G[{1, -1, -1, -1, 1, 0}, y] - 8 G[{1, -1, -1, 0, 0, 0}, y] + 16 G[{1, -1, -1, 0, 0, 1}, y] + 16 G[{1, -1, -1, 0, 1, 0}, y] - 32 G[{1, -1, -1, 0, 1, 1}, y] + 32 G[{1, -1, -1, 1, -1, 0}, y] + 16 G[{1, -1, -1, 1, 0, 0}, y] - 32 G[{1, -1, -1, 1, 0, 1}, y] - 32 G[{1, -1, -1, 1, 1, 0}, y] - 4 G[{1, -1, 0, 0, 0, 0}, y] + 8 G[{1, -1, 0, 0, 0, 1}, y] + 8 G[{1, -1, 0, 0, 1, 0}, y] - 16 G[{1, -1, 0, 0, 1, 1}, y] + 8 G[{1, -1, 0, 1, 0, 0}, y] - 16 G[{1, -1, 0, 1, 0, 1}, y] - 16 G[{1, -1, 0, 1, 1, 0}, y] + 32 G[{1, -1, 0, 1, 1, 1}, y] + 32 G[{1, -1, 1, -1, -1, 0}, y] + 16 G[{1, -1, 1, -1, 0, 0}, y] - 32 G[{1, -1, 1, -1, 0, 1}, y] - 32 G[{1, -1, 1, -1, 1, 0}, y] + 8 G[{1, -1, 1, 0, 0, 0}, y] - 16 G[{1, -1, 1, 0, 0, 1}, y] - 16 G[{1, -1, 1, 0, 1, 0}, y] + 32 G[{1, -1, 1, 0, 1, 1}, y] - 32 G[{1, -1, 1, 1, -1, 0}, y] - 16 G[{1, -1, 1, 1, 0, 0}, y] + 32 G[{1, -1, 1, 1, 0, 1}, y] + 32 G[{1, -1, 1, 1, 1, 0}, y] - 2 G[{1, 0, 0, 0, 0, 0}, y] + 4 G[{1, 0, 0, 0, 0, 1}, y] + 4 G[{1, 0, 0, 0, 1, 0}, y] - 8 G[{1, 0, 0, 0, 1, 1}, y] + 4 G[{1, 0, 0, 1, 0, 0}, y] - 8 G[{1, 0, 0, 1, 0, 1}, y] - 8 G[{1, 0, 0, 1, 1, 0}, y] + 16 G[{1, 0, 0, 1, 1, 1}, y] + 4 G[{1, 0, 1, 0, 0, 0}, y] - 8 G[{1, 0, 1, 0, 0, 1}, y] - 8 G[{1, 0, 1, 0, 1, 0}, y] + 16 G[{1, 0, 1, 0, 1, 1}, y] - 8 G[{1, 0, 1, 1, 0, 0}, y] + 16 G[{1, 0, 1, 1, 0, 1}, y] + 16 G[{1, 0, 1, 1, 1, 0}, y] - 32 G[{1, 0, 1, 1, 1, 1}, y] + 32 G[{1, 1, -1, -1, -1, 0}, y] + 16 G[{1, 1, -1, -1, 0, 0}, y] - 32 G[{1, 1, -1, -1, 0, 1}, y] - 32 G[{1, 1, -1, -1, 1, 0}, y] + 8 G[{1, 1, -1, 0, 0, 0}, y] - 16 G[{1, 1, -1, 0, 0, 1}, y] - 16 G[{1, 1, -1, 0, 1, 0}, y] + 32 G[{1, 1, -1, 0, 1, 1}, y] - 32 G[{1, 1, -1, 1, -1, 0}, y] - 16 G[{1, 1, -1, 1, 0, 0}, y] + 32 G[{1, 1, -1, 1, 0, 1}, y] + 32 G[{1, 1, -1, 1, 1, 0}, y] + 4 G[{1, 1, 0, 0, 0, 0}, y] - 8 G[{1, 1, 0, 0, 0, 1}, y] - 8 G[{1, 1, 0, 0, 1, 0}, y] + 16 G[{1, 1, 0, 0, 1, 1}, y] - 8 G[{1, 1, 0, 1, 0, 0}, y] + 16 G[{1, 1, 0, 1, 0, 1}, y] + 16 G[{1, 1, 0, 1, 1, 0}, y] - 32 G[{1, 1, 0, 1, 1, 1}, y] - 32 G[{1, 1, 1, -1, -1, 0}, y] - 16 G[{1, 1, 1, -1, 0, 0}, y] + 32 G[{1, 1, 1, -1, 0, 1}, y] + 32 G[{1, 1, 1, -1, 1, 0}, y] - 8 G[{1, 1, 1, 0, 0, 0}, y] + 16 G[{1, 1, 1, 0, 0, 1}, y] + 16 G[{1, 1, 1, 0, 1, 0}, y] - 32 G[{1, 1, 1, 0, 1, 1}, y] + 32 G[{1, 1, 1, 1, -1, 0}, y] + 16 G[{1, 1, 1, 1, 0, 0}, y] - 32 G[{1, 1, 1, 1, 0, 1}, y] - 32 G[{1, 1, 1, 1, 1, 0}, y] - 2 ((-4) G[{-1, -1, 0}, y] - 2 G[{-1, 0, 0}, y] + 4 G[{-1, 0, 1}, y] + 4 G[{-1, 1, 0}, y] - G[{0, 0, 0}, y] + 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + 2 G[{1, -1, 0}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y]))) Zeta[3] - 16 (G[{-1, -1, -1}, y] - G[{-1, -1, 1}, y] - G[{-1, 1, -1}, y] + G[{-1, 1, 1}, y] - G[{1, -1, -1}, y] + G[{1, -1, 1}, y] + G[{1, 1, -1}, y] - G[{1, 1, 1}, y]) Zeta[3] - 6 Zeta[3]^2 - G[{0}, y] (Rational[1, 3] Pi^2 Zeta[3] - 6 Zeta[5]) - 2 G[{-1}, y] (-Pi^2 Zeta[3] + 6 Zeta[5]) + 2 G[{1}, y] (-Pi^2 Zeta[3] + 6 Zeta[5])}, 1, 7, 1];


(* ::Subsection:: *)
(*F12*)


F12=SeriesData[\[Epsilon], 0, {Rational[1, 12] Pi^2 + Rational[1, 2] G[{0, 0}, y] + Rational[-1, 2] G[{0, r}, y] - G[{1, 0}, y] + G[{1, r}, y], Rational[1, 2] (Rational[-1, 2] Pi^2 G[{0}, y] + Rational[5, 3] Pi^2 G[{1}, y]) + Rational[-3, 2] G[{0, 0, 0}, y] - 2 G[{0, 0, 1}, y] + Rational[9, 2] G[{0, 0, r}, y] + 3 G[{0, 1, 0}, y] - 7 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 G[{0, r, 1}, y] + 2 G[{0, r, r}, y] + 5 G[{1, 0, 0}, y] - 4 G[{1, 0, 1}, y] - 3 G[{1, 0, r}, y] - 24 G[{1, 1, 0}, y] + 48 G[{1, 1, 1}, y] + 2 (5 G[{1, 1, 0}, y] - 24 G[{1, 1, 1}, y] + 7 G[{1, 1, r}, y] + G[{1, r, 0}, y] + 2 G[{1, r, 1}, y] - 2 G[{1, r, r}, y]) + 4 Zeta[3], Rational[77, 720] Pi^4 + Rational[-1, 3] Pi^2 G[{0, -1}, y] + Rational[5, 12] Pi^2 G[{0, 0}, y] + Rational[-11, 6] Pi^2 G[{0, 1}, y] + Rational[1, 3] Pi^2 G[{0, r}, y] + Rational[-11, 6] Pi^2 G[{1, 0}, y] + Rational[19, 3] Pi^2 G[{1, 1}, y] + Rational[-2, 3] Pi^2 G[{1, r}, y] - 2 G[{0, -1, 0, 0}, y] + 8 G[{0, -1, 0, 1}, y] - 6 G[{0, -1, 0, r}, y] + 8 G[{0, -1, 1, 0}, y] - 4 G[{0, 0, -1, 0}, y] + Rational[7, 2] G[{0, 0, 0, 0}, y] + 6 G[{0, 0, 0, 1}, y] + Rational[-25, 2] G[{0, 0, 0, r}, y] - 19 G[{0, 0, 1, 0}, y] - 16 G[{0, 0, 1, 1}, y] + 43 G[{0, 0, 1, r}, y] + 9 G[{0, 0, r, 0}, y] + 18 G[{0, 0, r, 1}, y] - 18 G[{0, 0, r, r}, y] + 8 G[{0, 1, -1, 0}, y] - 11 G[{0, 1, 0, 0}, y] + 4 G[{0, 1, 0, 1}, y] + 17 G[{0, 1, 0, r}, y] + 42 G[{0, 1, 1, 0}, y] - 66 G[{0, 1, 1, r}, y] - 14 G[{0, 1, r, 0}, y] - 28 G[{0, 1, r, 1}, y] + 28 G[{0, 1, r, r}, y] + G[{0, r, 0, 0}, y] - 4 G[{0, r, 0, 1}, y] + G[{0, r, 0, r}, y] - 10 G[{0, r, 1, 0}, y] - 8 G[{0, r, 1, 1}, y] + 14 G[{0, r, 1, r}, y] + 4 G[{0, r, r, 0}, y] + 8 G[{0, r, r, 1}, y] - 8 G[{0, r, r, r}, y] - 13 G[{1, 0, 0, 0}, y] + 4 G[{1, 0, 0, 1}, y] + 19 G[{1, 0, 0, r}, y] + 30 G[{1, 0, 1, 0}, y] - 16 G[{1, 0, 1, 1}, y] - 38 G[{1, 0, 1, r}, y] - 6 G[{1, 0, r, 0}, y] - 12 G[{1, 0, r, 1}, y] + 12 G[{1, 0, r, r}, y] + 38 G[{1, 1, 0, 0}, y] - 56 G[{1, 1, 0, 1}, y] - 10 G[{1, 1, 0, r}, y] - 132 G[{1, 1, 1, 0}, y] + 132 G[{1, 1, 1, r}, y] + 28 G[{1, 1, r, 0}, y] + 56 G[{1, 1, r, 1}, y] - 56 G[{1, 1, r, r}, y] - 2 G[{1, r, 0, 0}, y] + 8 G[{1, r, 0, 1}, y] - 2 G[{1, r, 0, r}, y] + 20 G[{1, r, 1, 0}, y] + 16 G[{1, r, 1, 1}, y] - 28 G[{1, r, 1, r}, y] - 8 G[{1, r, r, 0}, y] - 16 G[{1, r, r, 1}, y] + 16 G[{1, r, r, r}, y] + 16 G[{1}, y] Zeta[3], Rational[1, 2] (Rational[-1, 8] Pi^4 G[{0}, y] + Rational[199, 180] Pi^4 G[{1}, y]) + 2 Pi^2 G[{0, -1, -1}, y] + 2 Pi^2 G[{0, -1, 0}, y] - 4 Pi^2 G[{0, -1, 1}, y] + 3 Pi^2 G[{0, 0, -1}, y] + Rational[10, 3] Pi^2 G[{0, 0, 0}, y] + Rational[-10, 3] Pi^2 G[{0, 0, 1}, y] - 4 Pi^2 G[{0, 1, -1}, y] + Rational[-10, 3] Pi^2 G[{0, 1, 0}, y] - 4 Pi^2 G[{1, 0, -1}, y] - 4 Pi^2 G[{1, 0, 0}, y] + Rational[-4, 3] Pi^2 (G[{0, -1, -1}, y] - G[{0, -1, 1}, y] + G[{0, 0, -1}, y] + G[{0, 0, 0}, y] - G[{0, 0, 1}, y] - G[{0, 1, -1}, y] - 2 G[{0, 1, 0}, y] + G[{0, 1, 1}, y] - 2 G[{1, 0, -1}, y] - 2 G[{1, 0, 0}, y] + 2 G[{1, 0, 1}, y] + 4 G[{1, 1, 0}, y]) + Rational[-2, 3] Pi^2 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) + 16 Pi^2 G[{1, 1, 1}, y] + Rational[-1, 3] Pi^2 (3 G[{0, -1, 0}, y] + 8 G[{0, 0, 0}, y] - 16 G[{0, 0, 1}, y] + Rational[9, 2] G[{0, 0, r}, y] - 11 G[{0, 1, 0}, y] + 24 G[{0, 1, 1}, y] - 7 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 G[{0, r, 1}, y] + 2 G[{0, r, r}, y] - 13 G[{1, 0, 0}, y] + 20 G[{1, 0, 1}, y] - 3 G[{1, 0, r}, y] + 2 (5 G[{1, 1, 0}, y] - 24 G[{1, 1, 1}, y] + 7 G[{1, 1, r}, y] + G[{1, r, 0}, y] + 2 G[{1, r, 1}, y] - 2 G[{1, r, r}, y])) + Rational[1, 6] Pi^2 (Rational[7, 2] G[{0, 0, 0}, y] + 11 G[{0, 0, 1}, y] - 9 G[{0, 0, r}, y] - 5 G[{0, 1, 0}, y] - 18 G[{0, 1, 1}, y] + 14 G[{0, 1, r}, y] - G[{0, r, 0}, y] + 10 G[{0, r, 1}, y] - 4 G[{0, r, r}, y] - 7 G[{1, 0, 0}, y] + 2 (G[{1, 0, 1}, y] + 3 G[{1, 0, r}, y] + 5 G[{1, 1, 0}, y] + 18 G[{1, 1, 1}, y] - 14 G[{1, 1, r}, y] + G[{1, r, 0}, y] - 10 G[{1, r, 1}, y] + 4 G[{1, r, r}, y])) + 12 G[{0, -1, -1, -1, 0}, y] + 6 G[{0, -1, -1, 0, 0}, y] - 24 G[{0, -1, -1, 0, 1}, y] + 12 G[{0, -1, -1, 0, r}, y] - 24 G[{0, -1, -1, 1, 0}, y] + 6 G[{0, -1, 0, -1, 0}, y] + 3 G[{0, -1, 0, 0, 0}, y] - 12 G[{0, -1, 0, 0, 1}, y] + 6 G[{0, -1, 0, 0, r}, y] + 12 G[{0, -1, 0, 1, 0}, y] + 48 G[{0, -1, 0, 1, 1}, y] - 48 G[{0, -1, 0, 1, r}, y] - 12 G[{0, -1, 0, r, 0}, y] - 24 G[{0, -1, 0, r, 1}, y] + 24 G[{0, -1, 0, r, r}, y] - 24 G[{0, -1, 1, -1, 0}, y] - 12 G[{0, -1, 1, 0, 0}, y] + 48 G[{0, -1, 1, 0, 1}, y] - 24 G[{0, -1, 1, 0, r}, y] + 48 G[{0, -1, 1, 1, 0}, y] + 18 G[{0, 0, -1, -1, 0}, y] + 9 G[{0, 0, -1, 0, 0}, y] - 36 G[{0, 0, -1, 0, 1}, y] + 18 G[{0, 0, -1, 0, r}, y] - 36 G[{0, 0, -1, 1, 0}, y] + 21 G[{0, 0, 0, -1, 0}, y] + 38 G[{0, 0, 0, 0, 0}, y] - 88 G[{0, 0, 0, 0, 1}, y] + Rational[57, 2] G[{0, 0, 0, 0, r}, y] - 23 G[{0, 0, 0, 1, 0}, y] + 192 G[{0, 0, 0, 1, 1}, y] - 115 G[{0, 0, 0, 1, r}, y] - 25 G[{0, 0, 0, r, 0}, y] - 50 G[{0, 0, 0, r, 1}, y] + 50 G[{0, 0, 0, r, r}, y] - 36 G[{0, 0, 1, -1, 0}, y] - 55 G[{0, 0, 1, 0, 0}, y] + 92 G[{0, 0, 1, 0, 1}, y] - 33 G[{0, 0, 1, 0, r}, y] - 74 G[{0, 0, 1, 1, 0}, y] - 384 G[{0, 0, 1, 1, 1}, y] + 338 G[{0, 0, 1, 1, r}, y] + 86 G[{0, 0, 1, r, 0}, y] + 172 G[{0, 0, 1, r, 1}, y] - 172 G[{0, 0, 1, r, r}, y] - 9 G[{0, 0, r, 0, 0}, y] + 36 G[{0, 0, r, 0, 1}, y] - 9 G[{0, 0, r, 0, r}, y] + 90 G[{0, 0, r, 1, 0}, y] + 72 G[{0, 0, r, 1, 1}, y] - 126 G[{0, 0, r, 1, r}, y] - 36 G[{0, 0, r, r, 0}, y] - 72 G[{0, 0, r, r, 1}, y] + 72 G[{0, 0, r, r, r}, y] - 24 G[{0, 1, -1, -1, 0}, y] - 12 G[{0, 1, -1, 0, 0}, y] + 48 G[{0, 1, -1, 0, 1}, y] - 24 G[{0, 1, -1, 0, r}, y] + 48 G[{0, 1, -1, 1, 0}, y] - 36 G[{0, 1, 0, -1, 0}, y] - 71 G[{0, 1, 0, 0, 0}, y] + 156 G[{0, 1, 0, 0, 1}, y] - 49 G[{0, 1, 0, 0, r}, y] + 62 G[{0, 1, 0, 1, 0}, y] - 304 G[{0, 1, 0, 1, 1}, y] + 162 G[{0, 1, 0, 1, r}, y] + 34 G[{0, 1, 0, r, 0}, y] + 68 G[{0, 1, 0, r, 1}, y] - 68 G[{0, 1, 0, r, r}, y] + 48 G[{0, 1, 1, -1, 0}, y] + 102 G[{0, 1, 1, 0, 0}, y] - 152 G[{0, 1, 1, 0, 1}, y] + 46 G[{0, 1, 1, 0, r}, y] + 108 G[{0, 1, 1, 1, 0}, y] + 640 G[{0, 1, 1, 1, 1}, y] - 524 G[{0, 1, 1, 1, r}, y] - 132 G[{0, 1, 1, r, 0}, y] - 264 G[{0, 1, 1, r, 1}, y] + 264 G[{0, 1, 1, r, r}, y] + 14 G[{0, 1, r, 0, 0}, y] - 56 G[{0, 1, r, 0, 1}, y] + 14 G[{0, 1, r, 0, r}, y] - 140 G[{0, 1, r, 1, 0}, y] - 112 G[{0, 1, r, 1, 1}, y] + 196 G[{0, 1, r, 1, r}, y] + 56 G[{0, 1, r, r, 0}, y] + 112 G[{0, 1, r, r, 1}, y] - 112 G[{0, 1, r, r, r}, y] - G[{0, r, 0, 0, 0}, y] + 4 G[{0, r, 0, 0, 1}, y] - G[{0, r, 0, 0, r}, y] - 2 G[{0, r, 0, 1, 0}, y] - 16 G[{0, r, 0, 1, 1}, y] + 10 G[{0, r, 0, 1, r}, y] + 2 G[{0, r, 0, r, 0}, y] + 4 G[{0, r, 0, r, 1}, y] - 4 G[{0, r, 0, r, r}, y] + 10 G[{0, r, 1, 0, 0}, y] - 40 G[{0, r, 1, 0, 1}, y] + 10 G[{0, r, 1, 0, r}, y] - 76 G[{0, r, 1, 1, 0}, y] - 32 G[{0, r, 1, 1, 1}, y] + 92 G[{0, r, 1, 1, r}, y] + 28 G[{0, r, 1, r, 0}, y] + 56 G[{0, r, 1, r, 1}, y] - 56 G[{0, r, 1, r, r}, y] - 4 G[{0, r, r, 0, 0}, y] + 16 G[{0, r, r, 0, 1}, y] - 4 G[{0, r, r, 0, r}, y] + 40 G[{0, r, r, 1, 0}, y] + 32 G[{0, r, r, 1, 1}, y] - 56 G[{0, r, r, 1, r}, y] - 16 G[{0, r, r, r, 0}, y] - 32 G[{0, r, r, r, 1}, y] + 32 G[{0, r, r, r, r}, y] - 24 G[{1, 0, -1, -1, 0}, y] - 12 G[{1, 0, -1, 0, 0}, y] + 48 G[{1, 0, -1, 0, 1}, y] - 24 G[{1, 0, -1, 0, r}, y] + 48 G[{1, 0, -1, 1, 0}, y] - 36 G[{1, 0, 0, -1, 0}, y] - 73 G[{1, 0, 0, 0, 0}, y] + 164 G[{1, 0, 0, 0, 1}, y] - 51 G[{1, 0, 0, 0, r}, y] + 58 G[{1, 0, 0, 1, 0}, y] - 336 G[{1, 0, 0, 1, 1}, y] + 182 G[{1, 0, 0, 1, r}, y] + 38 G[{1, 0, 0, r, 0}, y] + 76 G[{1, 0, 0, r, 1}, y] - 76 G[{1, 0, 0, r, r}, y] + 48 G[{1, 0, 1, -1, 0}, y] + 122 G[{1, 0, 1, 0, 0}, y] - 232 G[{1, 0, 1, 0, 1}, y] + 66 G[{1, 0, 1, 0, r}, y] - 44 G[{1, 0, 1, 1, 0}, y] + 576 G[{1, 0, 1, 1, 1}, y] - 340 G[{1, 0, 1, 1, r}, y] - 76 G[{1, 0, 1, r, 0}, y] - 152 G[{1, 0, 1, r, 1}, y] + 152 G[{1, 0, 1, r, r}, y] + 6 G[{1, 0, r, 0, 0}, y] - 24 G[{1, 0, r, 0, 1}, y] + 6 G[{1, 0, r, 0, r}, y] - 60 G[{1, 0, r, 1, 0}, y] - 48 G[{1, 0, r, 1, 1}, y] + 84 G[{1, 0, r, 1, r}, y] + 24 G[{1, 0, r, r, 0}, y] + 48 G[{1, 0, r, r, 1}, y] - 48 G[{1, 0, r, r, r}, y] + 48 G[{1, 1, 0, -1, 0}, y] + 130 G[{1, 1, 0, 0, 0}, y] - 264 G[{1, 1, 0, 0, 1}, y] + 74 G[{1, 1, 0, 0, r}, y] - 172 G[{1, 1, 0, 1, 0}, y] + 416 G[{1, 1, 0, 1, 1}, y] - 132 G[{1, 1, 0, 1, r}, y] - 20 G[{1, 1, 0, r, 0}, y] - 40 G[{1, 1, 0, r, 1}, y] + 40 G[{1, 1, 0, r, r}, y] - 2 (8 G[{0, -1, -1, -1, 0}, y] + 4 G[{0, -1, -1, 0, 0}, y] - 8 G[{0, -1, -1, 0, 1}, y] - 8 G[{0, -1, -1, 1, 0}, y] + 2 G[{0, -1, 0, 0, 0}, y] - 4 G[{0, -1, 0, 0, 1}, y] - 4 G[{0, -1, 0, 1, 0}, y] + 8 G[{0, -1, 0, 1, 1}, y] - 8 G[{0, -1, 1, -1, 0}, y] - 4 G[{0, -1, 1, 0, 0}, y] + 8 G[{0, -1, 1, 0, 1}, y] + 8 G[{0, -1, 1, 1, 0}, y] + 8 G[{0, 0, -1, -1, 0}, y] + 4 G[{0, 0, -1, 0, 0}, y] - 8 G[{0, 0, -1, 0, 1}, y] - 8 G[{0, 0, -1, 1, 0}, y] + 8 G[{0, 0, 0, -1, 0}, y] + 15 G[{0, 0, 0, 0, 0}, y] - 14 G[{0, 0, 0, 0, 1}, y] - 14 G[{0, 0, 0, 1, 0}, y] + 12 G[{0, 0, 0, 1, 1}, y] - 8 G[{0, 0, 1, -1, 0}, y] - 22 G[{0, 0, 1, 0, 0}, y] + 12 G[{0, 0, 1, 0, 1}, y] + 12 G[{0, 0, 1, 1, 0}, y] - 8 G[{0, 0, 1, 1, 1}, y] - 8 G[{0, 1, -1, -1, 0}, y] - 4 G[{0, 1, -1, 0, 0}, y] + 8 G[{0, 1, -1, 0, 1}, y] + 8 G[{0, 1, -1, 1, 0}, y] - 16 G[{0, 1, 0, -1, 0}, y] - 26 G[{0, 1, 0, 0, 0}, y] + 20 G[{0, 1, 0, 0, 1}, y] + 20 G[{0, 1, 0, 1, 0}, y] - 8 G[{0, 1, 0, 1, 1}, y] + 8 G[{0, 1, 1, -1, 0}, y] + 36 G[{0, 1, 1, 0, 0}, y] - 8 G[{0, 1, 1, 0, 1}, y] - 8 G[{0, 1, 1, 1, 0}, y] - 16 G[{1, 0, -1, -1, 0}, y] - 8 G[{1, 0, -1, 0, 0}, y] + 16 G[{1, 0, -1, 0, 1}, y] + 16 G[{1, 0, -1, 1, 0}, y] - 16 G[{1, 0, 0, -1, 0}, y] - 28 G[{1, 0, 0, 0, 0}, y] + 24 G[{1, 0, 0, 0, 1}, y] + 24 G[{1, 0, 0, 1, 0}, y] - 16 G[{1, 0, 0, 1, 1}, y] + 16 G[{1, 0, 1, -1, 0}, y] + 40 G[{1, 0, 1, 0, 0}, y] - 16 G[{1, 0, 1, 0, 1}, y] - 16 G[{1, 0, 1, 1, 0}, y] + 32 G[{1, 1, 0, -1, 0}, y] + 48 G[{1, 1, 0, 0, 0}, y] - 32 G[{1, 1, 0, 0, 1}, y] - 32 G[{1, 1, 0, 1, 0}, y] - 64 G[{1, 1, 1, 0, 0}, y]) - 156 G[{1, 1, 1, 0, 0}, y] + 112 G[{1, 1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0, r}, y] - 408 G[{1, 1, 1, 1, 0}, y] - 1280 G[{1, 1, 1, 1, 1}, y] + Rational[1, 2] (8 G[{0, -1, -1, -1, 0}, y] + 12 G[{0, -1, -1, 0, 0}, y] - 16 G[{0, -1, -1, 0, 1}, y] - 16 G[{0, -1, -1, 1, 0}, y] + 4 G[{0, -1, 0, -1, 0}, y] + 14 G[{0, -1, 0, 0, 0}, y] - 24 G[{0, -1, 0, 0, 1}, y] - 24 G[{0, -1, 0, 1, 0}, y] + 32 G[{0, -1, 0, 1, 1}, y] - 16 G[{0, -1, 1, -1, 0}, y] - 24 G[{0, -1, 1, 0, 0}, y] + 32 G[{0, -1, 1, 0, 1}, y] + 32 G[{0, -1, 1, 1, 0}, y] + 12 G[{0, 0, -1, -1, 0}, y] + 18 G[{0, 0, -1, 0, 0}, y] - 24 G[{0, 0, -1, 0, 1}, y] - 24 G[{0, 0, -1, 1, 0}, y] + 14 G[{0, 0, 0, -1, 0}, y] - 31 G[{0, 0, 0, 0, 0}, y] + 92 G[{0, 0, 0, 0, 1}, y] + 92 G[{0, 0, 0, 1, 0}, y] - 240 G[{0, 0, 0, 1, 1}, y] - 24 G[{0, 0, 1, -1, 0}, y] + 92 G[{0, 0, 1, 0, 0}, y] - 240 G[{0, 0, 1, 0, 1}, y] - 240 G[{0, 0, 1, 1, 0}, y] + 576 G[{0, 0, 1, 1, 1}, y] - 16 G[{0, 1, -1, -1, 0}, y] - 24 G[{0, 1, -1, 0, 0}, y] + 32 G[{0, 1, -1, 0, 1}, y] + 32 G[{0, 1, -1, 1, 0}, y] - 24 G[{0, 1, 0, -1, 0}, y] + 92 G[{0, 1, 0, 0, 0}, y] - 240 G[{0, 1, 0, 0, 1}, y] - 240 G[{0, 1, 0, 1, 0}, y] + 576 G[{0, 1, 0, 1, 1}, y] + 32 G[{0, 1, 1, -1, 0}, y] - 240 G[{0, 1, 1, 0, 0}, y] + 576 G[{0, 1, 1, 0, 1}, y] + 576 G[{0, 1, 1, 1, 0}, y] - 1280 G[{0, 1, 1, 1, 1}, y] - 16 G[{1, 0, -1, -1, 0}, y] - 24 G[{1, 0, -1, 0, 0}, y] + 32 G[{1, 0, -1, 0, 1}, y] + 32 G[{1, 0, -1, 1, 0}, y] - 24 G[{1, 0, 0, -1, 0}, y] + 92 G[{1, 0, 0, 0, 0}, y] - 240 G[{1, 0, 0, 0, 1}, y] - 240 G[{1, 0, 0, 1, 0}, y] + 576 G[{1, 0, 0, 1, 1}, y] + 32 G[{1, 0, 1, -1, 0}, y] - 240 G[{1, 0, 1, 0, 0}, y] + 576 G[{1, 0, 1, 0, 1}, y] + 576 G[{1, 0, 1, 1, 0}, y] - 1280 G[{1, 0, 1, 1, 1}, y] + 32 G[{1, 1, 0, -1, 0}, y] - 240 G[{1, 1, 0, 0, 0}, y] + 576 G[{1, 1, 0, 0, 1}, y] + 576 G[{1, 1, 0, 1, 0}, y] - 1280 G[{1, 1, 0, 1, 1}, y] + 576 G[{1, 1, 1, 0, 0}, y] - 1280 G[{1, 1, 1, 0, 1}, y] - 1280 G[{1, 1, 1, 1, 0}, y] + 2560 G[{1, 1, 1, 1, 1}, y]) + 1048 G[{1, 1, 1, 1, r}, y] + 264 G[{1, 1, 1, r, 0}, y] + 528 G[{1, 1, 1, r, 1}, y] - 528 G[{1, 1, 1, r, r}, y] - 28 G[{1, 1, r, 0, 0}, y] + 112 G[{1, 1, r, 0, 1}, y] - 28 G[{1, 1, r, 0, r}, y] + 280 G[{1, 1, r, 1, 0}, y] + 224 G[{1, 1, r, 1, 1}, y] - 392 G[{1, 1, r, 1, r}, y] - 112 G[{1, 1, r, r, 0}, y] - 224 G[{1, 1, r, r, 1}, y] + 224 G[{1, 1, r, r, r}, y] + 2 G[{1, r, 0, 0, 0}, y] - 8 G[{1, r, 0, 0, 1}, y] + 2 G[{1, r, 0, 0, r}, y] + 4 G[{1, r, 0, 1, 0}, y] + 32 G[{1, r, 0, 1, 1}, y] - 20 G[{1, r, 0, 1, r}, y] - 4 G[{1, r, 0, r, 0}, y] - 8 G[{1, r, 0, r, 1}, y] + 8 G[{1, r, 0, r, r}, y] - 20 G[{1, r, 1, 0, 0}, y] + 80 G[{1, r, 1, 0, 1}, y] - 20 G[{1, r, 1, 0, r}, y] + 152 G[{1, r, 1, 1, 0}, y] + 64 G[{1, r, 1, 1, 1}, y] - 184 G[{1, r, 1, 1, r}, y] - 56 G[{1, r, 1, r, 0}, y] - 112 G[{1, r, 1, r, 1}, y] + 112 G[{1, r, 1, r, r}, y] + 8 G[{1, r, r, 0, 0}, y] - 32 G[{1, r, r, 0, 1}, y] + 8 G[{1, r, r, 0, r}, y] - 80 G[{1, r, r, 1, 0}, y] - 64 G[{1, r, r, 1, 1}, y] + 112 G[{1, r, r, 1, r}, y] + 32 G[{1, r, r, r, 0}, y] + 64 G[{1, r, r, r, 1}, y] - 64 G[{1, r, r, r, r}, y] + Rational[-3, 2] Pi^2 Zeta[3] - 16 G[{0, -1}, y] Zeta[3] - G[{0, 0}, y] Zeta[3] - 16 G[{0, 1}, y] Zeta[3] + 13 G[{0, r}, y] Zeta[3] + 2 G[{1, 0}, y] Zeta[3] + 112 G[{1, 1}, y] Zeta[3] - 26 G[{1, r}, y] Zeta[3] + 30 Zeta[5], Rational[1711, 30240] Pi^6 + Rational[-77, 180] Pi^4 G[{0, -1}, y] + Rational[9, 80] Pi^4 G[{0, 0}, y] + Rational[-289, 360] Pi^4 G[{0, 1}, y] + Rational[19, 120] Pi^4 G[{0, r}, y] + Rational[-19, 40] Pi^4 G[{1, 0}, y] + Rational[593, 180] Pi^4 G[{1, 1}, y] + Rational[-19, 60] Pi^4 G[{1, r}, y] - 2 Pi^2 G[{0, -1, -1, 0}, y] + Rational[-5, 3] Pi^2 G[{0, -1, 0, 0}, y] + Rational[8, 3] Pi^2 G[{0, -1, 0, 1}, y] + Rational[8, 3] Pi^2 G[{0, -1, 1, 0}, y] + Rational[-7, 3] Pi^2 G[{0, 0, -1, 0}, y] + Rational[1, 6] Pi^2 G[{0, 0, 0, 0}, y] + Rational[-16, 3] Pi^2 G[{0, 0, 0, 1}, y] + Rational[-16, 3] Pi^2 G[{0, 0, 1, 0}, y] + Rational[52, 3] Pi^2 G[{0, 0, 1, 1}, y] + Rational[8, 3] Pi^2 G[{0, 1, -1, 0}, y] - 4 Pi^2 G[{0, 1, 0, 0}, y] + Rational[52, 3] Pi^2 G[{0, 1, 0, 1}, y] + Rational[52, 3] Pi^2 G[{0, 1, 1, 0}, y] + Rational[-128, 3] Pi^2 G[{0, 1, 1, 1}, y] + 4 Pi^2 G[{1, 0, -1, 0}, y] + Rational[-10, 3] Pi^2 G[{1, 0, 0, 0}, y] + 16 Pi^2 G[{1, 0, 0, 1}, y] + 16 Pi^2 G[{1, 0, 1, 0}, y] + Rational[-128, 3] Pi^2 G[{1, 0, 1, 1}, y] + Rational[40, 3] Pi^2 G[{1, 1, 0, 0}, y] + Rational[-128, 3] Pi^2 G[{1, 1, 0, 1}, y] + Rational[-1, 2] Pi^2 (8 G[{0, -1, -1, -1}, y] + 4 G[{0, -1, -1, 0}, y] - 16 G[{0, -1, -1, 1}, y] + 4 G[{0, -1, 0, -1}, y] + 2 G[{0, -1, 0, 0}, y] - 8 G[{0, -1, 0, 1}, y] - 16 G[{0, -1, 1, -1}, y] - 8 G[{0, -1, 1, 0}, y] + 32 G[{0, -1, 1, 1}, y] + 12 G[{0, 0, -1, -1}, y] + 6 G[{0, 0, -1, 0}, y] - 24 G[{0, 0, -1, 1}, y] + 14 G[{0, 0, 0, -1}, y] + 15 G[{0, 0, 0, 0}, y] - 28 G[{0, 0, 0, 1}, y] - 24 G[{0, 0, 1, -1}, y] - 28 G[{0, 0, 1, 0}, y] + 48 G[{0, 0, 1, 1}, y] - 16 G[{0, 1, -1, -1}, y] - 8 G[{0, 1, -1, 0}, y] + 32 G[{0, 1, -1, 1}, y] - 24 G[{0, 1, 0, -1}, y] - 28 G[{0, 1, 0, 0}, y] + 48 G[{0, 1, 0, 1}, y] + 32 G[{0, 1, 1, -1}, y] + 48 G[{0, 1, 1, 0}, y] - 64 G[{0, 1, 1, 1}, y] - 16 G[{1, 0, -1, -1}, y] - 8 G[{1, 0, -1, 0}, y] + 32 G[{1, 0, -1, 1}, y] - 24 G[{1, 0, 0, -1}, y] - 28 G[{1, 0, 0, 0}, y] + 48 G[{1, 0, 0, 1}, y] + 32 G[{1, 0, 1, -1}, y] + 48 G[{1, 0, 1, 0}, y] - 64 G[{1, 0, 1, 1}, y] + 32 G[{1, 1, 0, -1}, y] + 48 G[{1, 1, 0, 0}, y] - 64 G[{1, 1, 0, 1}, y] - 64 G[{1, 1, 1, 0}, y]) + Rational[8, 3] Pi^2 (G[{0, -1, -1, -1}, y] - G[{0, -1, -1, 1}, y] - G[{0, -1, 1, -1}, y] + G[{0, -1, 1, 1}, y] + G[{0, 0, -1, -1}, y] - G[{0, 0, -1, 1}, y] + G[{0, 0, 0, -1}, y] + G[{0, 0, 0, 0}, y] - G[{0, 0, 0, 1}, y] - G[{0, 0, 1, -1}, y] - 2 G[{0, 0, 1, 0}, y] + G[{0, 0, 1, 1}, y] - G[{0, 1, -1, -1}, y] + G[{0, 1, -1, 1}, y] - 2 G[{0, 1, 0, -1}, y] - 2 G[{0, 1, 0, 0}, y] + 2 G[{0, 1, 0, 1}, y] + G[{0, 1, 1, -1}, y] + 4 G[{0, 1, 1, 0}, y] - G[{0, 1, 1, 1}, y] - 2 G[{1, 0, -1, -1}, y] + 2 G[{1, 0, -1, 1}, y] - 2 G[{1, 0, 0, -1}, y] - 2 G[{1, 0, 0, 0}, y] + 2 G[{1, 0, 0, 1}, y] + 2 G[{1, 0, 1, -1}, y] + 4 G[{1, 0, 1, 0}, y] - 2 G[{1, 0, 1, 1}, y] + 4 G[{1, 1, 0, -1}, y] + 4 G[{1, 1, 0, 0}, y] - 4 G[{1, 1, 0, 1}, y] - 8 G[{1, 1, 1, 0}, y]) + Rational[-128, 3] Pi^2 G[{1, 1, 1, 0}, y] + Rational[4, 3] Pi^2 (G[{0, 0, 0, 0}, y] - 2 (G[{0, 0, 0, 1}, y] + G[{0, 0, 1, 0}, y] - 2 G[{0, 0, 1, 1}, y] + G[{0, 1, 0, 0}, y] - 2 G[{0, 1, 0, 1}, y] - 2 G[{0, 1, 1, 0}, y] + 4 G[{0, 1, 1, 1}, y] + G[{1, 0, 0, 0}, y] - 2 G[{1, 0, 0, 1}, y] - 2 G[{1, 0, 1, 0}, y] + 4 G[{1, 0, 1, 1}, y] - 2 G[{1, 1, 0, 0}, y] + 4 G[{1, 1, 0, 1}, y] + 4 G[{1, 1, 1, 0}, y] - 8 G[{1, 1, 1, 1}, y])) + Rational[256, 3] Pi^2 G[{1, 1, 1, 1}, y] + Rational[1, 6] Pi^2 ((-24) G[{0, -1, 0, 1}, y] + 12 G[{0, -1, 0, r}, y] + Rational[-15, 2] G[{0, 0, 0, 0}, y] - 35 G[{0, 0, 0, 1}, y] + 25 G[{0, 0, 0, r}, y] - 3 G[{0, 0, 1, 0}, y] + 178 G[{0, 0, 1, 1}, y] - 86 G[{0, 0, 1, r}, y] + 9 G[{0, 0, r, 0}, y] - 90 G[{0, 0, r, 1}, y] + 36 G[{0, 0, r, r}, y] + 13 G[{0, 1, 0, 0}, y] + 42 G[{0, 1, 0, 1}, y] - 34 G[{0, 1, 0, r}, y] + 2 G[{0, 1, 1, 0}, y] - 268 G[{0, 1, 1, 1}, y] + 132 G[{0, 1, 1, r}, y] - 14 G[{0, 1, r, 0}, y] + 140 G[{0, 1, r, 1}, y] - 56 G[{0, 1, r, r}, y] + G[{0, r, 0, 0}, y] + 2 G[{0, r, 0, 1}, y] - 2 G[{0, r, 0, r}, y] - 10 G[{0, r, 1, 0}, y] + 76 G[{0, r, 1, 1}, y] - 28 G[{0, r, 1, r}, y] + 4 G[{0, r, r, 0}, y] - 40 G[{0, r, r, 1}, y] + 16 G[{0, r, r, r}, y] + 15 G[{1, 0, 0, 0}, y] + 46 G[{1, 0, 0, 1}, y] - 38 G[{1, 0, 0, r}, y] - 18 G[{1, 0, 1, 0}, y] - 116 G[{1, 0, 1, 1}, y] + 76 G[{1, 0, 1, r}, y] - 6 G[{1, 0, r, 0}, y] + 60 G[{1, 0, r, 1}, y] - 24 G[{1, 0, r, r}, y] - 26 G[{1, 1, 0, 0}, y] + 12 G[{1, 1, 0, 1}, y] + 20 G[{1, 1, 0, r}, y] - 4 G[{1, 1, 1, 0}, y] + 536 G[{1, 1, 1, 1}, y] - 264 G[{1, 1, 1, r}, y] + 28 G[{1, 1, r, 0}, y] - 280 G[{1, 1, r, 1}, y] + 112 G[{1, 1, r, r}, y] - 2 G[{1, r, 0, 0}, y] - 4 G[{1, r, 0, 1}, y] + 4 G[{1, r, 0, r}, y] + 20 G[{1, r, 1, 0}, y] - 152 G[{1, r, 1, 1}, y] + 56 G[{1, r, 1, r}, y] - 8 G[{1, r, r, 0}, y] + 80 G[{1, r, r, 1}, y] - 32 G[{1, r, r, r}, y]) + Rational[-1, 3] Pi^2 ((-6) G[{0, -1, -1, 0}, y] - 3 G[{0, -1, 0, 0}, y] + 12 G[{0, -1, 0, 1}, y] - 6 G[{0, -1, 0, r}, y] + 12 G[{0, -1, 1, 0}, y] - 9 G[{0, 0, -1, 0}, y] - 18 G[{0, 0, 0, 0}, y] + 40 G[{0, 0, 0, 1}, y] + Rational[-25, 2] G[{0, 0, 0, r}, y] + 15 G[{0, 0, 1, 0}, y] - 80 G[{0, 0, 1, 1}, y] + 43 G[{0, 0, 1, r}, y] + 9 G[{0, 0, r, 0}, y] + 18 G[{0, 0, r, 1}, y] - 18 G[{0, 0, r, r}, y] + 12 G[{0, 1, -1, 0}, y] + 31 G[{0, 1, 0, 0}, y] - 60 G[{0, 1, 0, 1}, y] + 17 G[{0, 1, 0, r}, y] - 22 G[{0, 1, 1, 0}, y] + 128 G[{0, 1, 1, 1}, y] - 66 G[{0, 1, 1, r}, y] - 14 G[{0, 1, r, 0}, y] - 28 G[{0, 1, r, 1}, y] + 28 G[{0, 1, r, r}, y] + G[{0, r, 0, 0}, y] - 4 G[{0, r, 0, 1}, y] + G[{0, r, 0, r}, y] - 10 G[{0, r, 1, 0}, y] - 8 G[{0, r, 1, 1}, y] + 14 G[{0, r, 1, r}, y] + 4 G[{0, r, r, 0}, y] + 8 G[{0, r, r, 1}, y] - 8 G[{0, r, r, r}, y] + 12 G[{1, 0, -1, 0}, y] + 33 G[{1, 0, 0, 0}, y] - 68 G[{1, 0, 0, 1}, y] + 19 G[{1, 0, 0, r}, y] - 42 G[{1, 0, 1, 0}, y] + 112 G[{1, 0, 1, 1}, y] - 38 G[{1, 0, 1, r}, y] - 6 G[{1, 0, r, 0}, y] - 12 G[{1, 0, r, 1}, y] + 12 G[{1, 0, r, r}, y] - 50 G[{1, 1, 0, 0}, y] + 72 G[{1, 1, 0, 1}, y] - 10 G[{1, 1, 0, r}, y] - 4 G[{1, 1, 1, 0}, y] - 256 G[{1, 1, 1, 1}, y] + 132 G[{1, 1, 1, r}, y] + 28 G[{1, 1, r, 0}, y] + 56 G[{1, 1, r, 1}, y] - 56 G[{1, 1, r, r}, y] - 2 G[{1, r, 0, 0}, y] + 8 G[{1, r, 0, 1}, y] - 2 G[{1, r, 0, r}, y] + 20 G[{1, r, 1, 0}, y] + 16 G[{1, r, 1, 1}, y] - 28 G[{1, r, 1, r}, y] - 8 G[{1, r, r, 0}, y] - 16 G[{1, r, r, 1}, y] + 16 G[{1, r, r, r}, y]) - 24 G[{0, -1, -1, -1, -1, 0}, y] - 12 G[{0, -1, -1, -1, 0, 0}, y] + 48 G[{0, -1, -1, -1, 0, 1}, y] - 24 G[{0, -1, -1, -1, 0, r}, y] + 48 G[{0, -1, -1, -1, 1, 0}, y] - 12 G[{0, -1, -1, 0, -1, 0}, y] - 6 G[{0, -1, -1, 0, 0, 0}, y] + 24 G[{0, -1, -1, 0, 0, 1}, y] - 12 G[{0, -1, -1, 0, 0, r}, y] - 24 G[{0, -1, -1, 0, 1, 0}, y] - 96 G[{0, -1, -1, 0, 1, 1}, y] + 96 G[{0, -1, -1, 0, 1, r}, y] + 24 G[{0, -1, -1, 0, r, 0}, y] + 48 G[{0, -1, -1, 0, r, 1}, y] - 48 G[{0, -1, -1, 0, r, r}, y] + 48 G[{0, -1, -1, 1, -1, 0}, y] + 24 G[{0, -1, -1, 1, 0, 0}, y] - 96 G[{0, -1, -1, 1, 0, 1}, y] + 48 G[{0, -1, -1, 1, 0, r}, y] - 96 G[{0, -1, -1, 1, 1, 0}, y] - 12 G[{0, -1, 0, -1, -1, 0}, y] - 6 G[{0, -1, 0, -1, 0, 0}, y] + 24 G[{0, -1, 0, -1, 0, 1}, y] - 12 G[{0, -1, 0, -1, 0, r}, y] + 24 G[{0, -1, 0, -1, 1, 0}, y] - 6 G[{0, -1, 0, 0, -1, 0}, y] - 3 G[{0, -1, 0, 0, 0, 0}, y] + 12 G[{0, -1, 0, 0, 0, 1}, y] - 6 G[{0, -1, 0, 0, 0, r}, y] - 12 G[{0, -1, 0, 0, 1, 0}, y] - 48 G[{0, -1, 0, 0, 1, 1}, y] + 48 G[{0, -1, 0, 0, 1, r}, y] + 12 G[{0, -1, 0, 0, r, 0}, y] + 24 G[{0, -1, 0, 0, r, 1}, y] - 24 G[{0, -1, 0, 0, r, r}, y] + 24 G[{0, -1, 0, 1, -1, 0}, y] - 12 G[{0, -1, 0, 1, 0, 0}, y] + 48 G[{0, -1, 0, 1, 0, 1}, y] + 192 G[{0, -1, 0, 1, 1, 0}, y] + 192 G[{0, -1, 0, 1, 1, 1}, y] - 336 G[{0, -1, 0, 1, 1, r}, y] - 96 G[{0, -1, 0, 1, r, 0}, y] - 192 G[{0, -1, 0, 1, r, 1}, y] + 192 G[{0, -1, 0, 1, r, r}, y] + 12 G[{0, -1, 0, r, 0, 0}, y] - 48 G[{0, -1, 0, r, 0, 1}, y] + 12 G[{0, -1, 0, r, 0, r}, y] - 120 G[{0, -1, 0, r, 1, 0}, y] - 96 G[{0, -1, 0, r, 1, 1}, y] + 168 G[{0, -1, 0, r, 1, r}, y] + 48 G[{0, -1, 0, r, r, 0}, y] + 96 G[{0, -1, 0, r, r, 1}, y] - 96 G[{0, -1, 0, r, r, r}, y] + 48 G[{0, -1, 1, -1, -1, 0}, y] + 24 G[{0, -1, 1, -1, 0, 0}, y] - 96 G[{0, -1, 1, -1, 0, 1}, y] + 48 G[{0, -1, 1, -1, 0, r}, y] - 96 G[{0, -1, 1, -1, 1, 0}, y] + 24 G[{0, -1, 1, 0, -1, 0}, y] + 12 G[{0, -1, 1, 0, 0, 0}, y] - 48 G[{0, -1, 1, 0, 0, 1}, y] + 24 G[{0, -1, 1, 0, 0, r}, y] + 48 G[{0, -1, 1, 0, 1, 0}, y] + 192 G[{0, -1, 1, 0, 1, 1}, y] - 192 G[{0, -1, 1, 0, 1, r}, y] - 48 G[{0, -1, 1, 0, r, 0}, y] - 96 G[{0, -1, 1, 0, r, 1}, y] + 96 G[{0, -1, 1, 0, r, r}, y] - 96 G[{0, -1, 1, 1, -1, 0}, y] - 48 G[{0, -1, 1, 1, 0, 0}, y] + 192 G[{0, -1, 1, 1, 0, 1}, y] - 96 G[{0, -1, 1, 1, 0, r}, y] + 192 G[{0, -1, 1, 1, 1, 0}, y] - 36 G[{0, 0, -1, -1, -1, 0}, y] - 18 G[{0, 0, -1, -1, 0, 0}, y] + 72 G[{0, 0, -1, -1, 0, 1}, y] - 36 G[{0, 0, -1, -1, 0, r}, y] + 72 G[{0, 0, -1, -1, 1, 0}, y] - 18 G[{0, 0, -1, 0, -1, 0}, y] - 9 G[{0, 0, -1, 0, 0, 0}, y] + 36 G[{0, 0, -1, 0, 0, 1}, y] - 18 G[{0, 0, -1, 0, 0, r}, y] - 36 G[{0, 0, -1, 0, 1, 0}, y] - 144 G[{0, 0, -1, 0, 1, 1}, y] + 144 G[{0, 0, -1, 0, 1, r}, y] + 36 G[{0, 0, -1, 0, r, 0}, y] + 72 G[{0, 0, -1, 0, r, 1}, y] - 72 G[{0, 0, -1, 0, r, r}, y] + 72 G[{0, 0, -1, 1, -1, 0}, y] + 36 G[{0, 0, -1, 1, 0, 0}, y] - 144 G[{0, 0, -1, 1, 0, 1}, y] + 72 G[{0, 0, -1, 1, 0, r}, y] - 144 G[{0, 0, -1, 1, 1, 0}, y] - 42 G[{0, 0, 0, -1, -1, 0}, y] - 21 G[{0, 0, 0, -1, 0, 0}, y] + 84 G[{0, 0, 0, -1, 0, 1}, y] - 42 G[{0, 0, 0, -1, 0, r}, y] + 84 G[{0, 0, 0, -1, 1, 0}, y] - 45 G[{0, 0, 0, 0, -1, 0}, y] - 78 G[{0, 0, 0, 0, 0, 0}, y] + 184 G[{0, 0, 0, 0, 0, 1}, y] + Rational[-121, 2] G[{0, 0, 0, 0, 0, r}, y] + 39 G[{0, 0, 0, 0, 1, 0}, y] - 416 G[{0, 0, 0, 0, 1, 1}, y] + 259 G[{0, 0, 0, 0, 1, r}, y] + 57 G[{0, 0, 0, 0, r, 0}, y] + 114 G[{0, 0, 0, 0, r, 1}, y] - 114 G[{0, 0, 0, 0, r, r}, y] + 84 G[{0, 0, 0, 1, -1, 0}, y] + 103 G[{0, 0, 0, 1, 0, 0}, y] - 156 G[{0, 0, 0, 1, 0, 1}, y] + 65 G[{0, 0, 0, 1, 0, r}, y] + 266 G[{0, 0, 0, 1, 1, 0}, y] + 896 G[{0, 0, 0, 1, 1, 1}, y] - 882 G[{0, 0, 0, 1, 1, r}, y] - 230 G[{0, 0, 0, 1, r, 0}, y] - 460 G[{0, 0, 0, 1, r, 1}, y] + 460 G[{0, 0, 0, 1, r, r}, y] + 25 G[{0, 0, 0, r, 0, 0}, y] - 100 G[{0, 0, 0, r, 0, 1}, y] + 25 G[{0, 0, 0, r, 0, r}, y] - 250 G[{0, 0, 0, r, 1, 0}, y] - 200 G[{0, 0, 0, r, 1, 1}, y] + 350 G[{0, 0, 0, r, 1, r}, y] + 100 G[{0, 0, 0, r, r, 0}, y] + 200 G[{0, 0, 0, r, r, 1}, y] - 200 G[{0, 0, 0, r, r, r}, y] + 72 G[{0, 0, 1, -1, -1, 0}, y] + 36 G[{0, 0, 1, -1, 0, 0}, y] - 144 G[{0, 0, 1, -1, 0, 1}, y] + 72 G[{0, 0, 1, -1, 0, r}, y] - 144 G[{0, 0, 1, -1, 1, 0}, y] + 84 G[{0, 0, 1, 0, -1, 0}, y] + 135 G[{0, 0, 1, 0, 0, 0}, y] - 284 G[{0, 0, 1, 0, 0, 1}, y] + 97 G[{0, 0, 1, 0, 0, r}, y] - 126 G[{0, 0, 1, 0, 1, 0}, y] + 496 G[{0, 0, 1, 0, 1, 1}, y] - 290 G[{0, 0, 1, 0, 1, r}, y] - 66 G[{0, 0, 1, 0, r, 0}, y] - 132 G[{0, 0, 1, 0, r, 1}, y] + 132 G[{0, 0, 1, 0, r, r}, y] - 144 G[{0, 0, 1, 1, -1, 0}, y] - 86 G[{0, 0, 1, 1, 0, 0}, y] - 168 G[{0, 0, 1, 1, 0, 1}, y] + 2 G[{0, 0, 1, 1, 0, r}, y] - 1228 G[{0, 0, 1, 1, 1, 0}, y] - 1792 G[{0, 0, 1, 1, 1, 1}, y] + 2412 G[{0, 0, 1, 1, 1, r}, y] + 676 G[{0, 0, 1, 1, r, 0}, y] + 1352 G[{0, 0, 1, 1, r, 1}, y] - 1352 G[{0, 0, 1, 1, r, r}, y] - 86 G[{0, 0, 1, r, 0, 0}, y] + 344 G[{0, 0, 1, r, 0, 1}, y] - 86 G[{0, 0, 1, r, 0, r}, y] + 860 G[{0, 0, 1, r, 1, 0}, y] + 688 G[{0, 0, 1, r, 1, 1}, y] - 1204 G[{0, 0, 1, r, 1, r}, y] - 344 G[{0, 0, 1, r, r, 0}, y] - 688 G[{0, 0, 1, r, r, 1}, y] + 688 G[{0, 0, 1, r, r, r}, y] + 9 G[{0, 0, r, 0, 0, 0}, y] - 36 G[{0, 0, r, 0, 0, 1}, y] + 9 G[{0, 0, r, 0, 0, r}, y] + 18 G[{0, 0, r, 0, 1, 0}, y] + 144 G[{0, 0, r, 0, 1, 1}, y] - 90 G[{0, 0, r, 0, 1, r}, y] - 18 G[{0, 0, r, 0, r, 0}, y] - 36 G[{0, 0, r, 0, r, 1}, y] + 36 G[{0, 0, r, 0, r, r}, y] - 90 G[{0, 0, r, 1, 0, 0}, y] + 360 G[{0, 0, r, 1, 0, 1}, y] - 90 G[{0, 0, r, 1, 0, r}, y] + 684 G[{0, 0, r, 1, 1, 0}, y] + 288 G[{0, 0, r, 1, 1, 1}, y] - 828 G[{0, 0, r, 1, 1, r}, y] - 252 G[{0, 0, r, 1, r, 0}, y] - 504 G[{0, 0, r, 1, r, 1}, y] + 504 G[{0, 0, r, 1, r, r}, y] + 36 G[{0, 0, r, r, 0, 0}, y] - 144 G[{0, 0, r, r, 0, 1}, y] + 36 G[{0, 0, r, r, 0, r}, y] - 360 G[{0, 0, r, r, 1, 0}, y] - 288 G[{0, 0, r, r, 1, 1}, y] + 504 G[{0, 0, r, r, 1, r}, y] + 144 G[{0, 0, r, r, r, 0}, y] + 288 G[{0, 0, r, r, r, 1}, y] - 288 G[{0, 0, r, r, r, r}, y] + 48 G[{0, 1, -1, -1, -1, 0}, y] + 24 G[{0, 1, -1, -1, 0, 0}, y] - 96 G[{0, 1, -1, -1, 0, 1}, y] + 48 G[{0, 1, -1, -1, 0, r}, y] - 96 G[{0, 1, -1, -1, 1, 0}, y] + 24 G[{0, 1, -1, 0, -1, 0}, y] + 12 G[{0, 1, -1, 0, 0, 0}, y] - 48 G[{0, 1, -1, 0, 0, 1}, y] + 24 G[{0, 1, -1, 0, 0, r}, y] + 48 G[{0, 1, -1, 0, 1, 0}, y] + 192 G[{0, 1, -1, 0, 1, 1}, y] - 192 G[{0, 1, -1, 0, 1, r}, y] - 48 G[{0, 1, -1, 0, r, 0}, y] - 96 G[{0, 1, -1, 0, r, 1}, y] + 96 G[{0, 1, -1, 0, r, r}, y] - 96 G[{0, 1, -1, 1, -1, 0}, y] - 48 G[{0, 1, -1, 1, 0, 0}, y] + 192 G[{0, 1, -1, 1, 0, 1}, y] - 96 G[{0, 1, -1, 1, 0, r}, y] + 192 G[{0, 1, -1, 1, 1, 0}, y] + 72 G[{0, 1, 0, -1, -1, 0}, y] + 36 G[{0, 1, 0, -1, 0, 0}, y] - 144 G[{0, 1, 0, -1, 0, 1}, y] + 72 G[{0, 1, 0, -1, 0, r}, y] - 144 G[{0, 1, 0, -1, 1, 0}, y] + 84 G[{0, 1, 0, 0, -1, 0}, y] + 151 G[{0, 1, 0, 0, 0, 0}, y] - 348 G[{0, 1, 0, 0, 0, 1}, y] + 113 G[{0, 1, 0, 0, 0, r}, y] - 94 G[{0, 1, 0, 0, 1, 0}, y] + 752 G[{0, 1, 0, 0, 1, 1}, y] - 450 G[{0, 1, 0, 0, 1, r}, y] - 98 G[{0, 1, 0, 0, r, 0}, y] - 196 G[{0, 1, 0, 0, r, 1}, y] + 196 G[{0, 1, 0, 0, r, r}, y] - 144 G[{0, 1, 0, 1, -1, 0}, y] - 222 G[{0, 1, 0, 1, 0, 0}, y] + 376 G[{0, 1, 0, 1, 0, 1}, y] - 134 G[{0, 1, 0, 1, 0, r}, y] - 252 G[{0, 1, 0, 1, 1, 0}, y] - 1472 G[{0, 1, 0, 1, 1, 1}, y] + 1276 G[{0, 1, 0, 1, 1, r}, y] + 324 G[{0, 1, 0, 1, r, 0}, y] + 648 G[{0, 1, 0, 1, r, 1}, y] - 648 G[{0, 1, 0, 1, r, r}, y] - 34 G[{0, 1, 0, r, 0, 0}, y] + 136 G[{0, 1, 0, r, 0, 1}, y] - 34 G[{0, 1, 0, r, 0, r}, y] + 340 G[{0, 1, 0, r, 1, 0}, y] + 272 G[{0, 1, 0, r, 1, 1}, y] - 476 G[{0, 1, 0, r, 1, r}, y] - 136 G[{0, 1, 0, r, r, 0}, y] - 272 G[{0, 1, 0, r, r, 1}, y] + 272 G[{0, 1, 0, r, r, r}, y] - 96 G[{0, 1, 1, -1, -1, 0}, y] - 48 G[{0, 1, 1, -1, 0, 0}, y] + 192 G[{0, 1, 1, -1, 0, 1}, y] - 96 G[{0, 1, 1, -1, 0, r}, y] + 192 G[{0, 1, 1, -1, 1, 0}, y] - 144 G[{0, 1, 1, 0, -1, 0}, y] - 262 G[{0, 1, 1, 0, 0, 0}, y] + 536 G[{0, 1, 1, 0, 0, 1}, y] - 174 G[{0, 1, 1, 0, 0, r}, y] + 292 G[{0, 1, 1, 0, 1, 0}, y] - 864 G[{0, 1, 1, 0, 1, 1}, y] + 428 G[{0, 1, 1, 0, 1, r}, y] + 92 G[{0, 1, 1, 0, r, 0}, y] + 184 G[{0, 1, 1, 0, r, 1}, y] - 184 G[{0, 1, 1, 0, r, r}, y] + 192 G[{0, 1, 1, 1, -1, 0}, y] + 212 G[{0, 1, 1, 1, 0, 0}, y] + 176 G[{0, 1, 1, 1, 0, 1}, y] - 12 G[{0, 1, 1, 1, 0, r}, y] + 1864 G[{0, 1, 1, 1, 1, 0}, y] + 3072 G[{0, 1, 1, 1, 1, 1}, y] - 3784 G[{0, 1, 1, 1, 1, r}, y] - 1048 G[{0, 1, 1, 1, r, 0}, y] - 2096 G[{0, 1, 1, 1, r, 1}, y] + 2096 G[{0, 1, 1, 1, r, r}, y] + 132 G[{0, 1, 1, r, 0, 0}, y] - 528 G[{0, 1, 1, r, 0, 1}, y] + 132 G[{0, 1, 1, r, 0, r}, y] - 1320 G[{0, 1, 1, r, 1, 0}, y] - 1056 G[{0, 1, 1, r, 1, 1}, y] + 1848 G[{0, 1, 1, r, 1, r}, y] + 528 G[{0, 1, 1, r, r, 0}, y] + 1056 G[{0, 1, 1, r, r, 1}, y] - 1056 G[{0, 1, 1, r, r, r}, y] - 14 G[{0, 1, r, 0, 0, 0}, y] + 56 G[{0, 1, r, 0, 0, 1}, y] - 14 G[{0, 1, r, 0, 0, r}, y] - 28 G[{0, 1, r, 0, 1, 0}, y] - 224 G[{0, 1, r, 0, 1, 1}, y] + 140 G[{0, 1, r, 0, 1, r}, y] + 28 G[{0, 1, r, 0, r, 0}, y] + 56 G[{0, 1, r, 0, r, 1}, y] - 56 G[{0, 1, r, 0, r, r}, y] + 140 G[{0, 1, r, 1, 0, 0}, y] - 560 G[{0, 1, r, 1, 0, 1}, y] + 140 G[{0, 1, r, 1, 0, r}, y] - 1064 G[{0, 1, r, 1, 1, 0}, y] - 448 G[{0, 1, r, 1, 1, 1}, y] + 1288 G[{0, 1, r, 1, 1, r}, y] + 392 G[{0, 1, r, 1, r, 0}, y] + 784 G[{0, 1, r, 1, r, 1}, y] - 784 G[{0, 1, r, 1, r, r}, y] - 56 G[{0, 1, r, r, 0, 0}, y] + 224 G[{0, 1, r, r, 0, 1}, y] - 56 G[{0, 1, r, r, 0, r}, y] + 560 G[{0, 1, r, r, 1, 0}, y] + 448 G[{0, 1, r, r, 1, 1}, y] - 784 G[{0, 1, r, r, 1, r}, y] - 224 G[{0, 1, r, r, r, 0}, y] - 448 G[{0, 1, r, r, r, 1}, y] + 448 G[{0, 1, r, r, r, r}, y] + G[{0, r, 0, 0, 0, 0}, y] - 4 G[{0, r, 0, 0, 0, 1}, y] + G[{0, r, 0, 0, 0, r}, y] + 2 G[{0, r, 0, 0, 1, 0}, y] + 16 G[{0, r, 0, 0, 1, 1}, y] - 10 G[{0, r, 0, 0, 1, r}, y] - 2 G[{0, r, 0, 0, r, 0}, y] - 4 G[{0, r, 0, 0, r, 1}, y] + 4 G[{0, r, 0, 0, r, r}, y] + 2 G[{0, r, 0, 1, 0, 0}, y] - 8 G[{0, r, 0, 1, 0, 1}, y] + 2 G[{0, r, 0, 1, 0, r}, y] - 44 G[{0, r, 0, 1, 1, 0}, y] - 64 G[{0, r, 0, 1, 1, 1}, y] + 76 G[{0, r, 0, 1, 1, r}, y] + 20 G[{0, r, 0, 1, r, 0}, y] + 40 G[{0, r, 0, 1, r, 1}, y] - 40 G[{0, r, 0, 1, r, r}, y] - 2 G[{0, r, 0, r, 0, 0}, y] + 8 G[{0, r, 0, r, 0, 1}, y] - 2 G[{0, r, 0, r, 0, r}, y] + 20 G[{0, r, 0, r, 1, 0}, y] + 16 G[{0, r, 0, r, 1, 1}, y] - 28 G[{0, r, 0, r, 1, r}, y] - 8 G[{0, r, 0, r, r, 0}, y] - 16 G[{0, r, 0, r, r, 1}, y] + 16 G[{0, r, 0, r, r, r}, y] - 10 G[{0, r, 1, 0, 0, 0}, y] + 40 G[{0, r, 1, 0, 0, 1}, y] - 10 G[{0, r, 1, 0, 0, r}, y] - 20 G[{0, r, 1, 0, 1, 0}, y] - 160 G[{0, r, 1, 0, 1, 1}, y] + 100 G[{0, r, 1, 0, 1, r}, y] + 20 G[{0, r, 1, 0, r, 0}, y] + 40 G[{0, r, 1, 0, r, 1}, y] - 40 G[{0, r, 1, 0, r, r}, y] + 76 G[{0, r, 1, 1, 0, 0}, y] - 304 G[{0, r, 1, 1, 0, 1}, y] + 76 G[{0, r, 1, 1, 0, r}, y] - 520 G[{0, r, 1, 1, 1, 0}, y] - 128 G[{0, r, 1, 1, 1, 1}, y] + 584 G[{0, r, 1, 1, 1, r}, y] + 184 G[{0, r, 1, 1, r, 0}, y] + 368 G[{0, r, 1, 1, r, 1}, y] - 368 G[{0, r, 1, 1, r, r}, y] - 28 G[{0, r, 1, r, 0, 0}, y] + 112 G[{0, r, 1, r, 0, 1}, y] - 28 G[{0, r, 1, r, 0, r}, y] + 280 G[{0, r, 1, r, 1, 0}, y] + 224 G[{0, r, 1, r, 1, 1}, y] - 392 G[{0, r, 1, r, 1, r}, y] - 112 G[{0, r, 1, r, r, 0}, y] - 224 G[{0, r, 1, r, r, 1}, y] + 224 G[{0, r, 1, r, r, r}, y] + 4 G[{0, r, r, 0, 0, 0}, y] - 16 G[{0, r, r, 0, 0, 1}, y] + 4 G[{0, r, r, 0, 0, r}, y] + 8 G[{0, r, r, 0, 1, 0}, y] + 64 G[{0, r, r, 0, 1, 1}, y] - 40 G[{0, r, r, 0, 1, r}, y] - 8 G[{0, r, r, 0, r, 0}, y] - 16 G[{0, r, r, 0, r, 1}, y] + 16 G[{0, r, r, 0, r, r}, y] - 40 G[{0, r, r, 1, 0, 0}, y] + 160 G[{0, r, r, 1, 0, 1}, y] - 40 G[{0, r, r, 1, 0, r}, y] + 304 G[{0, r, r, 1, 1, 0}, y] + 128 G[{0, r, r, 1, 1, 1}, y] - 368 G[{0, r, r, 1, 1, r}, y] - 112 G[{0, r, r, 1, r, 0}, y] - 224 G[{0, r, r, 1, r, 1}, y] + 224 G[{0, r, r, 1, r, r}, y] + 16 G[{0, r, r, r, 0, 0}, y] - 64 G[{0, r, r, r, 0, 1}, y] + 16 G[{0, r, r, r, 0, r}, y] - 160 G[{0, r, r, r, 1, 0}, y] - 128 G[{0, r, r, r, 1, 1}, y] + 224 G[{0, r, r, r, 1, r}, y] + 64 G[{0, r, r, r, r, 0}, y] + 128 G[{0, r, r, r, r, 1}, y] - 128 G[{0, r, r, r, r, r}, y] + 48 G[{1, 0, -1, -1, -1, 0}, y] + 24 G[{1, 0, -1, -1, 0, 0}, y] - 96 G[{1, 0, -1, -1, 0, 1}, y] + 48 G[{1, 0, -1, -1, 0, r}, y] - 96 G[{1, 0, -1, -1, 1, 0}, y] + 24 G[{1, 0, -1, 0, -1, 0}, y] + 12 G[{1, 0, -1, 0, 0, 0}, y] - 48 G[{1, 0, -1, 0, 0, 1}, y] + 24 G[{1, 0, -1, 0, 0, r}, y] + 48 G[{1, 0, -1, 0, 1, 0}, y] + 192 G[{1, 0, -1, 0, 1, 1}, y] - 192 G[{1, 0, -1, 0, 1, r}, y] - 48 G[{1, 0, -1, 0, r, 0}, y] - 96 G[{1, 0, -1, 0, r, 1}, y] + 96 G[{1, 0, -1, 0, r, r}, y] - 96 G[{1, 0, -1, 1, -1, 0}, y] - 48 G[{1, 0, -1, 1, 0, 0}, y] + 192 G[{1, 0, -1, 1, 0, 1}, y] - 96 G[{1, 0, -1, 1, 0, r}, y] + 192 G[{1, 0, -1, 1, 1, 0}, y] + 72 G[{1, 0, 0, -1, -1, 0}, y] + 36 G[{1, 0, 0, -1, 0, 0}, y] - 144 G[{1, 0, 0, -1, 0, 1}, y] + 72 G[{1, 0, 0, -1, 0, r}, y] - 144 G[{1, 0, 0, -1, 1, 0}, y] + 84 G[{1, 0, 0, 0, -1, 0}, y] + 153 G[{1, 0, 0, 0, 0, 0}, y] - 356 G[{1, 0, 0, 0, 0, 1}, y] + 115 G[{1, 0, 0, 0, 0, r}, y] - 90 G[{1, 0, 0, 0, 1, 0}, y] + 784 G[{1, 0, 0, 0, 1, 1}, y] - 470 G[{1, 0, 0, 0, 1, r}, y] - 102 G[{1, 0, 0, 0, r, 0}, y] - 204 G[{1, 0, 0, 0, r, 1}, y] + 204 G[{1, 0, 0, 0, r, r}, y] - 144 G[{1, 0, 0, 1, -1, 0}, y] - 218 G[{1, 0, 0, 1, 0, 0}, y] + 360 G[{1, 0, 0, 1, 0, 1}, y] - 130 G[{1, 0, 0, 1, 0, r}, y] - 340 G[{1, 0, 0, 1, 1, 0}, y] - 1600 G[{1, 0, 0, 1, 1, 1}, y] + 1428 G[{1, 0, 0, 1, 1, r}, y] + 364 G[{1, 0, 0, 1, r, 0}, y] + 728 G[{1, 0, 0, 1, r, 1}, y] - 728 G[{1, 0, 0, 1, r, r}, y] - 38 G[{1, 0, 0, r, 0, 0}, y] + 152 G[{1, 0, 0, r, 0, 1}, y] - 38 G[{1, 0, 0, r, 0, r}, y] + 380 G[{1, 0, 0, r, 1, 0}, y] + 304 G[{1, 0, 0, r, 1, 1}, y] - 532 G[{1, 0, 0, r, 1, r}, y] - 152 G[{1, 0, 0, r, r, 0}, y] - 304 G[{1, 0, 0, r, r, 1}, y] + 304 G[{1, 0, 0, r, r, r}, y] - 96 G[{1, 0, 1, -1, -1, 0}, y] - 48 G[{1, 0, 1, -1, 0, 0}, y] + 192 G[{1, 0, 1, -1, 0, 1}, y] - 96 G[{1, 0, 1, -1, 0, r}, y] + 192 G[{1, 0, 1, -1, 1, 0}, y] - 144 G[{1, 0, 1, 0, -1, 0}, y] - 282 G[{1, 0, 1, 0, 0, 0}, y] + 616 G[{1, 0, 1, 0, 0, 1}, y] - 194 G[{1, 0, 1, 0, 0, r}, y] + 252 G[{1, 0, 1, 0, 1, 0}, y] - 1184 G[{1, 0, 1, 0, 1, 1}, y] + 628 G[{1, 0, 1, 0, 1, r}, y] + 132 G[{1, 0, 1, 0, r, 0}, y] + 264 G[{1, 0, 1, 0, r, 1}, y] - 264 G[{1, 0, 1, 0, r, r}, y] + 192 G[{1, 0, 1, 1, -1, 0}, y] + 364 G[{1, 0, 1, 1, 0, 0}, y] - 432 G[{1, 0, 1, 1, 0, 1}, y] + 140 G[{1, 0, 1, 1, 0, r}, y] + 824 G[{1, 0, 1, 1, 1, 0}, y] + 2816 G[{1, 0, 1, 1, 1, 1}, y] - 2616 G[{1, 0, 1, 1, 1, r}, y] - 680 G[{1, 0, 1, 1, r, 0}, y] - 1360 G[{1, 0, 1, 1, r, 1}, y] + 1360 G[{1, 0, 1, 1, r, r}, y] + 76 G[{1, 0, 1, r, 0, 0}, y] - 304 G[{1, 0, 1, r, 0, 1}, y] + 76 G[{1, 0, 1, r, 0, r}, y] - 760 G[{1, 0, 1, r, 1, 0}, y] - 608 G[{1, 0, 1, r, 1, 1}, y] + 1064 G[{1, 0, 1, r, 1, r}, y] + 304 G[{1, 0, 1, r, r, 0}, y] + 608 G[{1, 0, 1, r, r, 1}, y] - 608 G[{1, 0, 1, r, r, r}, y] - 6 G[{1, 0, r, 0, 0, 0}, y] + 24 G[{1, 0, r, 0, 0, 1}, y] - 6 G[{1, 0, r, 0, 0, r}, y] - 12 G[{1, 0, r, 0, 1, 0}, y] - 96 G[{1, 0, r, 0, 1, 1}, y] + 60 G[{1, 0, r, 0, 1, r}, y] + 12 G[{1, 0, r, 0, r, 0}, y] + 24 G[{1, 0, r, 0, r, 1}, y] - 24 G[{1, 0, r, 0, r, r}, y] + 60 G[{1, 0, r, 1, 0, 0}, y] - 240 G[{1, 0, r, 1, 0, 1}, y] + 60 G[{1, 0, r, 1, 0, r}, y] - 456 G[{1, 0, r, 1, 1, 0}, y] - 192 G[{1, 0, r, 1, 1, 1}, y] + 552 G[{1, 0, r, 1, 1, r}, y] + 168 G[{1, 0, r, 1, r, 0}, y] + 336 G[{1, 0, r, 1, r, 1}, y] - 336 G[{1, 0, r, 1, r, r}, y] - 24 G[{1, 0, r, r, 0, 0}, y] + 96 G[{1, 0, r, r, 0, 1}, y] - 24 G[{1, 0, r, r, 0, r}, y] + 240 G[{1, 0, r, r, 1, 0}, y] + 192 G[{1, 0, r, r, 1, 1}, y] - 336 G[{1, 0, r, r, 1, r}, y] - 96 G[{1, 0, r, r, r, 0}, y] - 192 G[{1, 0, r, r, r, 1}, y] + 192 G[{1, 0, r, r, r, r}, y] - 96 G[{1, 1, 0, -1, -1, 0}, y] - 48 G[{1, 1, 0, -1, 0, 0}, y] + 192 G[{1, 1, 0, -1, 0, 1}, y] - 96 G[{1, 1, 0, -1, 0, r}, y] + 192 G[{1, 1, 0, -1, 1, 0}, y] - 144 G[{1, 1, 0, 0, -1, 0}, y] - 290 G[{1, 1, 0, 0, 0, 0}, y] + 648 G[{1, 1, 0, 0, 0, 1}, y] - 202 G[{1, 1, 0, 0, 0, r}, y] + 236 G[{1, 1, 0, 0, 1, 0}, y] - 1312 G[{1, 1, 0, 0, 1, 1}, y] + 708 G[{1, 1, 0, 0, 1, r}, y] + 148 G[{1, 1, 0, 0, r, 0}, y] + 296 G[{1, 1, 0, 0, r, 1}, y] - 296 G[{1, 1, 0, 0, r, r}, y] + 192 G[{1, 1, 0, 1, -1, 0}, y] + 492 G[{1, 1, 0, 1, 0, 0}, y] - 944 G[{1, 1, 0, 1, 0, 1}, y] + 268 G[{1, 1, 0, 1, 0, r}, y] - 264 G[{1, 1, 0, 1, 1, 0}, y] + 2176 G[{1, 1, 0, 1, 1, 1}, y] - 1208 G[{1, 1, 0, 1, 1, r}, y] - 264 G[{1, 1, 0, 1, r, 0}, y] - 528 G[{1, 1, 0, 1, r, 1}, y] + 528 G[{1, 1, 0, 1, r, r}, y] + 20 G[{1, 1, 0, r, 0, 0}, y] - 80 G[{1, 1, 0, r, 0, 1}, y] + 20 G[{1, 1, 0, r, 0, r}, y] - 200 G[{1, 1, 0, r, 1, 0}, y] - 160 G[{1, 1, 0, r, 1, 1}, y] + 280 G[{1, 1, 0, r, 1, r}, y] + 80 G[{1, 1, 0, r, r, 0}, y] + 160 G[{1, 1, 0, r, r, 1}, y] - 160 G[{1, 1, 0, r, r, r}, y] + 192 G[{1, 1, 1, 0, -1, 0}, y] + 476 G[{1, 1, 1, 0, 0, 0}, y] - 880 G[{1, 1, 1, 0, 0, 1}, y] + 252 G[{1, 1, 1, 0, 0, r}, y] - 776 G[{1, 1, 1, 0, 1, 0}, y] + 960 G[{1, 1, 1, 0, 1, 1}, y] - 88 G[{1, 1, 1, 0, 1, r}, y] + 8 G[{1, 1, 1, 0, r, 0}, y] + 16 G[{1, 1, 1, 0, r, 1}, y] - 16 G[{1, 1, 1, 0, r, r}, y] - 232 G[{1, 1, 1, 1, 0, 0}, y] + 2 (16 G[{0, -1, -1, -1, -1, 0}, y] + 8 G[{0, -1, -1, -1, 0, 0}, y] - 16 G[{0, -1, -1, -1, 0, 1}, y] - 16 G[{0, -1, -1, -1, 1, 0}, y] + 4 G[{0, -1, -1, 0, 0, 0}, y] - 8 G[{0, -1, -1, 0, 0, 1}, y] - 8 G[{0, -1, -1, 0, 1, 0}, y] + 16 G[{0, -1, -1, 0, 1, 1}, y] - 16 G[{0, -1, -1, 1, -1, 0}, y] - 8 G[{0, -1, -1, 1, 0, 0}, y] + 16 G[{0, -1, -1, 1, 0, 1}, y] + 16 G[{0, -1, -1, 1, 1, 0}, y] + 2 G[{0, -1, 0, 0, 0, 0}, y] - 4 G[{0, -1, 0, 0, 0, 1}, y] - 4 G[{0, -1, 0, 0, 1, 0}, y] + 8 G[{0, -1, 0, 0, 1, 1}, y] - 4 G[{0, -1, 0, 1, 0, 0}, y] + 8 G[{0, -1, 0, 1, 0, 1}, y] + 8 G[{0, -1, 0, 1, 1, 0}, y] - 16 G[{0, -1, 0, 1, 1, 1}, y] - 16 G[{0, -1, 1, -1, -1, 0}, y] - 8 G[{0, -1, 1, -1, 0, 0}, y] + 16 G[{0, -1, 1, -1, 0, 1}, y] + 16 G[{0, -1, 1, -1, 1, 0}, y] - 4 G[{0, -1, 1, 0, 0, 0}, y] + 8 G[{0, -1, 1, 0, 0, 1}, y] + 8 G[{0, -1, 1, 0, 1, 0}, y] - 16 G[{0, -1, 1, 0, 1, 1}, y] + 16 G[{0, -1, 1, 1, -1, 0}, y] + 8 G[{0, -1, 1, 1, 0, 0}, y] - 16 G[{0, -1, 1, 1, 0, 1}, y] - 16 G[{0, -1, 1, 1, 1, 0}, y] + 16 G[{0, 0, -1, -1, -1, 0}, y] + 8 G[{0, 0, -1, -1, 0, 0}, y] - 16 G[{0, 0, -1, -1, 0, 1}, y] - 16 G[{0, 0, -1, -1, 1, 0}, y] + 4 G[{0, 0, -1, 0, 0, 0}, y] - 8 G[{0, 0, -1, 0, 0, 1}, y] - 8 G[{0, 0, -1, 0, 1, 0}, y] + 16 G[{0, 0, -1, 0, 1, 1}, y] - 16 G[{0, 0, -1, 1, -1, 0}, y] - 8 G[{0, 0, -1, 1, 0, 0}, y] + 16 G[{0, 0, -1, 1, 0, 1}, y] + 16 G[{0, 0, -1, 1, 1, 0}, y] + 16 G[{0, 0, 0, -1, -1, 0}, y] + 8 G[{0, 0, 0, -1, 0, 0}, y] - 16 G[{0, 0, 0, -1, 0, 1}, y] - 16 G[{0, 0, 0, -1, 1, 0}, y] + 16 G[{0, 0, 0, 0, -1, 0}, y] + 31 G[{0, 0, 0, 0, 0, 0}, y] - 30 G[{0, 0, 0, 0, 0, 1}, y] - 30 G[{0, 0, 0, 0, 1, 0}, y] + 28 G[{0, 0, 0, 0, 1, 1}, y] - 16 G[{0, 0, 0, 1, -1, 0}, y] - 46 G[{0, 0, 0, 1, 0, 0}, y] + 28 G[{0, 0, 0, 1, 0, 1}, y] + 28 G[{0, 0, 0, 1, 1, 0}, y] - 24 G[{0, 0, 0, 1, 1, 1}, y] - 16 G[{0, 0, 1, -1, -1, 0}, y] - 8 G[{0, 0, 1, -1, 0, 0}, y] + 16 G[{0, 0, 1, -1, 0, 1}, y] + 16 G[{0, 0, 1, -1, 1, 0}, y] - 32 G[{0, 0, 1, 0, -1, 0}, y] - 54 G[{0, 0, 1, 0, 0, 0}, y] + 44 G[{0, 0, 1, 0, 0, 1}, y] + 44 G[{0, 0, 1, 0, 1, 0}, y] - 24 G[{0, 0, 1, 0, 1, 1}, y] + 16 G[{0, 0, 1, 1, -1, 0}, y] + 76 G[{0, 0, 1, 1, 0, 0}, y] - 24 G[{0, 0, 1, 1, 0, 1}, y] - 24 G[{0, 0, 1, 1, 1, 0}, y] + 16 G[{0, 0, 1, 1, 1, 1}, y] - 16 G[{0, 1, -1, -1, -1, 0}, y] - 8 G[{0, 1, -1, -1, 0, 0}, y] + 16 G[{0, 1, -1, -1, 0, 1}, y] + 16 G[{0, 1, -1, -1, 1, 0}, y] - 4 G[{0, 1, -1, 0, 0, 0}, y] + 8 G[{0, 1, -1, 0, 0, 1}, y] + 8 G[{0, 1, -1, 0, 1, 0}, y] - 16 G[{0, 1, -1, 0, 1, 1}, y] + 16 G[{0, 1, -1, 1, -1, 0}, y] + 8 G[{0, 1, -1, 1, 0, 0}, y] - 16 G[{0, 1, -1, 1, 0, 1}, y] - 16 G[{0, 1, -1, 1, 1, 0}, y] - 32 G[{0, 1, 0, -1, -1, 0}, y] - 16 G[{0, 1, 0, -1, 0, 0}, y] + 32 G[{0, 1, 0, -1, 0, 1}, y] + 32 G[{0, 1, 0, -1, 1, 0}, y] - 32 G[{0, 1, 0, 0, -1, 0}, y] - 58 G[{0, 1, 0, 0, 0, 0}, y] + 52 G[{0, 1, 0, 0, 0, 1}, y] + 52 G[{0, 1, 0, 0, 1, 0}, y] - 40 G[{0, 1, 0, 0, 1, 1}, y] + 32 G[{0, 1, 0, 1, -1, 0}, y] + 84 G[{0, 1, 0, 1, 0, 0}, y] - 40 G[{0, 1, 0, 1, 0, 1}, y] - 40 G[{0, 1, 0, 1, 1, 0}, y] + 16 G[{0, 1, 0, 1, 1, 1}, y] + 16 G[{0, 1, 1, -1, -1, 0}, y] + 8 G[{0, 1, 1, -1, 0, 0}, y] - 16 G[{0, 1, 1, -1, 0, 1}, y] - 16 G[{0, 1, 1, -1, 1, 0}, y] + 64 G[{0, 1, 1, 0, -1, 0}, y] + 100 G[{0, 1, 1, 0, 0, 0}, y] - 72 G[{0, 1, 1, 0, 0, 1}, y] - 72 G[{0, 1, 1, 0, 1, 0}, y] + 16 G[{0, 1, 1, 0, 1, 1}, y] - 16 G[{0, 1, 1, 1, -1, 0}, y] - 136 G[{0, 1, 1, 1, 0, 0}, y] + 16 G[{0, 1, 1, 1, 0, 1}, y] + 16 G[{0, 1, 1, 1, 1, 0}, y] - 32 G[{1, 0, -1, -1, -1, 0}, y] - 16 G[{1, 0, -1, -1, 0, 0}, y] + 32 G[{1, 0, -1, -1, 0, 1}, y] + 32 G[{1, 0, -1, -1, 1, 0}, y] - 8 G[{1, 0, -1, 0, 0, 0}, y] + 16 G[{1, 0, -1, 0, 0, 1}, y] + 16 G[{1, 0, -1, 0, 1, 0}, y] - 32 G[{1, 0, -1, 0, 1, 1}, y] + 32 G[{1, 0, -1, 1, -1, 0}, y] + 16 G[{1, 0, -1, 1, 0, 0}, y] - 32 G[{1, 0, -1, 1, 0, 1}, y] - 32 G[{1, 0, -1, 1, 1, 0}, y] - 32 G[{1, 0, 0, -1, -1, 0}, y] - 16 G[{1, 0, 0, -1, 0, 0}, y] + 32 G[{1, 0, 0, -1, 0, 1}, y] + 32 G[{1, 0, 0, -1, 1, 0}, y] - 32 G[{1, 0, 0, 0, -1, 0}, y] - 60 G[{1, 0, 0, 0, 0, 0}, y] + 56 G[{1, 0, 0, 0, 0, 1}, y] + 56 G[{1, 0, 0, 0, 1, 0}, y] - 48 G[{1, 0, 0, 0, 1, 1}, y] + 32 G[{1, 0, 0, 1, -1, 0}, y] + 88 G[{1, 0, 0, 1, 0, 0}, y] - 48 G[{1, 0, 0, 1, 0, 1}, y] - 48 G[{1, 0, 0, 1, 1, 0}, y] + 32 G[{1, 0, 0, 1, 1, 1}, y] + 32 G[{1, 0, 1, -1, -1, 0}, y] + 16 G[{1, 0, 1, -1, 0, 0}, y] - 32 G[{1, 0, 1, -1, 0, 1}, y] - 32 G[{1, 0, 1, -1, 1, 0}, y] + 64 G[{1, 0, 1, 0, -1, 0}, y] + 104 G[{1, 0, 1, 0, 0, 0}, y] - 80 G[{1, 0, 1, 0, 0, 1}, y] - 80 G[{1, 0, 1, 0, 1, 0}, y] + 32 G[{1, 0, 1, 0, 1, 1}, y] - 32 G[{1, 0, 1, 1, -1, 0}, y] - 144 G[{1, 0, 1, 1, 0, 0}, y] + 32 G[{1, 0, 1, 1, 0, 1}, y] + 32 G[{1, 0, 1, 1, 1, 0}, y] + 64 G[{1, 1, 0, -1, -1, 0}, y] + 32 G[{1, 1, 0, -1, 0, 0}, y] - 64 G[{1, 1, 0, -1, 0, 1}, y] - 64 G[{1, 1, 0, -1, 1, 0}, y] + 64 G[{1, 1, 0, 0, -1, 0}, y] + 112 G[{1, 1, 0, 0, 0, 0}, y] - 96 G[{1, 1, 0, 0, 0, 1}, y] - 96 G[{1, 1, 0, 0, 1, 0}, y] + 64 G[{1, 1, 0, 0, 1, 1}, y] - 64 G[{1, 1, 0, 1, -1, 0}, y] - 160 G[{1, 1, 0, 1, 0, 0}, y] + 64 G[{1, 1, 0, 1, 0, 1}, y] + 64 G[{1, 1, 0, 1, 1, 0}, y] - 128 G[{1, 1, 1, 0, -1, 0}, y] - 192 G[{1, 1, 1, 0, 0, 0}, y] + 128 G[{1, 1, 1, 0, 0, 1}, y] + 128 G[{1, 1, 1, 0, 1, 0}, y] + 256 G[{1, 1, 1, 1, 0, 0}, y]) - 1120 G[{1, 1, 1, 1, 0, 1}, y] + 408 G[{1, 1, 1, 1, 0, r}, y] - 4496 G[{1, 1, 1, 1, 1, 0}, y] - 6144 G[{1, 1, 1, 1, 1, 1}, y] + Rational[1, 2] ((-16) G[{0, -1, -1, -1, -1, 0}, y] - 24 G[{0, -1, -1, -1, 0, 0}, y] + 32 G[{0, -1, -1, -1, 0, 1}, y] + 32 G[{0, -1, -1, -1, 1, 0}, y] - 8 G[{0, -1, -1, 0, -1, 0}, y] - 28 G[{0, -1, -1, 0, 0, 0}, y] + 48 G[{0, -1, -1, 0, 0, 1}, y] + 48 G[{0, -1, -1, 0, 1, 0}, y] - 64 G[{0, -1, -1, 0, 1, 1}, y] + 32 G[{0, -1, -1, 1, -1, 0}, y] + 48 G[{0, -1, -1, 1, 0, 0}, y] - 64 G[{0, -1, -1, 1, 0, 1}, y] - 64 G[{0, -1, -1, 1, 1, 0}, y] - 8 G[{0, -1, 0, -1, -1, 0}, y] - 12 G[{0, -1, 0, -1, 0, 0}, y] + 16 G[{0, -1, 0, -1, 0, 1}, y] + 16 G[{0, -1, 0, -1, 1, 0}, y] - 4 G[{0, -1, 0, 0, -1, 0}, y] - 30 G[{0, -1, 0, 0, 0, 0}, y] + 56 G[{0, -1, 0, 0, 0, 1}, y] + 56 G[{0, -1, 0, 0, 1, 0}, y] - 96 G[{0, -1, 0, 0, 1, 1}, y] + 16 G[{0, -1, 0, 1, -1, 0}, y] + 56 G[{0, -1, 0, 1, 0, 0}, y] - 96 G[{0, -1, 0, 1, 0, 1}, y] - 96 G[{0, -1, 0, 1, 1, 0}, y] + 128 G[{0, -1, 0, 1, 1, 1}, y] + 32 G[{0, -1, 1, -1, -1, 0}, y] + 48 G[{0, -1, 1, -1, 0, 0}, y] - 64 G[{0, -1, 1, -1, 0, 1}, y] - 64 G[{0, -1, 1, -1, 1, 0}, y] + 16 G[{0, -1, 1, 0, -1, 0}, y] + 56 G[{0, -1, 1, 0, 0, 0}, y] - 96 G[{0, -1, 1, 0, 0, 1}, y] - 96 G[{0, -1, 1, 0, 1, 0}, y] + 128 G[{0, -1, 1, 0, 1, 1}, y] - 64 G[{0, -1, 1, 1, -1, 0}, y] - 96 G[{0, -1, 1, 1, 0, 0}, y] + 128 G[{0, -1, 1, 1, 0, 1}, y] + 128 G[{0, -1, 1, 1, 1, 0}, y] - 24 G[{0, 0, -1, -1, -1, 0}, y] - 36 G[{0, 0, -1, -1, 0, 0}, y] + 48 G[{0, 0, -1, -1, 0, 1}, y] + 48 G[{0, 0, -1, -1, 1, 0}, y] - 12 G[{0, 0, -1, 0, -1, 0}, y] - 42 G[{0, 0, -1, 0, 0, 0}, y] + 72 G[{0, 0, -1, 0, 0, 1}, y] + 72 G[{0, 0, -1, 0, 1, 0}, y] - 96 G[{0, 0, -1, 0, 1, 1}, y] + 48 G[{0, 0, -1, 1, -1, 0}, y] + 72 G[{0, 0, -1, 1, 0, 0}, y] - 96 G[{0, 0, -1, 1, 0, 1}, y] - 96 G[{0, 0, -1, 1, 1, 0}, y] - 28 G[{0, 0, 0, -1, -1, 0}, y] - 42 G[{0, 0, 0, -1, 0, 0}, y] + 56 G[{0, 0, 0, -1, 0, 1}, y] + 56 G[{0, 0, 0, -1, 1, 0}, y] - 30 G[{0, 0, 0, 0, -1, 0}, y] + 63 G[{0, 0, 0, 0, 0, 0}, y] - 188 G[{0, 0, 0, 0, 0, 1}, y] - 188 G[{0, 0, 0, 0, 1, 0}, y] + 496 G[{0, 0, 0, 0, 1, 1}, y] + 56 G[{0, 0, 0, 1, -1, 0}, y] - 188 G[{0, 0, 0, 1, 0, 0}, y] + 496 G[{0, 0, 0, 1, 0, 1}, y] + 496 G[{0, 0, 0, 1, 1, 0}, y] - 1216 G[{0, 0, 0, 1, 1, 1}, y] + 48 G[{0, 0, 1, -1, -1, 0}, y] + 72 G[{0, 0, 1, -1, 0, 0}, y] - 96 G[{0, 0, 1, -1, 0, 1}, y] - 96 G[{0, 0, 1, -1, 1, 0}, y] + 56 G[{0, 0, 1, 0, -1, 0}, y] - 188 G[{0, 0, 1, 0, 0, 0}, y] + 496 G[{0, 0, 1, 0, 0, 1}, y] + 496 G[{0, 0, 1, 0, 1, 0}, y] - 1216 G[{0, 0, 1, 0, 1, 1}, y] - 96 G[{0, 0, 1, 1, -1, 0}, y] + 496 G[{0, 0, 1, 1, 0, 0}, y] - 1216 G[{0, 0, 1, 1, 0, 1}, y] - 1216 G[{0, 0, 1, 1, 1, 0}, y] + 2816 G[{0, 0, 1, 1, 1, 1}, y] + 32 G[{0, 1, -1, -1, -1, 0}, y] + 48 G[{0, 1, -1, -1, 0, 0}, y] - 64 G[{0, 1, -1, -1, 0, 1}, y] - 64 G[{0, 1, -1, -1, 1, 0}, y] + 16 G[{0, 1, -1, 0, -1, 0}, y] + 56 G[{0, 1, -1, 0, 0, 0}, y] - 96 G[{0, 1, -1, 0, 0, 1}, y] - 96 G[{0, 1, -1, 0, 1, 0}, y] + 128 G[{0, 1, -1, 0, 1, 1}, y] - 64 G[{0, 1, -1, 1, -1, 0}, y] - 96 G[{0, 1, -1, 1, 0, 0}, y] + 128 G[{0, 1, -1, 1, 0, 1}, y] + 128 G[{0, 1, -1, 1, 1, 0}, y] + 48 G[{0, 1, 0, -1, -1, 0}, y] + 72 G[{0, 1, 0, -1, 0, 0}, y] - 96 G[{0, 1, 0, -1, 0, 1}, y] - 96 G[{0, 1, 0, -1, 1, 0}, y] + 56 G[{0, 1, 0, 0, -1, 0}, y] - 188 G[{0, 1, 0, 0, 0, 0}, y] + 496 G[{0, 1, 0, 0, 0, 1}, y] + 496 G[{0, 1, 0, 0, 1, 0}, y] - 1216 G[{0, 1, 0, 0, 1, 1}, y] - 96 G[{0, 1, 0, 1, -1, 0}, y] + 496 G[{0, 1, 0, 1, 0, 0}, y] - 1216 G[{0, 1, 0, 1, 0, 1}, y] - 1216 G[{0, 1, 0, 1, 1, 0}, y] + 2816 G[{0, 1, 0, 1, 1, 1}, y] - 64 G[{0, 1, 1, -1, -1, 0}, y] - 96 G[{0, 1, 1, -1, 0, 0}, y] + 128 G[{0, 1, 1, -1, 0, 1}, y] + 128 G[{0, 1, 1, -1, 1, 0}, y] - 96 G[{0, 1, 1, 0, -1, 0}, y] + 496 G[{0, 1, 1, 0, 0, 0}, y] - 1216 G[{0, 1, 1, 0, 0, 1}, y] - 1216 G[{0, 1, 1, 0, 1, 0}, y] + 2816 G[{0, 1, 1, 0, 1, 1}, y] + 128 G[{0, 1, 1, 1, -1, 0}, y] - 1216 G[{0, 1, 1, 1, 0, 0}, y] + 2816 G[{0, 1, 1, 1, 0, 1}, y] + 2816 G[{0, 1, 1, 1, 1, 0}, y] - 6144 G[{0, 1, 1, 1, 1, 1}, y] + 32 G[{1, 0, -1, -1, -1, 0}, y] + 48 G[{1, 0, -1, -1, 0, 0}, y] - 64 G[{1, 0, -1, -1, 0, 1}, y] - 64 G[{1, 0, -1, -1, 1, 0}, y] + 16 G[{1, 0, -1, 0, -1, 0}, y] + 56 G[{1, 0, -1, 0, 0, 0}, y] - 96 G[{1, 0, -1, 0, 0, 1}, y] - 96 G[{1, 0, -1, 0, 1, 0}, y] + 128 G[{1, 0, -1, 0, 1, 1}, y] - 64 G[{1, 0, -1, 1, -1, 0}, y] - 96 G[{1, 0, -1, 1, 0, 0}, y] + 128 G[{1, 0, -1, 1, 0, 1}, y] + 128 G[{1, 0, -1, 1, 1, 0}, y] + 48 G[{1, 0, 0, -1, -1, 0}, y] + 72 G[{1, 0, 0, -1, 0, 0}, y] - 96 G[{1, 0, 0, -1, 0, 1}, y] - 96 G[{1, 0, 0, -1, 1, 0}, y] + 56 G[{1, 0, 0, 0, -1, 0}, y] - 188 G[{1, 0, 0, 0, 0, 0}, y] + 496 G[{1, 0, 0, 0, 0, 1}, y] + 496 G[{1, 0, 0, 0, 1, 0}, y] - 1216 G[{1, 0, 0, 0, 1, 1}, y] - 96 G[{1, 0, 0, 1, -1, 0}, y] + 496 G[{1, 0, 0, 1, 0, 0}, y] - 1216 G[{1, 0, 0, 1, 0, 1}, y] - 1216 G[{1, 0, 0, 1, 1, 0}, y] + 2816 G[{1, 0, 0, 1, 1, 1}, y] - 64 G[{1, 0, 1, -1, -1, 0}, y] - 96 G[{1, 0, 1, -1, 0, 0}, y] + 128 G[{1, 0, 1, -1, 0, 1}, y] + 128 G[{1, 0, 1, -1, 1, 0}, y] - 96 G[{1, 0, 1, 0, -1, 0}, y] + 496 G[{1, 0, 1, 0, 0, 0}, y] - 1216 G[{1, 0, 1, 0, 0, 1}, y] - 1216 G[{1, 0, 1, 0, 1, 0}, y] + 2816 G[{1, 0, 1, 0, 1, 1}, y] + 128 G[{1, 0, 1, 1, -1, 0}, y] - 1216 G[{1, 0, 1, 1, 0, 0}, y] + 2816 G[{1, 0, 1, 1, 0, 1}, y] + 2816 G[{1, 0, 1, 1, 1, 0}, y] - 6144 G[{1, 0, 1, 1, 1, 1}, y] - 64 G[{1, 1, 0, -1, -1, 0}, y] - 96 G[{1, 1, 0, -1, 0, 0}, y] + 128 G[{1, 1, 0, -1, 0, 1}, y] + 128 G[{1, 1, 0, -1, 1, 0}, y] - 96 G[{1, 1, 0, 0, -1, 0}, y] + 496 G[{1, 1, 0, 0, 0, 0}, y] - 1216 G[{1, 1, 0, 0, 0, 1}, y] - 1216 G[{1, 1, 0, 0, 1, 0}, y] + 2816 G[{1, 1, 0, 0, 1, 1}, y] + 128 G[{1, 1, 0, 1, -1, 0}, y] - 1216 G[{1, 1, 0, 1, 0, 0}, y] + 2816 G[{1, 1, 0, 1, 0, 1}, y] + 2816 G[{1, 1, 0, 1, 1, 0}, y] - 6144 G[{1, 1, 0, 1, 1, 1}, y] + 128 G[{1, 1, 1, 0, -1, 0}, y] - 1216 G[{1, 1, 1, 0, 0, 0}, y] + 2816 G[{1, 1, 1, 0, 0, 1}, y] + 2816 G[{1, 1, 1, 0, 1, 0}, y] - 6144 G[{1, 1, 1, 0, 1, 1}, y] + 2816 G[{1, 1, 1, 1, 0, 0}, y] - 6144 G[{1, 1, 1, 1, 0, 1}, y] - 6144 G[{1, 1, 1, 1, 1, 0}, y] + 12288 G[{1, 1, 1, 1, 1, 1}, y]) + 7568 G[{1, 1, 1, 1, 1, r}, y] + 2096 G[{1, 1, 1, 1, r, 0}, y] + 4192 G[{1, 1, 1, 1, r, 1}, y] - 4192 G[{1, 1, 1, 1, r, r}, y] - 264 G[{1, 1, 1, r, 0, 0}, y] + 1056 G[{1, 1, 1, r, 0, 1}, y] - 264 G[{1, 1, 1, r, 0, r}, y] + 2640 G[{1, 1, 1, r, 1, 0}, y] + 2112 G[{1, 1, 1, r, 1, 1}, y] - 3696 G[{1, 1, 1, r, 1, r}, y] - 1056 G[{1, 1, 1, r, r, 0}, y] - 2112 G[{1, 1, 1, r, r, 1}, y] + 2112 G[{1, 1, 1, r, r, r}, y] + 28 G[{1, 1, r, 0, 0, 0}, y] - 112 G[{1, 1, r, 0, 0, 1}, y] + 28 G[{1, 1, r, 0, 0, r}, y] + 56 G[{1, 1, r, 0, 1, 0}, y] + 448 G[{1, 1, r, 0, 1, 1}, y] - 280 G[{1, 1, r, 0, 1, r}, y] - 56 G[{1, 1, r, 0, r, 0}, y] - 112 G[{1, 1, r, 0, r, 1}, y] + 112 G[{1, 1, r, 0, r, r}, y] - 280 G[{1, 1, r, 1, 0, 0}, y] + 1120 G[{1, 1, r, 1, 0, 1}, y] - 280 G[{1, 1, r, 1, 0, r}, y] + 2128 G[{1, 1, r, 1, 1, 0}, y] + 896 G[{1, 1, r, 1, 1, 1}, y] - 2576 G[{1, 1, r, 1, 1, r}, y] - 784 G[{1, 1, r, 1, r, 0}, y] - 1568 G[{1, 1, r, 1, r, 1}, y] + 1568 G[{1, 1, r, 1, r, r}, y] + 112 G[{1, 1, r, r, 0, 0}, y] - 448 G[{1, 1, r, r, 0, 1}, y] + 112 G[{1, 1, r, r, 0, r}, y] - 1120 G[{1, 1, r, r, 1, 0}, y] - 896 G[{1, 1, r, r, 1, 1}, y] + 1568 G[{1, 1, r, r, 1, r}, y] + 448 G[{1, 1, r, r, r, 0}, y] + 896 G[{1, 1, r, r, r, 1}, y] - 896 G[{1, 1, r, r, r, r}, y] - 2 G[{1, r, 0, 0, 0, 0}, y] + 8 G[{1, r, 0, 0, 0, 1}, y] - 2 G[{1, r, 0, 0, 0, r}, y] - 4 G[{1, r, 0, 0, 1, 0}, y] - 32 G[{1, r, 0, 0, 1, 1}, y] + 20 G[{1, r, 0, 0, 1, r}, y] + 4 G[{1, r, 0, 0, r, 0}, y] + 8 G[{1, r, 0, 0, r, 1}, y] - 8 G[{1, r, 0, 0, r, r}, y] - 4 G[{1, r, 0, 1, 0, 0}, y] + 16 G[{1, r, 0, 1, 0, 1}, y] - 4 G[{1, r, 0, 1, 0, r}, y] + 88 G[{1, r, 0, 1, 1, 0}, y] + 128 G[{1, r, 0, 1, 1, 1}, y] - 152 G[{1, r, 0, 1, 1, r}, y] - 40 G[{1, r, 0, 1, r, 0}, y] - 80 G[{1, r, 0, 1, r, 1}, y] + 80 G[{1, r, 0, 1, r, r}, y] + 4 G[{1, r, 0, r, 0, 0}, y] - 16 G[{1, r, 0, r, 0, 1}, y] + 4 G[{1, r, 0, r, 0, r}, y] - 40 G[{1, r, 0, r, 1, 0}, y] - 32 G[{1, r, 0, r, 1, 1}, y] + 56 G[{1, r, 0, r, 1, r}, y] + 16 G[{1, r, 0, r, r, 0}, y] + 32 G[{1, r, 0, r, r, 1}, y] - 32 G[{1, r, 0, r, r, r}, y] + 20 G[{1, r, 1, 0, 0, 0}, y] - 80 G[{1, r, 1, 0, 0, 1}, y] + 20 G[{1, r, 1, 0, 0, r}, y] + 40 G[{1, r, 1, 0, 1, 0}, y] + 320 G[{1, r, 1, 0, 1, 1}, y] - 200 G[{1, r, 1, 0, 1, r}, y] - 40 G[{1, r, 1, 0, r, 0}, y] - 80 G[{1, r, 1, 0, r, 1}, y] + 80 G[{1, r, 1, 0, r, r}, y] - 152 G[{1, r, 1, 1, 0, 0}, y] + 608 G[{1, r, 1, 1, 0, 1}, y] - 152 G[{1, r, 1, 1, 0, r}, y] + 1040 G[{1, r, 1, 1, 1, 0}, y] + 256 G[{1, r, 1, 1, 1, 1}, y] - 1168 G[{1, r, 1, 1, 1, r}, y] - 368 G[{1, r, 1, 1, r, 0}, y] - 736 G[{1, r, 1, 1, r, 1}, y] + 736 G[{1, r, 1, 1, r, r}, y] + 56 G[{1, r, 1, r, 0, 0}, y] - 224 G[{1, r, 1, r, 0, 1}, y] + 56 G[{1, r, 1, r, 0, r}, y] - 560 G[{1, r, 1, r, 1, 0}, y] - 448 G[{1, r, 1, r, 1, 1}, y] + 784 G[{1, r, 1, r, 1, r}, y] + 224 G[{1, r, 1, r, r, 0}, y] + 448 G[{1, r, 1, r, r, 1}, y] - 448 G[{1, r, 1, r, r, r}, y] - 8 G[{1, r, r, 0, 0, 0}, y] + 32 G[{1, r, r, 0, 0, 1}, y] - 8 G[{1, r, r, 0, 0, r}, y] - 16 G[{1, r, r, 0, 1, 0}, y] - 128 G[{1, r, r, 0, 1, 1}, y] + 80 G[{1, r, r, 0, 1, r}, y] + 16 G[{1, r, r, 0, r, 0}, y] + 32 G[{1, r, r, 0, r, 1}, y] - 32 G[{1, r, r, 0, r, r}, y] + 80 G[{1, r, r, 1, 0, 0}, y] - 320 G[{1, r, r, 1, 0, 1}, y] + 80 G[{1, r, r, 1, 0, r}, y] - 608 G[{1, r, r, 1, 1, 0}, y] - 256 G[{1, r, r, 1, 1, 1}, y] + 736 G[{1, r, r, 1, 1, r}, y] + 224 G[{1, r, r, 1, r, 0}, y] + 448 G[{1, r, r, 1, r, 1}, y] - 448 G[{1, r, r, 1, r, r}, y] - 32 G[{1, r, r, r, 0, 0}, y] + 128 G[{1, r, r, r, 0, 1}, y] - 32 G[{1, r, r, r, 0, r}, y] + 320 G[{1, r, r, r, 1, 0}, y] + 256 G[{1, r, r, r, 1, 1}, y] - 448 G[{1, r, r, r, 1, r}, y] - 128 G[{1, r, r, r, r, 0}, y] - 256 G[{1, r, r, r, r, 1}, y] + 256 G[{1, r, r, r, r, r}, y] + 48 G[{0, -1, -1}, y] Zeta[3] + 30 G[{0, -1, 0}, y] Zeta[3] - 96 G[{0, -1, 1}, y] Zeta[3] + 72 G[{0, 0, -1}, y] Zeta[3] + 103 G[{0, 0, 0}, y] Zeta[3] - 172 G[{0, 0, 1}, y] Zeta[3] - 96 G[{0, 1, -1}, y] Zeta[3] - 172 G[{0, 1, 0}, y] Zeta[3] + 240 G[{0, 1, 1}, y] Zeta[3] - 96 G[{1, 0, -1}, y] Zeta[3] - 180 G[{1, 0, 0}, y] Zeta[3] + 240 G[{1, 0, 1}, y] Zeta[3] + 240 G[{1, 1, 0}, y] Zeta[3] - 16 (G[{0, -1, -1}, y] - G[{0, -1, 1}, y] + G[{0, 0, -1}, y] + G[{0, 0, 0}, y] - G[{0, 0, 1}, y] - G[{0, 1, -1}, y] - 2 G[{0, 1, 0}, y] + G[{0, 1, 1}, y] - 2 G[{1, 0, -1}, y] - 2 G[{1, 0, 0}, y] + 2 G[{1, 0, 1}, y] + 4 G[{1, 1, 0}, y]) Zeta[3] - 32 (G[{0, 0, 0}, y] - 2 (G[{0, 0, 1}, y] + G[{0, 1, 0}, y] - 2 G[{0, 1, 1}, y] + G[{1, 0, 0}, y] - 2 (G[{1, 0, 1}, y] + G[{1, 1, 0}, y] - 2 G[{1, 1, 1}, y]))) Zeta[3] - 96 G[{1, 1, 1}, y] Zeta[3] - 10 (3 G[{0, -1, 0}, y] + 8 G[{0, 0, 0}, y] - 16 G[{0, 0, 1}, y] + Rational[9, 2] G[{0, 0, r}, y] - 11 G[{0, 1, 0}, y] + 24 G[{0, 1, 1}, y] - 7 G[{0, 1, r}, y] - G[{0, r, 0}, y] - 2 G[{0, r, 1}, y] + 2 G[{0, r, r}, y] - 13 G[{1, 0, 0}, y] + 20 G[{1, 0, 1}, y] - 3 G[{1, 0, r}, y] + 2 (5 G[{1, 1, 0}, y] - 24 G[{1, 1, 1}, y] + 7 G[{1, 1, r}, y] + G[{1, r, 0}, y] + 2 G[{1, r, 1}, y] - 2 G[{1, r, r}, y])) Zeta[3] + 8 (Rational[7, 2] G[{0, 0, 0}, y] + 11 G[{0, 0, 1}, y] - 9 G[{0, 0, r}, y] - 5 G[{0, 1, 0}, y] - 18 G[{0, 1, 1}, y] + 14 G[{0, 1, r}, y] - G[{0, r, 0}, y] + 10 G[{0, r, 1}, y] - 4 G[{0, r, r}, y] - 7 G[{1, 0, 0}, y] + 2 (G[{1, 0, 1}, y] + 3 G[{1, 0, r}, y] + 5 G[{1, 1, 0}, y] + 18 G[{1, 1, 1}, y] - 14 G[{1, 1, r}, y] + G[{1, r, 0}, y] - 10 G[{1, r, 1}, y] + 4 G[{1, r, r}, y])) Zeta[3] - 30 Zeta[3]^2 + Rational[1, 2] (G[{0}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) - 2 G[{1}, y] (Rational[10, 3] Pi^2 Zeta[3] - 54 Zeta[5]) - 4 G[{0}, y] (-Pi^2 Zeta[3] + 6 Zeta[5]) + Rational[2, 3] G[{0}, y] (Pi^2 Zeta[3] + 9 Zeta[5]) + Rational[-4, 3] G[{1}, y] (Pi^2 Zeta[3] + 9 Zeta[5]) - 4 G[{0}, y] (Rational[-3, 2] Pi^2 Zeta[3] + 30 Zeta[5]) + 8 G[{1}, y] (Rational[-3, 2] Pi^2 Zeta[3] + 30 Zeta[5]) + 4 G[{0}, y] (Rational[-5, 2] Pi^2 Zeta[3] + 36 Zeta[5]) + G[{0}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5]) - 2 G[{1}, y] ((-3) Pi^2 Zeta[3] + 48 Zeta[5]))}, 2, 7, 1];


(* ::Section::Closed:: *)
(*Boundary conditions*)


(* ::Subsection:: *)
(*F1_ 0*)


{Int0[1,0]->-(1/2),Int0[1,1]->0,Int0[1,2]->-(\[Pi]^2/6),Int0[1,3]->Zeta[3],Int0[1,4]->-(\[Pi]^4/20),Int0[1,5]->1/3 (\[Pi]^2 Zeta[3]+9 Zeta[5]),Int0[1,6]->(-61 \[Pi]^6-3780 Zeta[3]^2)/3780}


(* ::Subsection:: *)
(*F2_ 0*)


{Int0[2,0]->1,Int0[2,1]->0,Int0[2,2]->-(\[Pi]^2/3),Int0[2,3]->-10 Zeta[3],Int0[2,4]->-((11 \[Pi]^4)/90),Int0[2,5]->10/3 \[Pi]^2 Zeta[3]-54 Zeta[5],Int0[2,6]->-((121 \[Pi]^6)/1890)+50 Zeta[3]^2}


(* ::Subsection:: *)
(*F3_ 0*)


{Int0[3,0]->0,Int0[3,1]->0,Int0[3,2]->\[Pi]^2/6,Int0[3,3]->8 Zeta[3],Int0[3,4]->(7 \[Pi]^4)/72,Int0[3,5]->-3 \[Pi]^2 Zeta[3]+48 Zeta[5],Int0[3,6]->(127 \[Pi]^6)/2160-48 Zeta[3]^2}


(* ::Subsection:: *)
(*F4_ 0*)


{Int0[4,0]->0,Int0[4,1]->0,Int0[4,2]->0,Int0[4,3]->-2 Zeta[3],Int0[4,4]->-(\[Pi]^4/180),Int0[4,5]->-(1/3) \[Pi]^2 Zeta[3]-12 Zeta[5],Int0[4,6]->-((37 \[Pi]^6)/3780)+9 Zeta[3]^2}


(* ::Subsection:: *)
(*F5_ 0*)


{Int0[5,0]->0,Int0[5,1]->0,Int0[5,2]->-(\[Pi]^2/3),Int0[5,3]->-4 Zeta[3],Int0[5,4]->-((41 \[Pi]^4)/180),Int0[5,5]->\[Pi]^2 Zeta[3]-30 Zeta[5],Int0[5,6]->-((97 \[Pi]^6)/756)+21 Zeta[3]^2}


(* ::Subsection:: *)
(*F6_ 0*)


{Int0[6,0]->0,Int0[6,1]->0,Int0[6,2]->\[Pi]^2/4,Int0[6,3]->6 Zeta[3],Int0[6,4]->(5 \[Pi]^4)/48,Int0[6,5]->-(5/2) \[Pi]^2 Zeta[3]+36 Zeta[5],Int0[6,6]->(77 \[Pi]^6)/1440-36 Zeta[3]^2}


(* ::Subsection:: *)
(*F7_ 0*)


{Int0[7,0]->0,Int0[7,1]->0,Int0[7,2]->0,Int0[7,3]->Zeta[3],Int0[7,4]->(5 \[Pi]^4)/72,Int0[7,5]->7/6 \[Pi]^2 Zeta[3]+6 Zeta[5],Int0[7,6]->(13 \[Pi]^6)/270+(3 Zeta[3]^2)/2}


(* ::Subsection:: *)
(*F8_ 0*)


{Int0[8,0]->0,Int0[8,1]->0,Int0[8,2]->-(\[Pi]^2/6),Int0[8,3]->4 Zeta[3],Int0[8,4]->-(\[Pi]^4/9),Int0[8,5]->1/3 \[Pi]^2 Zeta[3]+20 Zeta[5],Int0[8,6]->-((173 \[Pi]^6)/3780)-16 Zeta[3]^2}


(* ::Subsection:: *)
(*F9_ 0*)


{Int0[9,0]->0,Int0[9,1]->0,Int0[9,2]->-(\[Pi]^2/3),Int0[9,3]->-24 Zeta[3],Int0[9,4]->(13 \[Pi]^4)/45,Int0[9,5]->46/3 \[Pi]^2 Zeta[3]-100 Zeta[5],Int0[9,6]->(397 \[Pi]^6)/945+264 Zeta[3]^2}


(* ::Subsection:: *)
(*F10_ 0*)


{Int0[10,0]->1,Int0[10,1]->0,Int0[10,2]->-(\[Pi]^2/6),Int0[10,3]->-2 Zeta[3],Int0[10,4]->-(\[Pi]^4/40),Int0[10,5]->1/3 \[Pi]^2 Zeta[3]-6 Zeta[5],Int0[10,6]->-((79 \[Pi]^6)/15120)+2 Zeta[3]^2}


(* ::Subsection:: *)
(*F11_ 0*)


{Int0[11,0]->0,Int0[11,1]->0,Int0[11,2]->\[Pi]^2/6,Int0[11,3]->2 Zeta[3],Int0[11,4]->-(\[Pi]^4/360),Int0[11,5]->-\[Pi]^2 Zeta[3]+6 Zeta[5],Int0[11,6]->-((47 \[Pi]^6)/15120)-6 Zeta[3]^2}


(* ::Subsection:: *)
(*F12_ 0*)


{Int0[12,0]->0,Int0[12,1]->0,Int0[12,2]->\[Pi]^2/12,Int0[12,3]->4 Zeta[3],Int0[12,4]->(77 \[Pi]^4)/720,Int0[12,5]->-(3/2) \[Pi]^2 Zeta[3]+30 Zeta[5],Int0[12,6]->(1711 \[Pi]^6)/30240-30 Zeta[3]^2}


(* ::Section::Closed:: *)
(*Matrix of coefficients*)


{{4/(-1+y)-2/y,0,0,0,0,0,0,0,0,0,0,0},{0,4/(-1+y)-(2 (-1+2 y))/(1-y+y^2),-(8/(-1+y))+(4 (-1+2 y))/(1-y+y^2),0,0,0,0,0,0,0,0,0},{0,-(1/y)+(-1+2 y)/(1-y+y^2),6/(-1+y)-1/y-(2 (-1+2 y))/(1-y+y^2),0,0,0,0,0,0,0,0,0},{0,0,0,6/(-1+y)-3/y,1/y,0,0,0,0,0,0,0},{-(4/y),0,0,3/y,4/(-1+y)-1/y-2/(1+y),0,0,0,0,0,0,0},{1/(2 y),-(3/(4 y)),0,0,0,4/(-1+y)-1/y-2/(1+y),0,0,0,0,0,0},{-(1/(-1+y))+1/(2 y),-(1/(2 (-1+y)))+1/(4 y),-(1/(-1+y))+1/(2 y),1/(-1+y)-1/(2 y),-(1/(2 y)),-(1/y),4/(-1+y)-2/y,0,0,0,0,0},{2/(-1+y)-1/y,1/(-1+y)-1/(2 y),0,0,0,0,0,4/(-1+y)-2/y,0,0,0,0},{6/y,3/y,0,-(8/y),0,0,-(8/y),4/y,4/(-1+y)-4/(1+y),0,0,0},{0,0,0,0,0,0,0,0,0,2/(-1+y)-1/y,0,0},{0,0,0,0,0,0,0,0,0,-(1/y),2/(-1+y)-2/(1+y),0},{-(2/(-1+y))+1/y,-(1/(-1+y))+1/(2 y),-(1/(-1+y))+1/(2 y),0,0,2/y,0,0,0,0,-(2/y),4/(-1+y)-2/y}}


==> anc/ANCILLARY_details.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1504\cocoasubrtf760
{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\paperw11900\paperh16840\margl1440\margr1440\vieww13060\viewh8400\viewkind0
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardirnatural\partightenfactor0

\f0\fs24 \cf0 Name for ANCILLARYFILE.m:\
	ANALYTIC RESULTS\
\
Caption for ANCILLARYFILE.m:\
	The ancillary Mathematica file provides:\
	 	1) the form factor of the amplitude up to order $\\epsilon^2$;\
		2) the full expression of all the master integrals, up to order $\\epsilon^6$;\
		3) the value of the integration constants for all the master integrals up to order $\\epsilon^6$;\
		4) the matrix of coefficient of the differential equations for the master integrals in the canonical form.}
